Cylindrical plasmas generated by an annular beam of ultraviolet light

We investigate a cylindrical plasma system with ionization, by an annular beam of ultraviolet light, taking place only in the cylinder's outer region. In the steady state, both the outer and inner regions contain a plasma, with that in the inner region being uniform and field-free. At the interface between the two regions, there is an infinitesimal jump in ion density, the magnitude approaching zero in the quasi-neutral $(\lambda_D \rightarrow 0)$ limit. The system offers the possibility of producing a uniform stationary plasma in the laboratory, hitherto obtained only with thermally produced alkali plasmas.

==> anc/Makefile <==
CFLAGS=-Os -s -Wall -Wextra -ansi -std=c99 -pedantic

all: anues anhah ichah ichah-qn

anues: anues.c Makefile
	gcc ${CFLAGS} anues.c -lm -o anues

anhah: anhah.c Makefile
	gcc ${CFLAGS} anhah.c -lm -o anhah

ichah-qn: ichah-qn.c Makefile
	gcc ${CFLAGS} ichah-qn.c -lm -o ichah-qn

ichah: ichah.c Makefile
	gcc ${CFLAGS} ichah.c -lm -o ichah


==> anc/README.txt <==
The files for the paper mostly fall into 3 categories:

1. the figures and LaTeX markup for the paper itself

2. C source code for the numerical solvers, and an R script for making
figures

3. the data files produced by the solver programs

Generating a PDF preprint from the category 1 files should be easy:
place anhah.latex and the EPS files (the figures) from the arXiv source
distribution together in a directory, then run your local PDF-making
LaTeX command on anhah.latex.

The C programs likewise stand alone. To compile them, put the C source
code files in a directory with the Makefile and run make (assuming you
have gcc and make installed, of course).

The output file for the canonical quasi-neutral case
(out-A-0.6254204-k-200M-qn.dat) is only a downsampled version of
the original output file used in writing the paper. The original Q-N
output file is 533,240 lines long and occupies 20 MB, so including it
in this arXiv distribution as an ancillary file triggered a file size
error. Compressed, the file would've been small enough to include,
but arXiv's file uploader is clever enough to automatically extract it
even when it's packaged in a .tar.gz or .tar.bz2 file, triggering the
error. (Packaging and renaming the data files in a more baroque way
simply caused the arXiv to drop them from the submission entirely, so
that workaround was not possible.) Fortunately, the downsampled version
of the Q-N output should still be detailed enough to work with. If not,
the file may be recreated from scratch with the ichah-qn solver --
and if even that option is impossible for some reason, try emailing
dmt107@imperial.ac.uk for the full Q-N output file.


==> anc/anhah.c <==
/* anhah: annular half-and-half system solver

   Same as ichah but with a newer, better ‘n0‘ calculation, leading to
   far nicer results near the interface when ‘lamb‘ and ‘k‘ are big. */

#include <limits.h>
#include <math.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>

#define MIME 736744
#define TWO_PI (2.0 * 3.1415926535897932385)  /* not defined in C99! */

/* Solve the equations for the cylindrical inside-out half-and-half system
   in its outer region. If ‘writ‘ is true, write the solution to standard
   output; otherwise simply return the ratio of ion flux into the outer
   wall to the electron flux into the outer wall. */
double solve(unsigned long int k, double g, double a, double lamb, bool writ)
{
	/* The radial step size is the outer region’s radius ‘a‘ divided
	   into ‘k‘ pieces. */
	const double dr = a / k;

	/* Store the square of the normalized Debye length for convenience. */
	const double lam2 = lamb * lamb;

	/* Compute auxiliary parameter used to approximate ‘n0‘. */
	const double nu = cbrt(1.0 + (3.0 * lamb * sqrt(6.0 + (81.0 * lam2)))
	                           + (27.0 * lam2));

	/* Approximate the normalized ion density at the interface. */
	const double n0 = (1.0 + nu + (1.0 / nu)) / 3.0;

	/* Set the cutoff value of ‘U‘ where the solver should stop using the
	   small-U expansions & approximations. */
	const long double small_U = 2e-5L;

	long double N[2];
	long double dN[2] = { 0.0L, 0.0L };
	long double P[2] = { 0.0L, 0.0L };
	long double dP[2] = { 0.0L, 0.0L };
	long double ddP;
	long double U[2] = { 0.0L, 0.0L };
	long double dU[2];

	long double r = a;

	unsigned long int i;
	const unsigned long int write_interval = k / 10000;

	if (writ) {
		/* Write the parameter values and column headings for the output
		   variables to standard output. */
		printf("# K = %lu\n# G = %g\n# A = %g\n# lambda = %g\n# dR = %g\n",
		       k, g, a, lamb, dr);
		puts("R P DP DDP U DU N DN NSCD");
	}

	/* Approximate the initial ion density, potential’s second derivative,
	   and the ion acceleration (all normalized). */
	N[0] = n0;
	ddP = 2.0L / (n0 * n0);
	dU[0] = (sqrtl(8.0L + (g * g)) - g) / (2.0L * n0);

	if (writ) {
		/* Write the output variables’ initial values. */
		printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.8Lg %Lg %Lg\n",
		       r, P[0], dP[0], ddP, U[0], dU[0], N[0], dN[0], N[0] - 1.0L);
	}

	for (i = 1; i <= k; i++) {

		/* Carry out the first half of the midpoint method step. */
		if (U[0] < small_U) {
			ddP = 2.0L / (N[0] * N[0]);
			dN[1] = N[0] / (r + (r * r * r / (a * a)));
			dN[1] -= (N[0] * N[0] / (r + r));
			dU[1] = sqrtl((g * g) + (4.0L * N[0] * N[0] * ddP)) - g;
			dU[1] /= 2.0L * N[0];
		} else {
			ddP = ((N[0] - expl(-P[0])) / lam2) - (dP[0] / r);
			dN[1] = ((g - (N[0] * dU[0])) / U[0]) - (N[0] / r);
			dU[1] = (dP[0] / U[0]) - (g / N[0]);
		}
		N[1] = N[0] + (0.5 * dr * dN[0]);
		dP[1] = dP[0] + (0.5 * dr * ddP);
		P[1] = P[0] + (0.5 * dr * dP[0]);
		U[1] = U[0] + (0.5L * dr * dU[0]);
		r = a * (1.0L + ((i - 0.5L) / k));

		if (writ && (i < 200)) {
			/* Write mid-step values of the output variables. */
			printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.9Lg %Lg %Lg\n",
			       r, P[1], dP[1], ddP, U[1], dU[1], N[1], dN[1],
			       N[1] - exp(-P[1]));
		}

		/* Carry out the second half of the midpoint method step. */
		if (U[0] < small_U) {
			ddP = 2.0L / (N[1] * N[1]);
			dN[0] = N[1] / (r + (r * r * r / (a * a)));
			dN[0] -= (N[1] * N[1] / (r + r));
			dU[0] = sqrtl((g * g) + (4.0L * N[1] * N[1] * ddP)) - g;
			dU[0] /= 2.0L * N[1];
		} else {
			ddP = ((N[1] - expl(-P[1])) / lam2) - (dP[1] / r);
			dN[0] = ((g - (N[1] * dU[1])) / U[1]) - (N[1] / r);
			dU[0] = (dP[1] / U[1]) - (g / N[1]);
		}
		N[0] += dr * dN[1];
		dP[0] += dr * ddP;
		P[0] += dr * dP[1];
		U[0] += dr * dU[1];

		/* Check whether things have gone totally haywire. */
		if (isnan(U[0])) {
			fprintf(stderr, "U is NaN at R = %.12Lg.\n", r);
			return (double) U[0];  /* return NaN to indicate failure */
		}

		r = a * (1.0L + (i / (long double) k));
		if (writ && ((i < 501) || !(i % write_interval))) {
			/* Write the output variables’ values at this step’s end. */
			printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.9Lg %Lg %Lg\n",
			       r, P[0], dP[0], ddP, U[0], dU[0], N[0], dN[0],
			       N[0] - exp(-P[0]));
		}

	}

	/* Return the ratio of ion flux into the wall to electron flux into
	   the wall. The wall boundary condition dictates that this be 1. */
	return N[0] * U[0] / (sqrt(MIME / TWO_PI) * exp(-P[0]));
}

/* Use the shooting method to solve for the radius A which satisfies the
   outer wall boundary condition, given the normalized generation intensity
   ‘g‘ and the normalized Debye length ‘lamb‘. */
double shoot_for_a(unsigned long int k, double g, double lamb)
{
	const double apc[] = { 0.6253918, 3.6091312, 12.4454272, -108.7193784,
	                       554.8650483, -1988.5463034, 4851.3780984,
	                       -7583.9015973, 6814.0334469, -2668.3337734 };
	const double lam25 = pow(lamb, 0.4);
	const double lam45 = pow(lamb, 0.8);

	double a_guess;
	double a_pred = 0.0;
	double a[2];
	double cur_flux_rat;
	double flux_rat[2];
	double lam_pow = lam45;
	unsigned int term_idx;

	/* Compute an initial estimate for A. */
	if (!k) {
		/* The number of steps to use (‘k‘) wasn’t given. Estimate an
		   appropriate number of steps needed to iteratively find A,
		   then call this function again with that number of steps.
		   (Make a rough estimate in millions; ensure it’s at least 8
		   million; then (in millions) round it up to a power of 2.)
		   That should result in a good estimate of A; double ‘k‘ and
		   re-shoot in the rest of the function using the new A. */
		k = 2.0 / pow(lamb, 1.2);
		if (k < 8) {
			k = 8;
		} else {
			k = pow(2, ceil(log2(k)));
		}
		printf("No step count given, attempting first run with "
		       "%lu million steps.\n", k);
		k *= 1000000;
		a_pred = shoot_for_a(k, g, lamb);
		a[0] = a_pred - 1e-7;
		a[1] = a_pred + 1e-7;
		k *= 2;  /* double ‘k‘ for the rest of this function */
		printf("Checking first run result with second run of "
		       "%lu million steps.\n", k / 1000000);
	} else {
		/* Compute an initial estimate for A from a regression-derived
		   empirical prediction equation. */
		if (lam45 < 0.2) {
			a_pred = apc[0];  /* start with Q-N limiting value */
			for (term_idx = 1; term_idx <= 9; term_idx++) {
				a_pred += apc[term_idx] * lam_pow;
				lam_pow *= lam25;
			}
			a[0] = a_pred - 2e-6;
			a[1] = a_pred + 3e-6;
		} else {
			a_pred = 0.69832 + (3.37258 * lam45);
			a[0] = a_pred - 0.01;
			a[1] = a_pred + 0.01;
		}
	}

	/* Compute the flux ratios implied by values of A slightly lower and
	   slightly higher than the initial estimate. */
	flux_rat[0] = solve(k, g, a[0], lamb, false);
	printf("%11.9f           ?           ? | %.9g\n", a[0], flux_rat[0]);
	flux_rat[1] = solve(k, g, a[1], lamb, false);
	printf("%11.9f           ? %11.9f | %.9g\n", a[0], a[1], flux_rat[1]);

	/* Taking the initial guesses for A and the implied flux ratios as a
	   starting point, apply the secant method to converge on the value of
	   A satisfying the wall flux boundary condition. */
	do {
		a_guess = log(flux_rat[0]) * (a[0] - a[1]);
		a_guess /= (log(flux_rat[0]) - log(flux_rat[1]));
		a_guess = a[0] - a_guess;
		if (a_guess < 0.6) {
			a_guess = (0.6 + a[0]) / 2.0;
		}
		cur_flux_rat = solve(k, g, a_guess, lamb, false);
		printf("%11.9f %11.9f %11.9f | %.9g\n",
		       a[0], a_guess, a[1], cur_flux_rat);
		if (cur_flux_rat < 1.0) {
			a[0] = a_guess;
			flux_rat[0] = cur_flux_rat;
		} else if (cur_flux_rat > 1.0) {
			a[1] = a_guess;
			flux_rat[1] = cur_flux_rat;
		}
	} while (fabs(cur_flux_rat - 1.0) > 4e-7);

	return a_guess;
}

int main(int argc, char* argv[])
{
	double a;
	double g;
	unsigned long int k;
	double lamb;

	if (argc < 5) {
		fprintf(stderr, "Usage: %s K G A LAMBDA\n", argv[0]);
		return EXIT_FAILURE;
	}

	k = strtoul(argv[1], NULL, 10);
	if (k == ULONG_MAX) {
		fprintf(stderr, "Given number of steps (\"%s\") caused overflow.\n",
		        argv[1]);
		return EXIT_FAILURE;
	}
	g = atof(argv[2]);
	a = atof(argv[3]);
	lamb = atof(argv[4]);

	if (a > 0.0) {
		printf("# wall flux ratio: %g\n", solve(k, g, a, lamb, true));
	} else {
		printf("%.9g\n", shoot_for_a(k, g, lamb));
	}

	return EXIT_SUCCESS;
}


==> anc/anues.c <==
/* anues: annular unequally split two-region system solver

   Same as anhah but solves the split two-region system in the more
   general case where the two regions may be of unequal width. */

#include <limits.h>
#include <math.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>

#define MIME 736744
#define TWO_PI (2.0 * 3.1415926535897932385)  /* not defined in C99! */

/* Solve the equations for the cylindrical inside-out half-and-half system
   in its outer region. If `writ` is true, write the solution to standard
   output; otherwise simply return the ratio of ion flux into the outer
   wall to the electron flux into the outer wall. */
double solve(unsigned long int k, double g, double a, double b, double lamb, bool writ)
{
	/* The radial step size is the outer region’s radius (`b` minus `a`)
	   divided into `k` pieces. */
	const double dr = (b - a) / k;

	/* Store the square of the normalized Debye length for convenience. */
	const double lam2 = lamb * lamb;

	/* Compute auxiliary parameter used to approximate `n0`. */
	const double nu = cbrt(1.0 + (3.0 * lamb * sqrt(6.0 + (81.0 * lam2)))
	                           + (27.0 * lam2));

	/* Approximate the normalized ion density at the interface. */
	const double n0 = (1.0 + nu + (1.0 / nu)) / 3.0;

	/* Set the cutoff value of `U` where the solver should stop using the
	   small-U expansions & approximations. */
	const long double small_U = 2e-5L;

	long double N[2];
	long double dN[2] = { 0.0L, 0.0L };
	long double P[2] = { 0.0L, 0.0L };
	long double dP[2] = { 0.0L, 0.0L };
	long double ddP;
	long double U[2] = { 0.0L, 0.0L };
	long double dU[2];

	long double r = a;

	unsigned long int i;
	const unsigned long int write_interval = k / 10000;

	if (writ) {
		/* Write the parameter values and column headings for the output
		   variables to standard output. */
		printf("# K = %lu\n# G = %g\n# A = %g\n# B = %g\n# lambda = %g\n"
		       "# dR = %g\n", k, g, a, b, lamb, dr);
		puts("R P DP DDP U DU N DN NSCD");
	}

	/* Approximate the initial ion density, potential’s second derivative,
	and the ion acceleration (all normalized). */
	N[0] = n0;
	ddP = 2.0L / (n0 * n0);
	dU[0] = (sqrtl(8.0L + (g * g)) - g) / (2.0L * n0);

	if (writ) {
		/* Write the output variables’ initial values. */
		printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.8Lg %Lg %Lg\n",
		       r, P[0], dP[0], ddP, U[0], dU[0], N[0], dN[0], N[0] - 1.0L);
	}

	for (i = 1; i <= k; i++) {

		/* Carry out the first half of the midpoint method step. */
		if (U[0] < small_U) {
			ddP = 2.0L / (N[0] * N[0]);
			dN[1] = N[0] / (r + (r * r * r / (a * a)));
			dN[1] -= (N[0] * N[0] / (r + r));
			dU[1] = sqrtl((g * g) + (4.0L * N[0] * N[0] * ddP)) - g;
			dU[1] /= 2.0L * N[0];
		} else {
			ddP = ((N[0] - expl(-P[0])) / lam2) - (dP[0] / r);
			dN[1] = ((g - (N[0] * dU[0])) / U[0]) - (N[0] / r);
			dU[1] = (dP[0] / U[0]) - (g / N[0]);
		}
		N[1] = N[0] + (0.5 * dr * dN[0]);
		dP[1] = dP[0] + (0.5 * dr * ddP);
		P[1] = P[0] + (0.5 * dr * dP[0]);
		U[1] = U[0] + (0.5L * dr * dU[0]);

		r = a + ((b - a) * ((i - 0.5L) / k));
		if (writ && (i < 200)) {
			/* Write mid-step values of the output variables. */
			printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.9Lg %Lg %Lg\n",
			       r, P[1], dP[1], ddP, U[1], dU[1], N[1], dN[1],
			       N[1] - exp(-P[1]));
		}

		/* Carry out the second half of the midpoint method step. */
		if (U[0] < small_U) {
			ddP = 2.0L / (N[1] * N[1]);
			dN[0] = N[1] / (r + (r * r * r / (a * a)));
			dN[0] -= (N[1] * N[1] / (r + r));
			dU[0] = sqrtl((g * g) + (4.0L * N[1] * N[1] * ddP)) - g;
			dU[0] /= 2.0L * N[1];
		} else {
			ddP = ((N[1] - expl(-P[1])) / lam2) - (dP[1] / r);
			dN[0] = ((g - (N[1] * dU[1])) / U[1]) - (N[1] / r);
			dU[0] = (dP[1] / U[1]) - (g / N[1]);
		}
		N[0] += dr * dN[1];
		dP[0] += dr * ddP;
		P[0] += dr * dP[1];
		U[0] += dr * dU[1];

		/* Check whether things have gone totally haywire. */
		if (isnan(U[0])) {
			fprintf(stderr, "U is NaN at R = %.12Lg.\n", r);
			return (double) U[0];  /* return NaN to indicate failure */
		}

		r = a + ((b - a) * (i / (long double) k));
		if (writ && ((i < 501) || !(i % write_interval))) {
			/* Write the output variables’ values at this step’s end. */
			printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.9Lg %Lg %Lg\n",
			       r, P[0], dP[0], ddP, U[0], dU[0], N[0], dN[0],
			       N[0] - exp(-P[0]));
		}

	}

	/* Return the ratio of ion flux into the wall to electron flux into
	   the wall. The wall boundary condition dictates that this be 1. */
	return N[0] * U[0] / (sqrt(MIME / TWO_PI) * exp(-P[0]));
}

/* Use the shooting method to solve for the radius A which satisfies the
   outer wall boundary condition, given the normalized generation intensity
   `g`, the normalized outer radius `B`, and the normalized Debye length
   `lamb`.

   N.B.: I have not generalized this from the anhah version of this
   function, but merely quickly retrofitted it to use a custom `b`. This
   function’s attempts to guess A are therefore liable to go very wrong
   if the `b` passed as argument isn’t close to twice the A implied by
   the combination of `g`, `b` & `lamb`. */
double shoot_for_a(unsigned long int k, double g, double b, double lamb)
{
	const double apc[] = { 0.6253918, 3.6091312, 12.4454272, -108.7193784,
	                       554.8650483, -1988.5463034, 4851.3780984,
	                       -7583.9015973, 6814.0334469, -2668.3337734 };
	const double lam25 = pow(lamb, 0.4);
	const double lam45 = pow(lamb, 0.8);

	double a_guess;
	double a_pred = 0.0;
	double a[2];
	double cur_flux_rat;
	double flux_rat[2];
	double lam_pow = lam45;
	unsigned int term_idx;

	/* Compute an initial estimate for A. */
	if (!k) {
		/* The number of steps to use (`k`) wasn’t given. Estimate an
		   appropriate number of steps needed to iteratively find A,
		   then call this function again with that number of steps.
		   (Make a rough estimate in millions; ensure it’s at least 8
		   million; then (in millions) round it up to a power of 2.)
		   That should result in a good estimate of A; double `k` and
		   re-shoot in the rest of the function using the new A. */
		k = 2.0 / pow(lamb, 1.2);
		if (k < 8) {
			k = 8;
		} else {
			k = pow(2, ceil(log2(k)));
		}
		printf("No step count given, attempting first run with "
		       "%lu million steps.\n", k);
		k *= 1000000;
		a_pred = shoot_for_a(k, g, b, lamb);
		a[0] = a_pred - 1e-7;
		a[1] = a_pred + 1e-7;
		k *= 2;  /* double `k` for the rest of this function */
		printf("Checking first run result with second run of "
		       "%lu million steps.\n", k / 1000000);
	} else {
		/* Compute an initial estimate for A from a regression-derived
		   empirical prediction equation. */
		if (lam45 < 0.2) {
			a_pred = apc[0];  /* start with Q-N limiting value */
			for (term_idx = 1; term_idx <= 9; term_idx++) {
				a_pred += apc[term_idx] * lam_pow;
				lam_pow *= lam25;
			}
			a[0] = a_pred - 2e-4;
			a[1] = a_pred + 3e-4;
		} else {
			a_pred = 0.69832 + (3.37258 * lam45);
			a[0] = a_pred - 0.01;
			a[1] = a_pred + 0.01;
		}
	}
	a[0] += b - 1.25;
	if (a[0] < 0.0) {
		a[0] = b / 1e3;
	}
	a[1] += b - 1.25;
	if (a[1] < 0.0) {
		a[1] = 0.1 * b;
	}

	/* Compute the flux ratios implied by values of A slightly lower and
	   slightly higher than the initial estimate. */
	flux_rat[0] = solve(k, g, a[0], b, lamb, false);
	printf("%11.9f           ?           ? | %.9g\n", a[0], flux_rat[0]);
	flux_rat[1] = solve(k, g, a[1], b, lamb, false);
	printf("%11.9f           ? %11.9f | %.9g\n", a[0], a[1], flux_rat[1]);

	/* Taking the initial guesses for A and the implied flux ratios as a
	   starting point, apply the secant method to converge on the value of
	   A satisfying the wall flux boundary condition. */
	do {
		a_guess = log(flux_rat[0]) * (a[0] - a[1]);
		a_guess /= (log(flux_rat[0]) - log(flux_rat[1]));
		a_guess = a[0] - a_guess;
		if (a_guess < (1e-7 * b)) {
			a_guess = (0.7 * 1e-7 * b) + (0.3 * a[0]);
		}
		cur_flux_rat = solve(k, g, a_guess, b, lamb, false);
		printf("%11.9f %11.9f %11.9f | %.9g\n",
		       a[0], a_guess, a[1], cur_flux_rat);
		if (cur_flux_rat < 1.0) {
			a[0] = a_guess;
			flux_rat[0] = cur_flux_rat;
		} else if (cur_flux_rat > 1.0) {
			a[1] = a_guess;
			flux_rat[1] = cur_flux_rat;
		}
	} while (fabs(cur_flux_rat - 1.0) > 4e-7);

	return a_guess;
}

int main(int argc, char* argv[])
{
	double a;
	double b;
	double g;
	unsigned long int k;
	double lamb;

	if (argc < 6) {
		fprintf(stderr, "Usage: %s K G A B LAMBDA\n", argv[0]);
		return EXIT_FAILURE;
	}

	k = strtoul(argv[1], NULL, 10);
	if (k == ULONG_MAX) {
		fprintf(stderr, "Given number of steps (\"%s\") caused overflow.\n",
		        argv[1]);
		return EXIT_FAILURE;
	}

	g = atof(argv[2]);
	a = atof(argv[3]);
	b = atof(argv[4]);
	lamb = atof(argv[5]);
	if (a > 0.0) {
		printf("# wall flux ratio: %g\n", solve(k, g, a, b, lamb, true));
	} else {
		printf("%.9g\n", shoot_for_a(k, g, b, lamb));
	}

	return EXIT_SUCCESS;
}


==> anc/figs.R <==
library(LambertW)

dqn <- read.table("out-A-0.6254204-k-200M-qn.dat", header=TRUE)
dl1 <- read.table("out-G-1-A-0.66528468-lamb-0.003.dat", header=TRUE)
is <- read.table("ichah-summary.dat", header=TRUE)

# post-process `is`
# only use data with non-huge lambda, pre-compute lambda^(4/5), and
# for each unique lambda only use the datum with the smallest step size
is <- is[is$LAMB < 0.111,]
is$L45 <- is$LAMB^(4/5)
is_temp <- NULL
for (i in 2:length(is[,1])) {
	if (is$KM[i] == max(is$KM[is$L45 == is$L45[i]])) {
		is_temp <- rbind(is_temp, is[i,])
	}
}
is <- is_temp

gri <- function(...)
{
	grid(..., col="darkgrey")
}

# don't use literally every data point, otherwise the output figure files
# will be needlessly huge
dqns <- dqn[c(1:19, seq(20, length(dqn$R) - 100, 99),
              length(dqn$R)-(99:0)),]
A <- min(dqns$R)
dqns <- rbind(c(0, 0, 1), dqns)

# ticks to mark & label on upper x-axes for next 2 plots (comprising fig. 2)
upper_x <- seq(0, 2, 0.5)

postscript("q-n-U.eps", width=4, height=4, horizontal=FALSE)
par(las=1, mar=c(3,3,4,3))
plot(dqns$R, dqns$U, type="l", xlab="R", ylab="", lwd=2)
mtext(expression(R %==% r/L[i]), 1, 2)
mtext("U", 2, 2, las=0)
axis(3, A * upper_x, upper_x)
mtext("r/a", 3, 2)
lines(dqns$R, -log(dqns$N), lty="dashed", lwd=2)
axis(4, (0:5)/5, (0:5)/5)
mtext(expression(Phi), 4, 2, las=0)
gri()
abline(v=A*upper_x, lty="dotted", col="grey")
abline(v=A, lty="dotted")
dev.off()

postscript("q-n-N.eps", width=4, height=4, horizontal=FALSE)
par(las=1, mar=c(3,3,4,1))
plot(dqns$R, dqns$N, type="l", xlab="R", ylab="", lwd=2)
mtext(expression(R %==% r/L[i]), 1, 2)
mtext("N", 2, 2, las=0)
axis(3, A * upper_x, upper_x)
mtext("r/a", 3, 2)
gri()
abline(v=A*upper_x, lty="dotted", col="grey")
abline(v=A, lty="dotted")
dev.off()

dl1s <- dl1[c(1:8, seq(9, length(dl1$R) - 199, 9), length(dl1$R)-(198:0)),]

plot_for_fig_3 <- function(var_nonqn, y_qn, yla, ...)
{
	A <- min(dl1s$R)
	par(las=1, mar=c(3,4,4,1))
	plot(dl1s$R, dl1s[[var_nonqn]], type="n", xlab="", ylab=yla, ...)
	mtext(expression(R %==% r/L[i]), 1, 2)
	upper_x <- seq(1, 2, 0.2)
	axis(3, A * upper_x, upper_x)
	gri()
	abline(v=A*upper_x, lty="dotted", col="grey")
	mtext("r/a", 3, 2)
	lines(dl1s$R, dl1s[[var_nonqn]])
	lines(dqns$R, y_qn, lwd=4, lty="11")
}

postscript("lam-0.003-P.eps", width=4, height=4, horizontal=FALSE)
plot_for_fig_3("P", -log(dqns$N), expression(Phi))
text(1.25, 2.5, "(a)", cex=1.7)
dev.off()

postscript("lam-0.003-N.eps", width=4, height=4, horizontal=FALSE)
plot_for_fig_3("N", dqns$N, "N", ylim=c(0.01, 0.99))
lines(dl1s$R, exp(-dl1s$P), lty="dashed")
text(0.75, 0.5, "(b)", cex=1.7)
dev.off()

postscript("lam-0.003-U.eps", width=4, height=4, horizontal=FALSE)
plot_for_fig_3("U", dqns$U, "U")
text(1.25, 0.25, "(c)", cex=1.7)
dev.off()

postscript("lam-0.003-NSCD.eps", width=4, height=4, horizontal=FALSE)
plot_for_fig_3("NSCD", rep(0, length(dqns$N)), expression(N - exp(-Phi)))
lines((1:2) * A, c(0, 0), lwd=4, lty="11")
rect(0.68, 0.017, 1.28, 0.173, col="white", border=NA)
text(0.75, 0.02, "(d)", cex=1.7)
par(new=TRUE, fig=c(0.44, 0.86, 0.35, 0.78), mar=c(0,0,0,0))
plot(dl1s$R, dl1s$NSCD, type="l", yaxt="n", xlab="", ylab="",
     xlim=c(min(dl1s$R), 1.11), ylim=c(1e-6, 5.9e-5))
axis(2, at=(0:6) / 1e5,
     labels=c(0, expression(10^{-phantom(":")*5}),
              expression(2 %*% 10^{-phantom(":")*5}),
              expression(3 %*% 10^{-phantom(":")*5}),
              expression(4 %*% 10^{-phantom(":")*5}),
              expression(5 %*% 10^{-phantom(":")*5}),
              expression(6 %*% 10^{-phantom(":")*5})))
gri(ny=NA)
abline(h=(0:6) / 1e5, col="darkgrey", lty="dotted")
lines((1:2) * A, c(0, 0), lwd=4, lty="11")
lines((1:2) * A, rep(2 * 0.003^2, 2), lty="dashed")
text(1.05, 1.4e-5, expression(2 * Lambda^2))
dev.off()

dl1s <- dl1[dl1$R < (1.011 * min(dl1$R)),]
dl1s <- rbind(c(0.989 * min(dl1$R), 0, 0, 0, 0, 0, 1, 0, 0),
              c(min(dl1$R), 0, 0, 0, 0, 0, 1, 0, 0),
              dl1s)

postscript("lam-0.003-discon.eps", width=4, height=4, horizontal=FALSE)
par(las=1, mar=c(3, 4.2, 3, 1))
plot(dl1s$R, dl1s$N, type="n", xlab="", ylab="")
mtext("    N", 2, 1, las=0)
mtext(expression(R %==% r/L[i]), 1, 2)
upper_x <- seq(0.99, 1.01, 0.005)
axis(3, min(dl1$R) * upper_x, upper_x)
gri()
abline(h=1+(2*(0.003^2)), lty="dotted")
abline(v=min(dl1$R)*upper_x, lty="dotted", col="grey")
mtext("r/a", 3, 2)
lines(dl1s$R, dl1s$N)
lines(dl1s$R, exp(-dl1s$P), lty="dashed")
text(0.671, 1.000016, expression(1 + 2*Lambda^2))
text(0.667, 1.000012, "N")
text(0.667, 0.999985, expression(exp(-Phi)))
dev.off()

magic_A <- 0.6254204

plot_lamAm <- function(m)
{
	lco <- lamAm_less$coefficients
	if (length(lco) > 3) {
		curve(magic_A + (lco[1] * x^(4/5)) + (lco[2] * x^(6/5))
		      + (lco[3] * x^(8/5)) + (lco[4] * x^(10/5)), add=TRUE)
	} else {
		curve(magic_A + (lco[1] * x^(4/5)) + (lco[2] * x^(6/5))
		      + (lco[3] * x^(8/5)), add=TRUE)
	}
	curve(magic_A + 4*x^(4/5), lty="dashed", add=TRUE)
}

lamAm_more <- lm(I(A - magic_A) ~ 0 + L45 + I(L45^(3/2)) + I(L45^2)
                                  + I(L45^(5/2)), is)
lamAm_less <- lm(I(A - magic_A) ~ 0 + L45 + I(L45^(3/2)) + I(L45^2), is)

postscript("A-of-lam.eps", width=4, height=4, horizontal=FALSE)

par(las=1, mar=c(4,4,1,1))
plot(is$LAMB, is$A, xlab=expression(Lambda), ylab="A", log="x", cex=1/2,
     xaxt="n", pch=21, bg="grey", col="#3a3a3a")
x_ticks <- c(10^-(1:5), 3*(10^-(1:5)))
axis(1, at=x_ticks,
     labels=expression(0.1, 0.01, 10^-3, 10^-4, 10^-5,
                       0.3, 0.03, , , ))
gri(nx=NA, ny=7)
abline(v=x_ticks, lty="dotted", col="darkgrey")
lines(c(1e-10, 1), rep(magic_A, 2), lty="dashed")
text(0.031, 0.65, toString(magic_A))

#plot_lamAm(lamAm_less)
curve(magic_A + 4*x^(4/5), 1e-6, add=TRUE)
text(0.0031, 0.87, toString(magic_A))
text(0.0031, 0.83, expression(+ 4 * Lambda^{4/5}))
arrows(0.011, 0.87, 0.026, 0.86, length=0.14)

dev.off()

postscript("1-over-A-lam-over-A.eps", width=4, height=4, horizontal=FALSE)
par(las=1, mar=c(4, 4.2, 1, 1))
plot(is$LAMB / is$A, 1 / is$A, cex=1/2, pch=21, bg="grey", col="#3a3a3a",
     xlab=expression(Lambda/A %==% lambda[D] / a),
     ylab=expression(1/A %==% L[i]/a))
grid(col="darkgrey")
lines(c(0, 1), rep(1/0.6254204, 2), lty="dashed")
text(0.07, 1.57, "1/0.6254204")
dev.off()


==> anc/ichah-qn.c <==
#include <limits.h>
#include <math.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>

/* The Lambert W function of a negative number, principal branch. */
long double W_0_neg(long double x)
{
	const long double sqrtl2 = sqrtl(2.0L);
	unsigned int steps_left = 4;

	const long double sub2 = 1.0L + (x * expl(1.0L));
	const long double sub = sqrtl(sub2);
	long double w;

	/* Make a quick & dirty initial guess. */
	if (x > -0.276289L) {
		/* A Pade approximant taken about `x` = 0 is better. */
		w = (x + (x * x / 2.0L)) / (1.0L + (1.5L * x));
	} else {
		/* A power series taken about the branch change point is better. */
		w = (sqrtl2 * sub) - 1.0L;
		w -= 2.0L * sub2 / 3.0L;
		w += 11.0L * sub2 * sub / (18.0L * sqrtl2);
	}

	/* Polish the guess by applying Newton-Raphson a few times. */
	while (steps_left--) {
		w = ((w * w) + (x * expl(-w))) / (w + 1.0L);
	}

	return w;
}

long double dU_by_dR(double a, long double r, long double U)
{
	long double temp = U / (1.0L - (U * U));
	temp *= (2.0L * r * r * U * U) + (r * r) + (a * a);
	return temp / (r * ((r * r) - (a * a)));
}

long double solve(unsigned long int k, double a, double U_scale, bool writ)
{
	const long double a2 = a * a;
	const long double small_U = 5e-4L;
	const unsigned long int write_interval = 1L + (k / 50000);

	unsigned long int i;
	long double N = 0.75L * a * expl(0.5L) / U_scale;  /* (dU/dR) ^ -1 */
	long double r = a;
	long double r0;
	long double r02;
	long double temp;
	long double U = 0.0L;

	if (writ) {
		printf("# K = %lu\n# A = %.11g\n# U_scale = %.11g\n", k, a, U_scale);
		puts("R U N");
		printf("%.10Lg %Lg %.10Lg\n", r, U, N);
	}

	for (i = 1; i <= k; i++) {

		r0 = r;

		/* Allocate half of the steps to the less steep region up to 1.99A;
		   allocate the other half to the last, steepest 1%. */
		if (i < (0.5L * k)) {
			r = a * (1.0L + (0.99L * i / (0.5L * k)));
		} else {
			r = a * (1.99L + (0.01L * 2.0L * ((i / (long double) k) - 0.5L)));
		}

		if (U < small_U) {
			/* Apply expansion to 2nd order of the Lambert W-based solution
			   obtained by dropping the U^2 from the fundamental Q-N ODE. */
			U = 4.0L * (r - a) / (3.0L * expl(0.5L) * a);
			U -= 2.0L * (r - a) * (r - a) / (3.0L * expl(0.5L) * a2);
			U *= U_scale;
		} else {
			r02 = r0 * r0;
			temp = ((a * a) - (r * r)) / ((a * a) - r02);
			temp = powl(temp, 2.0L * (1.0L + (U * U)));
			temp *= -r02 * U * U * expl(-U * U) / (r * r);
			U = sqrtl(-W_0_neg(temp));
		}
		if (isnan(U)) {
			if (writ) {
				fprintf(stderr, "U is NaN at r = %Lg.\n", r);
			}
			return r;
		}
		if (writ) {
			if ((i < 99999) || (U > (1.0L - small_U))
			    || !(i % write_interval)) {
				N = ((r * r) - (a * a)) / (2.0L * r * U);
				printf("%.12Lg %.8Lg %.8Lg\n", r, U, N);
			}
		}

	}

	/* Return an estimate of where the solution went singular (unity U). */
	return r + ((1.0L - U) / dU_by_dR(a, r, U));
}

double shoot_for_U_scale(unsigned long int k, double a)
{
	double cur_final_r;
	double final_r[2];
	double two_a = a + a;
	double U_sc[2] = { 0.773357939, 0.7733582 };
	double U_sc_guess;

	final_r[0] = solve(k, a, U_sc[0], false);
fprintf(stderr, "%.9g %.9g", U_sc[0], final_r[0]);
	final_r[1] = solve(k, a, U_sc[1], false);
fprintf(stderr, "\t%.9g %.9g\n", U_sc[1], final_r[1]);

	do {
		U_sc_guess = log(final_r[0] / two_a) * (U_sc[0] - U_sc[1]);
		U_sc_guess /= (log(final_r[0] / two_a) - log(final_r[1] / two_a));
		U_sc_guess = U_sc[0] - U_sc_guess;
		cur_final_r = solve(k, a, U_sc_guess, false);
fprintf(stderr, "%.9g %.9g %.9g | %.9g %.9g\n", U_sc[0], U_sc_guess, U_sc[1], cur_final_r, cur_final_r / two_a);
		if (cur_final_r < two_a) {
			U_sc[1] = U_sc_guess;
			final_r[1] = cur_final_r;
		} else {
			U_sc[0] = U_sc_guess;
			final_r[0] = cur_final_r;
		}
	} while (fabs(cur_final_r - two_a) > 4e-7);

	return U_sc_guess;
}

int main(int argc, char* argv[])
{
	double a;
	unsigned long int k;
	double U_scale;

	if (argc < 3) {
		fprintf(stderr, "Usage: %s [K] [A]\n", argv[0]);
		return EXIT_FAILURE;
	}

	k = strtoul(argv[1], NULL, 10);
	if (k == ULONG_MAX) {
		fprintf(stderr, "Given number of steps (\"%s\") caused overflow.\n",
		        argv[1]);
		return EXIT_FAILURE;
	}
	a = atof(argv[2]);

	U_scale = shoot_for_U_scale(k, a);
	fprintf(stderr, "U_scale: %.11g\n", U_scale);
	solve(k, a, U_scale, true);

	return EXIT_SUCCESS;
}


==> anc/ichah-summary.dat <==
# values of `A`, `LAMB` & `K` which satisfy the wall boundary condition to
# within 6 s.f.
#
# A = normalized region radius
# LAMB = normalized Debye length
# KM = number of steps (millions)
A	LAMB	KM
1	0.0518591	40
0.8066263	0.02	20
0.8066263	0.02	40
0.7305388	0.01	80
0.70971114	0.00758	40
0.70971116	0.00758	80
0.70971117	0.00758	160
0.70971117	0.00758	320
1.2324235	0.1	4
1.1877655	0.09	4
1.1877656	0.09	8
1.1414755	0.08	8
1.1414755	0.08	16
0.87309745	0.03	16
0.9336308	0.04	8
0.9336308	0.04	16
0.7305388	0.01	160
0.69530085	0.006	40
0.69530087	0.006	80
0.69530088	0.006	160
0.69530089	0.006	320
0.68575266	0.005	40
0.68575269	0.005	160
0.6857527	0.005	320
0.6857527	0.005	640
0.67578635	0.004	80
0.77018398	0.015	40
0.77018398	0.015	80
0.840759	0.025	20
0.840759	0.025	40
0.67578638	0.004	640
0.9039765	0.035	20
0.9039765	0.035	40
0.9622339	0.045	20
0.79236462	0.018	40
0.79236463	0.018	80
0.77769183	0.016	80
0.77769184	0.016	160
0.76255064	0.014	160
0.665284668	0.003	160
0.76255064	0.014	320
0.74686653	0.012	160
0.66528468	0.003	640
0.74686653	0.012	320
0.98991855	0.05	16
1.0429336	0.06	16
1.093306	0.07	16
1.0684193	0.065	16
1.11764368	0.075	16
1.16483855	0.085	16
1.2102856	0.095	16
1.2756442	0.11	16
0.659775152	0.0025	320
0.659775156	0.0025	640
0.654043022	0.002	640
0.648025162	0.0015	1000
0.823947762	0.0225	2
0.823943498	0.0225	40
0.654043025	0.002	2000
0.648025164	0.0015	2000
0.644877746	0.00125	2000
0.641610721	0.001	4000
0.641610721	0.001	8000
1.25420296	0.105	16
0.634553334	0.0005	4000
0.633022668	0.0004	4000
0.64161072	0.001	2000
0.634553334	0.0005	8000
0.633013501	0.0004	8000
0.638888475	0.0008	8192
0.640263329	0.0009	4096
0.64026333	0.0009	8192
0.637482254	0.0007	4096
0.637482254	0.0007	8192
0.636039543	0.0006	8192
0.636039543	0.0006	16384
0.63140419	0.0003	16384
0.631404191	0.0003	32768
0.633013501	0.0004	16000
0.62969725	0.0002	32768
0.64551596	0.0013	2048
0.645515961	0.0013	4096
0.642933716	0.0011	4096
0.62969725	0.0002	65536
0.642933716	0.0011	8192
0.627829338	0.0001	65536
1.31758417	0.12	8
1.31758418	0.12	16
1.35837273	0.13	8
1.35837274	0.13	16
1.43690952	0.15	8
1.43690953	0.15	16
0.644234785	0.0012	2048
0.644234786	0.0012	4096
0.64677894	0.0014	2048
0.646778941	0.0014	4096
0.649255867	0.0016	2048
0.649255867	0.0016	4096
0.65047212	0.0017	2048
0.650472121	0.0017	4096
0.754781985	0.013	256
0.754781987	0.013	512
0.738790812	0.011	256
0.738790815	0.011	512
0.72209112	0.009	512
0.722091121	0.009	1024
0.713423872	0.008	512
0.713423873	0.008	1024
0.704506885	0.007	512
0.704506887	0.007	1024
0.708998795	0.0075	1024
0.708998796	0.0075	2048
0.699942934	0.0065	1024
0.699942935	0.0065	2048
0.690573631	0.0055	1024
0.690573631	0.0055	2048
0.680827833	0.0045	1024
0.680827834	0.0045	2048
0.730538802	0.01	512
0.730538804	0.01	1024
0.670612289	0.0035	2048
0.67061229	0.0035	4096
0.627829228	0.0001	131072
0.627746304	9.5e-5	65536
0.627729075	9.5e-5	131072
0.651674863	0.0018	4096
0.651674863	0.0018	8192
0.652864919	0.0019	4096
0.65286492	0.0019	8192
0.627628018	9e-5	131072
0.642275102	0.00105	8192
0.642275102	0.00105	16384
0.640940251	0.00095	8192
0.640940251	0.00095	16384
0.632218873	0.00035	32768
0.630565539	0.00025	32768
0.632218873	0.00035	65536
0.630565539	0.00025	65536
0.665284681	0.003	2048
0.665284681	0.003	4096
0.627628018	9e-5	262144
0.628318099	0.000125	65536
0.628318099	0.000125	131072
0.628790427	0.00015	65536
0.628790428	0.00015	131072
0.62924941	0.000175	65536
0.62924941	0.000175	131072
0.630988163	0.000275	32768
0.630135554	0.000225	32768
0.630988163	0.000275	65536
0.630135554	0.000225	65536
0.628556101	0.0001375	65536
0.628221775	0.00012	65536
0.628027027	0.00011	131072
1.01679009	0.055	128
1.01679009	0.055	256
0.627829228	0.0001	500000
0.628556101	0.0001375	131072
0.628221775	0.00012	131072
0.627422947	8e-5	131072
1.43690954	0.15	32
1.43690954	0.15	64
0.989918543	0.05	128
0.989918545	0.05	256
1.23242358	0.1	64
1.23242358	0.1	128
0.633790931	0.00045	16384
0.633790931	0.00045	32768
0.631814252	0.000325	32768
0.662554834	0.00275	2048
0.656940159	0.00225	4096
0.662554834	0.00275	4096
0.656940159	0.00225	8192
0.673217077	0.00375	2048
0.667969233	0.00325	2048
1.39811748	0.14	32
1.39811749	0.14	64
0.673217078	0.00375	4096
0.667969234	0.00325	4096
0.631814252	0.000325	32768
0.631814253	0.000325	65536
0.628221775	0.00012	65536
0.628221775	0.00012	131072
0.632618496	0.000375	32768
0.627213569	7e-5	131072
0.627213442	7e-5	262144
0.628124763	0.000115	65536
0.628124763	0.000115	131072
0.62792853	0.000105	131072
0.62792853	0.000105	262144
0.626998747	6e-5	262144
0.626998747	6e-5	524288
0.626777847	5e-5	262144
0.626777822	5e-5	524288
0.717786655	0.0085	1024
0.717786656	0.0085	2048
0.726340792	0.0095	1024
0.726340792	0.0095	2048
0.627525998	8.5e-5	262144
0.627525998	8.5e-5	524288
0.626889143	5.5e-5	262144
0.626889143	5.5e-5	524288
0.6271068	6.5e-5	262144
0.6271068	6.5e-5	524288
0.626431262	3.5e-5	524288
0.626431232	3.5e-5	1048576
0.626664578	4.5e-5	524288
0.626664578	4.5e-5	1048576
0.626549156	4e-5	524288
0.626549156	4e-5	1048576
0.627318791	7.5e-5	262144
0.627318791	7.5e-5	524288


==> anc/ichah.c <==
/* ichah: inside-out cylindrical half-and-half system solver */
#include <limits.h>
#include <math.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>

#define MIME 736744
#define TWO_PI (2.0 * 3.1415926535897932385)  /* not defined in C99! */

/* Solve the equations for the cylindrical inside-out half-and-half system
   in its outer region. If `writ` is true, write the solution to standard
   output; otherwise simply return the ratio of ion flux into the outer
   wall to the electron flux into the outer wall. */
double solve(unsigned long int k, double g, double a, double lamb, bool writ)
{
	/* The radial step size is the outer region's radius `a` divided
	   into `k` pieces. */
	const double dr = a / k;

	/* Store the square of the normalized Debye length for convenience. */
	const double lam2 = lamb * lamb;

	/* Approximate the normalized ion density at the interface.
	   The 16 * `lam2` * `lam2` term is an educated guess but seems to
	   ameliorate initial oscillations; likewise the sixth order term
	   (which only has much effect for `lamb` > 0.04 or so). */
	const double n0 = (1.0 + sqrt(1.0 + (8.0 * lam2)
	                              - (16.0 * lam2 * lam2)
	                              + (100.0 * lam2 * lam2 * lam2))) / 2.0;

	/* Set the cutoff value of `U` where the solver should stop using the
	   small-U expansions & approximations. */
	const long double small_U = 2e-5L;

	long double N[2];
	long double dN[2] = { 0.0L, 0.0L };
	long double P[2] = { 0.0L, 0.0L };
	long double dP[2] = { 0.0L, 0.0L };
	long double ddP;
	long double U[2] = { 0.0L, 0.0L };
	long double dU[2];

	long double r = a;

	unsigned long int i;
	const unsigned long int write_interval = k / 10000;

	if (writ) {
		/* Write the parameter values and column headings for the output
		   variables to standard output. */
		printf("# K = %lu\n# G = %g\n# A = %g\n# lambda = %g\n# dR = %g\n",
		       k, g, a, lamb, dr);
		puts("R P DP DDP U DU N DN NSCD");
	}

	/* Approximate the initial ion density, potential's second derivative,
	   and the ion acceleration (all normalized). */
	N[0] = n0;
	ddP = 2.0L / (n0 * n0);
	dU[0] = (sqrtl(8.0L + (g * g)) - g) / (2.0L * n0);

	if (writ) {
		/* Write the output variables' initial values. */
		printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.8Lg %Lg %Lg\n",
		       r, P[0], dP[0], ddP, U[0], dU[0], N[0], dN[0], N[0] - 1.0L);
	}

	for (i = 1; i <= k; i++) {

		/* Carry out the first half of the midpoint method step. */
		if (U[0] < small_U) {
			ddP = 2.0L / (N[0] * N[0]);
			dN[1] = N[0] / (r + (r * r * r / (a * a)));
			dN[1] -= (N[0] * N[0] / (r + r));
			dU[1] = sqrtl((g * g) + (4.0L * N[0] * N[0] * ddP)) - g;
			dU[1] /= 2.0L * N[0];
		} else {
			ddP = ((N[0] - expl(-P[0])) / lam2) - (dP[0] / r);
			dN[1] = ((g - (N[0] * dU[0])) / U[0]) - (N[0] / r);
			dU[1] = (dP[0] / U[0]) - (g / N[0]);
		}
		N[1] = N[0] + (0.5 * dr * dN[0]);
		dP[1] = dP[0] + (0.5 * dr * ddP);
		P[1] = P[0] + (0.5 * dr * dP[0]);
		U[1] = U[0] + (0.5L * dr * dU[0]);

		r = a * (1.0L + ((i - 0.5L) / k));
		if (writ && (i < 200)) {
			/* Write mid-step values of the output variables. */
			printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.9Lg %Lg %Lg\n",
			       r, P[1], dP[1], ddP, U[1], dU[1], N[1], dN[1],
			       N[1] - exp(-P[1]));
		}

		/* Carry out the second half of the midpoint method step. */
		if (U[0] < small_U) {
			ddP = 2.0L / (N[1] * N[1]);
			dN[0] = N[1] / (r + (r * r * r / (a * a)));
			dN[0] -= (N[1] * N[1] / (r + r));
			dU[0] = sqrtl((g * g) + (4.0L * N[1] * N[1] * ddP)) - g;
			dU[0] /= 2.0L * N[1];
		} else {
			ddP = ((N[1] - expl(-P[1])) / lam2) - (dP[1] / r);
			dN[0] = ((g - (N[1] * dU[1])) / U[1]) - (N[1] / r);
			dU[0] = (dP[1] / U[1]) - (g / N[1]);
		}
		N[0] += dr * dN[1];
		dP[0] += dr * ddP;
		P[0] += dr * dP[1];
		U[0] += dr * dU[1];

		/* Check whether things have gone totally haywire. */
		if (isnan(U[0])) {
			fprintf(stderr, "U is NaN at R = %.12Lg.\n", r);
			return (double) U[0];  /* return NaN to indicate failure */
		}

		r = a * (1.0L + (i / (long double) k));
		if (writ && ((i < 501) || !(i % write_interval))) {
			/* Write the output variables' values at this step's end. */
			printf("%.12Lg %Lg %Lg %Lg %Lg %Lg %.9Lg %Lg %Lg\n",
			       r, P[0], dP[0], ddP, U[0], dU[0], N[0], dN[0],
			       N[0] - exp(-P[0]));
		}

	}

	/* Return the ratio of ion flux into the wall to electron flux into
	   the wall. The wall boundary condition dictates that this be 1. */
	return N[0] * U[0] / (sqrt(MIME / TWO_PI) * exp(-P[0]));
}

/* Use the shooting method to solve for the radius A which satisfies the
   outer wall boundary condition, given the normalized generation intensity
   `g` and the normalized Debye length `lamb`. */
double shoot_for_a(unsigned long int k, double g, double lamb)
{
/*
	const double apc[] = { 0.6253254, 3.7806393, 7.3831013, -44.8836,
	                       113.14879, -147.634217, 79.3483657 };
*/
	const double apc[] = { 0.6253918, 3.6091312, 12.4454272, -108.7193784,
	                       554.8650483, -1988.5463034, 4851.3780984,
	                       -7583.9015973, 6814.0334469, -2668.3337734 };
	const double lam25 = pow(lamb, 0.4);
	const double lam45 = pow(lamb, 0.8);

	double a_guess;
	double a_pred = 0.0;
	double a[2];
	double cur_flux_rat;
	double flux_rat[2];
	double lam_pow = lam45;
	unsigned int term_idx;

	/* Compute an initial estimate for A. */
	if (!k) {
		/* The number of steps to use (`k`) wasn't given. Estimate an
		   appropriate number of steps needed to iteratively find A,
		   then call this function again with that number of steps.
		   (Make a rough estimate in millions; ensure it's at least 8
		   million; then (in millions) round it up to a power of 2.)
		   That should result in a good estimate of A; double `k` and
		   re-shoot in the rest of the function using the new A. */
		k = 2.0 / pow(lamb, 1.2);
		if (k < 8) {
			k = 8;
		} else {
			k = pow(2, ceil(log2(k)));
		}
		printf("No step count given, attempting first run with "
		       "%lu million steps.\n", k);
		k *= 1000000;
		a_pred = shoot_for_a(k, g, lamb);
		a[0] = a_pred - 1e-7;
		a[1] = a_pred + 1e-7;
		k *= 2;  /* double `k` for the rest of this function */
		printf("Checking first run result with second run of "
		       "%lu million steps.\n", k / 1000000);
	} else {
		/* Compute an initial estimate for A from a regression-derived
		   empirical prediction equation. */
		if (lam45 < 0.2) {
			a_pred = apc[0];  /* start with Q-N limiting value */
			for (term_idx = 1; term_idx <= 9; term_idx++) {
				a_pred += apc[term_idx] * lam_pow;
				lam_pow *= lam25;
			}
			a[0] = a_pred - 2e-6;
			a[1] = a_pred + 3e-6;
		} else {
			a_pred = 0.69832 + (3.37258 * lam45);
			a[0] = a_pred - 0.01;
			a[1] = a_pred + 0.01;
		}
	}

	/* Compute the flux ratios implied by values of A slightly lower and
	   slightly higher than the initial estimate. */
	flux_rat[0] = solve(k, g, a[0], lamb, false);
	printf("%.9g           ?           ? | %.9g\n", a[0], flux_rat[0]);
	flux_rat[1] = solve(k, g, a[1], lamb, false);
	printf("%.9g           ? %.9g | %.9g\n", a[0], a[1], flux_rat[1]);

	/* Taking the initial guesses for A and the implied flux ratios as a
	   starting point, apply the secant method to converge on the value of
	   A satisfying the wall flux boundary condition. */
	do {
		a_guess = log(flux_rat[0]) * (a[0] - a[1]);
		a_guess /= (log(flux_rat[0]) - log(flux_rat[1]));
		a_guess = a[0] - a_guess;
		if (a_guess < 0.6) {
			a_guess = (0.6 + a[0]) / 2.0;
		}
		cur_flux_rat = solve(k, g, a_guess, lamb, false);
		printf("%.9g %.9g %.9g | %.9g\n", a[0], a_guess, a[1], cur_flux_rat);
		if (cur_flux_rat < 1.0) {
			a[0] = a_guess;
			flux_rat[0] = cur_flux_rat;
		} else if (cur_flux_rat > 1.0) {
			a[1] = a_guess;
			flux_rat[1] = cur_flux_rat;
		}
	} while (fabs(cur_flux_rat - 1.0) > 4e-7);

	return a_guess;
}

int main(int argc, char* argv[])
{
	double a;
	double g;
	unsigned long int k;
	double lamb;

	if (argc < 5) {
		fprintf(stderr, "Usage: %s [K] [G] [A] [LAMBDA]\n", argv[0]);
		return EXIT_FAILURE;
	}

	k = strtoul(argv[1], NULL, 10);
	if (k == ULONG_MAX) {
		fprintf(stderr, "Given number of steps (\"%s\") caused overflow.\n",
		        argv[1]);
		return EXIT_FAILURE;
	}
	g = atof(argv[2]);
	a = atof(argv[3]);
	lamb = atof(argv[4]);

	if (a > 0.0) {
		printf("# wall flux ratio: %g\n", solve(k, g, a, lamb, true));
	} else {
		printf("%.9g\n", shoot_for_a(k, g, lamb));
	}

	return EXIT_SUCCESS;
}


==> anc/out-A-0.6254204-k-200M-qn.dat <==
# K = 200000000
# A = 0.6254204
# U_scale = 0.77335794333
R U N
0.6254204 0 0.9999999924
0.625420406192 6.191662e-09 0.99999999
0.625420412383 1.2383324e-08 0.99999999
0.625420418575 1.8574986e-08 0.99999999
0.625420424767 2.4766648e-08 0.99999999
0.625420430958 3.0958309e-08 0.99999999
0.62542043715 3.7149971e-08 0.99999999
0.625420443342 4.3341633e-08 0.99999999
0.625420449533 4.9533294e-08 0.99999999
0.625420455725 5.5724956e-08 0.99999999
0.625420461917 6.1916617e-08 0.99999999
0.625420468108 6.8108278e-08 0.99999999
0.6254204743 7.429994e-08 0.99999999
0.625420480492 8.0491601e-08 0.99999999
0.625420982016 5.8201596e-07 0.99999999
0.625421594991 1.1949896e-06 0.99999999
0.625422207965 1.8079627e-06 0.99999999
0.62542282094 2.4209352e-06 0.99999999
0.625423433914 3.033907e-06 0.99999999
0.625424046889 3.6468783e-06 0.99999999
0.625424659863 4.259849e-06 0.99999999
0.625425272838 4.872819e-06 0.99999999
0.625425885812 5.4857885e-06 0.99999999
0.625426498787 6.0987573e-06 0.99999999
0.625427111762 6.7117256e-06 0.99999999
0.625427724736 7.3246933e-06 0.99999999
0.625428337711 7.9376603e-06 0.99999999
0.625428950685 8.5506268e-06 0.99999999
0.62542956366 9.1635926e-06 0.99999999
0.625430176634 9.7765579e-06 0.99999999
0.625430789609 1.0389523e-05 0.99999999
0.625431402583 1.1002487e-05 0.99999999
0.625432015558 1.161545e-05 0.99999999
0.625432628532 1.2228413e-05 0.99999999
0.625433241507 1.2841375e-05 0.99999999
0.625433854481 1.3454337e-05 0.99999999
0.625434467456 1.4067298e-05 0.99999999
0.625435080431 1.4680258e-05 0.99999999
0.625435693405 1.5293218e-05 0.99999999
0.62543630638 1.5906177e-05 0.99999999
0.625436919354 1.6519136e-05 0.99999999
0.625437532329 1.7132094e-05 0.99999999
0.625438145303 1.7745052e-05 0.99999999
0.625438758278 1.8358008e-05 0.99999999
0.625439371252 1.8970965e-05 0.99999999
0.625439984227 1.958392e-05 0.99999999
0.625440597201 2.0196875e-05 0.99999999
0.625441210176 2.080983e-05 0.99999999
0.62544182315 2.1422784e-05 0.99999999
0.625442436125 2.2035737e-05 0.99999999
0.625443049099 2.264869e-05 0.99999999
0.625443662074 2.3261642e-05 0.99999999
0.625444275049 2.3874593e-05 0.99999999
0.625444888023 2.4487544e-05 0.99999999
0.625445500998 2.5100494e-05 0.99999999
0.625446113972 2.5713444e-05 0.99999999
0.625446726947 2.6326393e-05 0.99999999
0.625447339921 2.6939341e-05 0.99999999
0.625447952896 2.7552289e-05 0.99999999
0.62544856587 2.8165236e-05 0.99999999
0.625449178845 2.8778183e-05 0.99999999
0.625449791819 2.9391129e-05 0.99999999
0.625450404794 3.0004074e-05 0.99999999
0.625451017768 3.0617019e-05 0.99999999
0.625451630743 3.1229963e-05 0.99999999
0.625452243717 3.1842907e-05 0.99999999
0.625452856692 3.245585e-05 0.99999999
0.625453469667 3.3068792e-05 0.99999999
0.625454082641 3.3681734e-05 0.99999999
0.625454695616 3.4294676e-05 0.99999999
0.62545530859 3.4907616e-05 0.99999999
0.625455921565 3.5520556e-05 0.99999999
0.625456534539 3.6133496e-05 0.99999999
0.625457147514 3.6746434e-05 0.99999999
0.625457760488 3.7359373e-05 0.99999999
0.625458373463 3.797231e-05 0.99999999
0.625458986437 3.8585247e-05 0.99999999
0.625459599412 3.9198184e-05 0.99999999
0.625460212386 3.981112e-05 0.99999999
0.625460825361 4.0424055e-05 0.99999999
0.625461438335 4.1036989e-05 0.99999999
0.62546205131 4.1649923e-05 0.99999999
0.625462664285 4.2262857e-05 0.99999999
0.625463277259 4.287579e-05 0.99999999
0.625463890234 4.3488722e-05 0.99999999
0.625464503208 4.4101653e-05 0.99999999
0.625465116183 4.4714584e-05 0.99999999
0.625465729157 4.5327515e-05 1
0.625466342132 4.5940445e-05 1
0.625466955106 4.6553374e-05 1
0.625467568081 4.7166303e-05 1
0.625468181055 4.7779231e-05 1
0.62546879403 4.8392158e-05 1
0.625469407004 4.9005085e-05 1
0.625470019979 4.9618011e-05 1
0.625470632953 5.0230937e-05 1
0.625471245928 5.0843862e-05 1
0.625471858903 5.1456786e-05 1
0.625472471877 5.206971e-05 1
0.625473084852 5.2682633e-05 1
0.625473697826 5.3295556e-05 1
0.625474310801 5.3908478e-05 1
0.625474923775 5.4521399e-05 1
0.62547553675 5.513432e-05 1
0.625476149724 5.574724e-05 1
0.625476762699 5.636016e-05 1
0.625477375673 5.6973079e-05 1
0.625477988648 5.7585997e-05 1
0.625478601622 5.8198915e-05 1
0.625479214597 5.8811832e-05 1
0.625479827571 5.9424749e-05 1
0.625480440546 6.0037665e-05 1
0.625481053521 6.065058e-05 1
0.625481666495 6.1263495e-05 1
0.62548227947 6.1876409e-05 1
0.625482892444 6.2489322e-05 1
0.625483505419 6.3102235e-05 1
0.625484118393 6.3715148e-05 1
0.625484731368 6.432806e-05 1
0.625485344342 6.4940971e-05 1
0.625485957317 6.5553881e-05 1
0.625486570291 6.6166791e-05 1
0.625487183266 6.6779701e-05 1
0.62548779624 6.739261e-05 1
0.625488409215 6.8005518e-05 1
0.62548902219 6.8618425e-05 1
0.625489635164 6.9231332e-05 1
0.625490248139 6.9844239e-05 1
0.625490861113 7.0457144e-05 1
0.625491474088 7.107005e-05 1
0.625492087062 7.1682954e-05 1
0.625492700037 7.2295858e-05 1
0.625493313011 7.2908762e-05 1
0.625493925986 7.3521664e-05 1
0.62549453896 7.4134567e-05 1
0.625495151935 7.4747468e-05 1
0.625495764909 7.5360369e-05 1
0.625496377884 7.5973269e-05 1
0.625496990858 7.6586169e-05 1
0.625497603833 7.7199068e-05 1
0.625498216808 7.7811967e-05 1
0.625498829782 7.8424865e-05 1
0.625499442757 7.9037762e-05 1
0.625500055731 7.9650659e-05 1
0.625500668706 8.0263555e-05 1
0.62550128168 8.0876451e-05 1
0.625501894655 8.1489346e-05 1
0.625502507629 8.210224e-05 1
0.625503120604 8.2715134e-05 1
0.625503733578 8.3328027e-05 1
0.625504346553 8.394092e-05 1
0.625504959527 8.4553812e-05 1
0.625505572502 8.5166703e-05 1
0.625506185476 8.5779594e-05 1
0.625506798451 8.6392484e-05 1
0.625507411426 8.7005373e-05 1
0.6255080244 8.7618262e-05 1
0.625508637375 8.8231151e-05 1
0.625509250349 8.8844039e-05 1
0.625509863324 8.9456926e-05 1
0.625510476298 9.0069812e-05 1
0.625511089273 9.0682698e-05 1
0.625511702247 9.1295584e-05 1
0.625512315222 9.1908468e-05 1
0.625512928196 9.2521352e-05 1
0.625513541171 9.3134236e-05 1
0.625514154145 9.3747119e-05 1
0.62551476712 9.4360001e-05 1
0.625515380094 9.4972883e-05 1
0.625515993069 9.5585764e-05 1
0.625516606044 9.6198645e-05 1
0.625517219018 9.6811525e-05 1
0.625517831993 9.7424404e-05 1
0.625518444967 9.8037283e-05 1
0.625519057942 9.8650161e-05 1
0.625519670916 9.9263038e-05 1
0.625520283891 9.9875915e-05 1
0.625520896865 0.00010048879 1
0.62552150984 0.00010110167 1
0.625522122814 0.00010171454 1
0.625522735789 0.00010232742 1
0.625523348763 0.00010294029 1
0.625523961738 0.00010355316 1
0.625524574712 0.00010416604 1
0.625525187687 0.00010477891 1
0.625525800662 0.00010539178 1
0.625526413636 0.00010600465 1
0.625527026611 0.00010661752 1
0.625527639585 0.00010723039 1
0.62552825256 0.00010784326 1
0.625528865534 0.00010845613 1
0.625529478509 0.000109069 1
0.625530091483 0.00010968186 1
0.625530704458 0.00011029473 1
0.625531317432 0.0001109076 1
0.625531930407 0.00011152046 1
0.625532543381 0.00011213333 1
0.625533156356 0.00011274619 1
0.62553376933 0.00011335906 1
0.625534382305 0.00011397192 1
0.62553499528 0.00011458478 1
0.625535608254 0.00011519764 1
0.625536221229 0.00011581051 1
0.625536834203 0.00011642337 1
0.625537447178 0.00011703623 1
0.625538060152 0.00011764909 1
0.625538673127 0.00011826194 1
0.625539286101 0.0001188748 1
0.625539899076 0.00011948766 1
0.62554051205 0.00012010052 1
0.625541125025 0.00012071337 1
0.625541737999 0.00012132623 1
0.625542350974 0.00012193909 1
0.625542963948 0.00012255194 1
0.625543576923 0.00012316479 1
0.625544189898 0.00012377765 1
0.625544802872 0.0001243905 1
0.625545415847 0.00012500335 1
0.625546028821 0.0001256162 1
0.625546641796 0.00012622906 1
0.62554725477 0.00012684191 1
0.625547867745 0.00012745476 1
0.625548480719 0.00012806761 1
0.625549093694 0.00012868045 1
0.625549706668 0.0001292933 1
0.625550319643 0.00012990615 1
0.625550932617 0.000130519 1
0.625551545592 0.00013113184 1
0.625552158567 0.00013174469 1
0.625552771541 0.00013235753 1
0.625553384516 0.00013297038 1
0.62555399749 0.00013358322 1
0.625554610465 0.00013419607 1
0.625555223439 0.00013480891 1
0.625555836414 0.00013542175 1
0.625556449388 0.00013603459 1
0.625557062363 0.00013664743 1
0.625557675337 0.00013726027 1
0.625558288312 0.00013787311 1
0.625558901286 0.00013848595 1
0.625559514261 0.00013909879 1
0.625560127235 0.00013971163 1
0.62556074021 0.00014032447 1
0.625561353185 0.0001409373 1
0.625561966159 0.00014155014 1
0.625562579134 0.00014216297 1
0.625563192108 0.00014277581 1
0.625563805083 0.00014338864 1
0.625564418057 0.00014400148 1
0.625565031032 0.00014461431 1
0.625565644006 0.00014522714 1
0.625566256981 0.00014583997 1
0.625566869955 0.00014645281 1
0.62556748293 0.00014706564 1
0.625568095904 0.00014767847 1
0.625568708879 0.0001482913 1
0.625569321853 0.00014890412 1
0.625569934828 0.00014951695 1
0.625570547803 0.00015012978 1
0.625571160777 0.00015074261 1
0.625571773752 0.00015135543 1
0.625572386726 0.00015196826 1
0.625572999701 0.00015258109 1
0.625573612675 0.00015319391 1
0.62557422565 0.00015380673 1
0.625574838624 0.00015441956 1
0.625575451599 0.00015503238 1
0.625576064573 0.0001556452 1
0.625576677548 0.00015625802 1
0.625577290522 0.00015687085 1
0.625577903497 0.00015748367 1
0.625578516471 0.00015809649 1
0.625579129446 0.0001587093 1
0.625579742421 0.00015932212 1
0.625580355395 0.00015993494 1
0.62558096837 0.00016054776 1
0.625581581344 0.00016116058 1
0.625582194319 0.00016177339 1
0.625582807293 0.00016238621 1
0.625583420268 0.00016299902 1
0.625584033242 0.00016361184 1
0.625584646217 0.00016422465 1
0.625585259191 0.00016483746 1
0.625585872166 0.00016545028 1
0.62558648514 0.00016606309 1
0.625587098115 0.0001666759 1
0.625587711089 0.00016728871 1
0.625588324064 0.00016790152 1
0.625588937039 0.00016851433 1
0.625589550013 0.00016912714 1
0.625590162988 0.00016973995 1
0.625590775962 0.00017035276 1
0.625591388937 0.00017096556 1
0.625592001911 0.00017157837 1
0.625592614886 0.00017219118 1
0.62559322786 0.00017280398 1
0.625593840835 0.00017341679 1
0.625594453809 0.00017402959 1
0.625595066784 0.00017464239 1
0.625595679758 0.0001752552 1
0.625596292733 0.000175868 1
0.625596905707 0.0001764808 1
0.625597518682 0.0001770936 1
0.625598131657 0.0001777064 1
0.625598744631 0.0001783192 1
0.625599357606 0.000178932 1
0.62559997058 0.0001795448 1
0.625600583555 0.0001801576 1
0.625601196529 0.0001807704 1
0.625601809504 0.0001813832 1
0.625602422478 0.00018199599 1
0.625603035453 0.00018260879 1
0.625603648427 0.00018322158 1
0.625604261402 0.00018383438 1
0.625604874376 0.00018444717 1
0.625605487351 0.00018505996 1
0.625606100326 0.00018567276 1
0.6256067133 0.00018628555 1
0.625607326275 0.00018689834 1
0.625607939249 0.00018751113 1
0.625608552224 0.00018812392 1
0.625609165198 0.00018873671 1
0.625609778173 0.0001893495 1
0.625610391147 0.00018996229 1
0.625611004122 0.00019057508 1
0.625611617096 0.00019118787 1
0.625612230071 0.00019180065 1
0.625612843045 0.00019241344 1
0.62561345602 0.00019302622 1
0.625614068994 0.00019363901 1
0.625614681969 0.00019425179 1
0.625615294944 0.00019486458 1
0.625615907918 0.00019547736 1
0.625616520893 0.00019609014 1
0.625617133867 0.00019670293 1
0.625617746842 0.00019731571 1
0.625618359816 0.00019792849 1
0.625618972791 0.00019854127 1
0.625619585765 0.00019915405 1
0.62562019874 0.00019976683 1
0.625620811714 0.00020037961 1
0.625621424689 0.00020099238 1
0.625622037663 0.00020160516 1
0.625622650638 0.00020221794 1
0.625623263612 0.00020283071 1
0.625623876587 0.00020344349 1
0.625624489562 0.00020405626 1
0.625625102536 0.00020466904 1
0.625625715511 0.00020528181 1
0.625626328485 0.00020589458 1
0.62562694146 0.00020650736 1
0.625627554434 0.00020712013 1
0.625628167409 0.0002077329 1
0.625628780383 0.00020834567 1
0.625629393358 0.00020895844 1
0.625630006332 0.00020957121 1
0.625630619307 0.00021018398 1
0.625631232281 0.00021079675 1
0.625631845256 0.00021140951 1
0.62563245823 0.00021202228 1
0.625633071205 0.00021263505 1.0000001
0.62563368418 0.00021324781 1.0000001
0.625634297154 0.00021386058 1.0000001
0.625634910129 0.00021447334 1.0000001
0.625635523103 0.00021508611 1.0000001
0.625636136078 0.00021569887 1.0000001
0.625636749052 0.00021631163 1.0000001
0.625637362027 0.0002169244 1.0000001
0.625637975001 0.00021753716 1.0000001
0.625638587976 0.00021814992 1.0000001
0.62563920095 0.00021876268 1.0000001
0.625639813925 0.00021937544 1.0000001
0.625640426899 0.0002199882 1.0000001
0.625641039874 0.00022060096 1.0000001
0.625641652848 0.00022121371 1.0000001
0.625642265823 0.00022182647 1.0000001
0.625642878798 0.00022243923 1.0000001
0.625643491772 0.00022305198 1.0000001
0.625644104747 0.00022366474 1.0000001
0.625644717721 0.0002242775 1.0000001
0.625645330696 0.00022489025 1.0000001
0.62564594367 0.000225503 1.0000001
0.625646556645 0.00022611576 1.0000001
0.625647169619 0.00022672851 1.0000001
0.625647782594 0.00022734126 1.0000001
0.625648395568 0.00022795401 1.0000001
0.625649008543 0.00022856676 1.0000001
0.625649621517 0.00022917951 1.0000001
0.625650234492 0.00022979226 1.0000001
0.625650847466 0.00023040501 1.0000001
0.625651460441 0.00023101776 1.0000001
0.625652073416 0.00023163051 1.0000001
0.62565268639 0.00023224326 1.0000001
0.625653299365 0.000232856 1.0000001
0.625653912339 0.00023346875 1.0000001
0.625654525314 0.00023408149 1.0000001
0.625655138288 0.00023469424 1.0000001
0.625655751263 0.00023530698 1.0000001
0.625656364237 0.00023591973 1.0000001
0.625656977212 0.00023653247 1.0000001
0.625657590186 0.00023714521 1.0000001
0.625658203161 0.00023775795 1.0000001
0.625658816135 0.00023837069 1.0000001
0.62565942911 0.00023898343 1.0000001
0.625660042084 0.00023959617 1.0000001
0.625660655059 0.00024020891 1.0000001
0.625661268034 0.00024082165 1.0000001
0.625661881008 0.00024143439 1.0000001
0.625662493983 0.00024204713 1.0000001
0.625663106957 0.00024265987 1.0000001
0.625663719932 0.0002432726 1.0000001
0.625664332906 0.00024388534 1.0000001
0.625664945881 0.00024449807 1.0000001
0.625665558855 0.00024511081 1.0000001
0.62566617183 0.00024572354 1.0000001
0.625666784804 0.00024633627 1.0000001
0.625667397779 0.00024694901 1.0000001
0.625668010753 0.00024756174 1.0000001
0.625668623728 0.00024817447 1.0000001
0.625669236703 0.0002487872 1.0000001
0.625669849677 0.00024939993 1.0000001
0.625670462652 0.00025001266 1.0000001
0.625671075626 0.00025062539 1.0000001
0.625671688601 0.00025123812 1.0000001
0.625672301575 0.00025185085 1.0000001
0.62567291455 0.00025246358 1.0000001
0.625673527524 0.0002530763 1.0000001
0.625674140499 0.00025368903 1.0000001
0.625674753473 0.00025430175 1.0000001
0.625675366448 0.00025491448 1.0000001
0.625675979422 0.0002555272 1.0000001
0.625676592397 0.00025613993 1.0000001
0.625677205371 0.00025675265 1.0000001
0.625677818346 0.00025736537 1.0000001
0.625678431321 0.00025797809 1.0000001
0.625679044295 0.00025859082 1.0000001
0.62567965727 0.00025920354 1.0000001
0.625680270244 0.00025981626 1.0000001
0.625680883219 0.00026042898 1.0000001
0.625681496193 0.00026104169 1.0000001
0.625682109168 0.00026165441 1.0000001
0.625682722142 0.00026226713 1.0000001
0.625683335117 0.00026287985 1.0000001
0.625683948091 0.00026349256 1.0000001
0.625684561066 0.00026410528 1.0000001
0.62568517404 0.000264718 1.0000001
0.625685787015 0.00026533071 1.0000001
0.625686399989 0.00026594342 1.0000001
0.625687012964 0.00026655614 1.0000001
0.625687625939 0.00026716885 1.0000001
0.625688238913 0.00026778156 1.0000001
0.625688851888 0.00026839428 1.0000001
0.625689464862 0.00026900699 1.0000001
0.625690077837 0.0002696197 1.0000001
0.625690690811 0.00027023241 1.0000001
0.625691303786 0.00027084512 1.0000001
0.62569191676 0.00027145782 1.0000001
0.625692529735 0.00027207053 1.0000001
0.625693142709 0.00027268324 1.0000001
0.625693755684 0.00027329595 1.0000001
0.625694368658 0.00027390865 1.0000001
0.625694981633 0.00027452136 1.0000001
0.625695594607 0.00027513406 1.0000001
0.625696207582 0.00027574677 1.0000001
0.625696820557 0.00027635947 1.0000001
0.625697433531 0.00027697218 1.0000001
0.625698046506 0.00027758488 1.0000001
0.62569865948 0.00027819758 1.0000001
0.625699272455 0.00027881028 1.0000001
0.625699885429 0.00027942298 1.0000001
0.625700498404 0.00028003568 1.0000001
0.625701111378 0.00028064838 1.0000001
0.625701724353 0.00028126108 1.0000001
0.625702337327 0.00028187378 1.0000001
0.625702950302 0.00028248648 1.0000001
0.625703563276 0.00028309918 1.0000001
0.625704176251 0.00028371187 1.0000001
0.625704789225 0.00028432457 1.0000001
0.6257054022 0.00028493726 1.0000001
0.625706015175 0.00028554996 1.0000001
0.625706628149 0.00028616265 1.0000001
0.625707241124 0.00028677535 1.0000001
0.625707854098 0.00028738804 1.0000001
0.625708467073 0.00028800073 1.0000001
0.625709080047 0.00028861343 1.0000001
0.625709693022 0.00028922612 1.0000001
0.625710305996 0.00028983881 1.0000001
0.625710918971 0.0002904515 1.0000001
0.625711531945 0.00029106419 1.0000001
0.62571214492 0.00029167688 1.0000001
0.625712757894 0.00029228956 1.0000001
0.625713370869 0.00029290225 1.0000001
0.625713983843 0.00029351494 1.0000001
0.625714596818 0.00029412763 1.0000001
0.625715209793 0.00029474031 1.0000001
0.625715822767 0.000295353 1.0000001
0.625716435742 0.00029596568 1.0000001
0.625717048716 0.00029657837 1.0000001
0.625717661691 0.00029719105 1.0000001
0.625718274665 0.00029780373 1.0000001
0.62571888764 0.00029841641 1.0000001
0.625719500614 0.0002990291 1.0000001
0.625720113589 0.00029964178 1.0000001
0.625720726563 0.00030025446 1.0000001
0.625721339538 0.00030086714 1.0000001
0.625721952512 0.00030147982 1.0000001
0.625722565487 0.0003020925 1.0000001
0.625723178462 0.00030270517 1.0000001
0.625723791436 0.00030331785 1.0000001
0.625724404411 0.00030393053 1.0000001
0.625725017385 0.0003045432 1.0000001
0.62572563036 0.00030515588 1.0000001
0.625726243334 0.00030576855 1.0000001
0.625726856309 0.00030638123 1.0000001
0.625727469283 0.0003069939 1.0000001
0.625728082258 0.00030760658 1.0000001
0.625728695232 0.00030821925 1.0000001
0.625729308207 0.00030883192 1.0000001
0.625729921181 0.00030944459 1.0000001
0.625730534156 0.00031005726 1.0000001
0.62573114713 0.00031066993 1.0000001
0.625731760105 0.0003112826 1.0000001
0.62573237308 0.00031189527 1.0000001
0.625732986054 0.00031250794 1.0000001
0.625733599029 0.00031312061 1.0000001
0.625734212003 0.00031373328 1.0000001
0.625734824978 0.00031434594 1.0000001
0.625735437952 0.00031495861 1.0000001
0.625736050927 0.00031557127 1.0000001
0.625736663901 0.00031618394 1.0000001
0.625737276876 0.0003167966 1.0000001
0.62573788985 0.00031740927 1.0000001
0.625738502825 0.00031802193 1.0000001
0.625739115799 0.00031863459 1.0000001
0.625739728774 0.00031924725 1.0000001
0.625740341748 0.00031985992 1.0000001
0.625740954723 0.00032047258 1.0000001
0.625741567698 0.00032108524 1.0000001
0.625742180672 0.0003216979 1.0000001
0.625742793647 0.00032231055 1.0000001
0.625743406621 0.00032292321 1.0000001
0.625744019596 0.00032353587 1.0000001
0.62574463257 0.00032414853 1.0000001
0.625745245545 0.00032476118 1.0000001
0.625745858519 0.00032537384 1.0000001
0.625746471494 0.0003259865 1.0000001
0.625747084468 0.00032659915 1.0000001
0.625747697443 0.0003272118 1.0000001
0.625748310417 0.00032782446 1.0000001
0.625748923392 0.00032843711 1.0000001
0.625749536366 0.00032904976 1.0000001
0.625750149341 0.00032966241 1.0000001
0.625750762316 0.00033027507 1.0000001
0.62575137529 0.00033088772 1.0000001
0.625751988265 0.00033150037 1.0000001
0.625752601239 0.00033211301 1.0000001
0.625753214214 0.00033272566 1.0000001
0.625753827188 0.00033333831 1.0000001
0.625754440163 0.00033395096 1.0000001
0.625755053137 0.00033456361 1.0000001
0.625755666112 0.00033517625 1.0000001
0.625756279086 0.0003357889 1.0000001
0.625756892061 0.00033640154 1.0000001
0.625757505035 0.00033701419 1.0000001
0.62575811801 0.00033762683 1.0000001
0.625758730984 0.00033823947 1.0000001
0.625759343959 0.00033885212 1.0000001
0.625759956934 0.00033946476 1.0000001
0.625760569908 0.0003400774 1.0000001
0.625761182883 0.00034069004 1.0000001
0.625761795857 0.00034130268 1.0000001
0.625762408832 0.00034191532 1.0000001
0.625763021806 0.00034252796 1.0000001
0.625763634781 0.0003431406 1.0000001
0.625764247755 0.00034375324 1.0000001
0.62576486073 0.00034436587 1.0000001
0.625765473704 0.00034497851 1.0000001
0.625766086679 0.00034559115 1.0000001
0.625766699653 0.00034620378 1.0000001
0.625767312628 0.00034681642 1.0000001
0.625767925602 0.00034742905 1.0000001
0.625768538577 0.00034804168 1.0000001
0.625769151552 0.00034865432 1.0000001
0.625769764526 0.00034926695 1.0000001
0.625770377501 0.00034987958 1.0000001
0.625770990475 0.00035049221 1.0000001
0.62577160345 0.00035110484 1.0000002
0.625772216424 0.00035171747 1.0000002
0.625772829399 0.0003523301 1.0000002
0.625773442373 0.00035294273 1.0000002
0.625774055348 0.00035355536 1.0000002
0.625774668322 0.00035416799 1.0000002
0.625775281297 0.00035478061 1.0000002
0.625775894271 0.00035539324 1.0000002
0.625776507246 0.00035600587 1.0000002
0.625777120221 0.00035661849 1.0000002
0.625777733195 0.00035723112 1.0000002
0.62577834617 0.00035784374 1.0000002
0.625778959144 0.00035845636 1.0000002
0.625779572119 0.00035906899 1.0000002
0.625780185093 0.00035968161 1.0000002
0.625780798068 0.00036029423 1.0000002
0.625781411042 0.00036090685 1.0000002
0.625782024017 0.00036151947 1.0000002
0.625782636991 0.00036213209 1.0000002
0.625783249966 0.00036274471 1.0000002
0.62578386294 0.00036335733 1.0000002
0.625784475915 0.00036396995 1.0000002
0.625785088889 0.00036458257 1.0000002
0.625785701864 0.00036519518 1.0000002
0.625786314839 0.0003658078 1.0000002
0.625786927813 0.00036642041 1.0000002
0.625787540788 0.00036703303 1.0000002
0.625788153762 0.00036764564 1.0000002
0.625788766737 0.00036825826 1.0000002
0.625789379711 0.00036887087 1.0000002
0.625789992686 0.00036948348 1.0000002
0.62579060566 0.00037009609 1.0000002
0.625791218635 0.00037070871 1.0000002
0.625791831609 0.00037132132 1.0000002
0.625792444584 0.00037193393 1.0000002
0.625793057558 0.00037254654 1.0000002
0.625793670533 0.00037315915 1.0000002
0.625794283507 0.00037377175 1.0000002
0.625794896482 0.00037438436 1.0000002
0.625795509457 0.00037499697 1.0000002
0.625796122431 0.00037560958 1.0000002
0.625796735406 0.00037622218 1.0000002
0.62579734838 0.00037683479 1.0000002
0.625797961355 0.00037744739 1.0000002
0.625798574329 0.00037806 1.0000002
0.625799187304 0.0003786726 1.0000002
0.625799800278 0.0003792852 1.0000002
0.625800413253 0.00037989781 1.0000002
0.625801026227 0.00038051041 1.0000002
0.625801639202 0.00038112301 1.0000002
0.625802252176 0.00038173561 1.0000002
0.625802865151 0.00038234821 1.0000002
0.625803478125 0.00038296081 1.0000002
0.6258040911 0.00038357341 1.0000002
0.625804704075 0.00038418601 1.0000002
0.625805317049 0.0003847986 1.0000002
0.625805930024 0.0003854112 1.0000002
0.625806542998 0.0003860238 1.0000002
0.625807155973 0.00038663639 1.0000002
0.625807768947 0.00038724899 1.0000002
0.625808381922 0.00038786158 1.0000002
0.625808994896 0.00038847418 1.0000002
0.625809607871 0.00038908677 1.0000002
0.625810220845 0.00038969936 1.0000002
0.62581083382 0.00039031195 1.0000002
0.625811446794 0.00039092455 1.0000002
0.625812059769 0.00039153714 1.0000002
0.625812672743 0.00039214973 1.0000002
0.625813285718 0.00039276232 1.0000002
0.625813898693 0.00039337491 1.0000002
0.625814511667 0.00039398749 1.0000002
0.625815124642 0.00039460008 1.0000002
0.625815737616 0.00039521267 1.0000002
0.625816350591 0.00039582526 1.0000002
0.625816963565 0.00039643784 1.0000002
0.62581757654 0.00039705043 1.0000002
0.625818189514 0.00039766301 1.0000002
0.625818802489 0.0003982756 1.0000002
0.625819415463 0.00039888818 1.0000002
0.625820028438 0.00039950076 1.0000002
0.625820641412 0.00040011335 1.0000002
0.625821254387 0.00040072593 1.0000002
0.625821867361 0.00040133851 1.0000002
0.625822480336 0.00040195109 1.0000002
0.625823093311 0.00040256367 1.0000002
0.625823706285 0.00040317625 1.0000002
0.62582431926 0.00040378883 1.0000002
0.625824932234 0.00040440141 1.0000002
0.625825545209 0.00040501399 1.0000002
0.625826158183 0.00040562656 1.0000002
0.625826771158 0.00040623914 1.0000002
0.625827384132 0.00040685172 1.0000002
0.625827997107 0.00040746429 1.0000002
0.625828610081 0.00040807687 1.0000002
0.625829223056 0.00040868944 1.0000002
0.62582983603 0.00040930201 1.0000002
0.625830449005 0.00040991459 1.0000002
0.625831061979 0.00041052716 1.0000002
0.625831674954 0.00041113973 1.0000002
0.625832287929 0.0004117523 1.0000002
0.625832900903 0.00041236487 1.0000002
0.625833513878 0.00041297744 1.0000002
0.625834126852 0.00041359001 1.0000002
0.625834739827 0.00041420258 1.0000002
0.625835352801 0.00041481515 1.0000002
0.625835965776 0.00041542772 1.0000002
0.62583657875 0.00041604028 1.0000002
0.625837191725 0.00041665285 1.0000002
0.625837804699 0.00041726541 1.0000002
0.625838417674 0.00041787798 1.0000002
0.625839030648 0.00041849054 1.0000002
0.625839643623 0.00041910311 1.0000002
0.625840256598 0.00041971567 1.0000002
0.625840869572 0.00042032823 1.0000002
0.625841482547 0.0004209408 1.0000002
0.625842095521 0.00042155336 1.0000002
0.625842708496 0.00042216592 1.0000002
0.62584332147 0.00042277848 1.0000002
0.625843934445 0.00042339104 1.0000002
0.625844547419 0.0004240036 1.0000002
0.625845160394 0.00042461616 1.0000002
0.625845773368 0.00042522871 1.0000002
0.625846386343 0.00042584127 1.0000002
0.625846999317 0.00042645383 1.0000002
0.625847612292 0.00042706639 1.0000002
0.625848225266 0.00042767894 1.0000002
0.625848838241 0.0004282915 1.0000002
0.625849451216 0.00042890405 1.0000002
0.62585006419 0.0004295166 1.0000002
0.625850677165 0.00043012916 1.0000002
0.625851290139 0.00043074171 1.0000002
0.625851903114 0.00043135426 1.0000002
0.625852516088 0.00043196681 1.0000002
0.625853129063 0.00043257936 1.0000002
0.625853742037 0.00043319191 1.0000002
0.625854355012 0.00043380446 1.0000002
0.625854967986 0.00043441701 1.0000002
0.625855580961 0.00043502956 1.0000002
0.625856193935 0.00043564211 1.0000002
0.62585680691 0.00043625465 1.0000002
0.625857419884 0.0004368672 1.0000002
0.625858032859 0.00043747975 1.0000002
0.625858645834 0.00043809229 1.0000002
0.625859258808 0.00043870484 1.0000002
0.625859871783 0.00043931738 1.0000002
0.625860484757 0.00043992992 1.0000002
0.625861097732 0.00044054247 1.0000002
0.625861710706 0.00044115501 1.0000002
0.625862323681 0.00044176755 1.0000002
0.625862936655 0.00044238009 1.0000002
0.62586354963 0.00044299263 1.0000002
0.625864162604 0.00044360517 1.0000002
0.625864775579 0.00044421771 1.0000002
0.625865388553 0.00044483025 1.0000002
0.625866001528 0.00044544279 1.0000002
0.625866614502 0.00044605533 1.0000002
0.625867227477 0.00044666786 1.0000002
0.625867840452 0.0004472804 1.0000002
0.625868453426 0.00044789294 1.0000002
0.625869066401 0.00044850547 1.0000002
0.625869679375 0.00044911801 1.0000003
0.62587029235 0.00044973054 1.0000003
0.625870905324 0.00045034307 1.0000003
0.625871518299 0.00045095561 1.0000003
0.625872131273 0.00045156814 1.0000003
0.625872744248 0.00045218067 1.0000003
0.625873357222 0.0004527932 1.0000003
0.625873970197 0.00045340573 1.0000003
0.625874583171 0.00045401826 1.0000003
0.625875196146 0.00045463079 1.0000003
0.62587580912 0.00045524332 1.0000003
0.625876422095 0.00045585585 1.0000003
0.62587703507 0.00045646837 1.0000003
0.625877648044 0.0004570809 1.0000003
0.625878261019 0.00045769343 1.0000003
0.625878873993 0.00045830595 1.0000003
0.625879486968 0.00045891848 1.0000003
0.625880099942 0.000459531 1.0000003
0.625880712917 0.00046014352 1.0000003
0.625881325891 0.00046075605 1.0000003
0.625881938866 0.00046136857 1.0000003
0.62588255184 0.00046198109 1.0000003
0.625883164815 0.00046259361 1.0000003
0.625883777789 0.00046320613 1.0000003
0.625884390764 0.00046381865 1.0000003
0.625885003738 0.00046443117 1.0000003
0.625885616713 0.00046504369 1.0000003
0.625886229688 0.00046565621 1.0000003
0.625886842662 0.00046626873 1.0000003
0.625887455637 0.00046688124 1.0000003
0.625888068611 0.00046749376 1.0000003
0.625888681586 0.00046810628 1.0000003
0.62588929456 0.00046871879 1.0000003
0.625889907535 0.00046933131 1.0000003
0.625890520509 0.00046994382 1.0000003
0.625891133484 0.00047055633 1.0000003
0.625891746458 0.00047116885 1.0000003
0.625892359433 0.00047178136 1.0000003
0.625892972407 0.00047239387 1.0000003
0.625893585382 0.00047300638 1.0000003
0.625894198357 0.00047361889 1.0000003
0.625894811331 0.0004742314 1.0000003
0.625895424306 0.00047484391 1.0000003
0.62589603728 0.00047545642 1.0000003
0.625896650255 0.00047606893 1.0000003
0.625897263229 0.00047668144 1.0000003
0.625897876204 0.00047729394 1.0000003
0.625898489178 0.00047790645 1.0000003
0.625899102153 0.00047851896 1.0000003
0.625899715127 0.00047913146 1.0000003
0.625900328102 0.00047974396 1.0000003
0.625900941076 0.00048035647 1.0000003
0.625901554051 0.00048096897 1.0000003
0.625902167025 0.00048158147 1.0000003
0.62590278 0.00048219398 1.0000003
0.625903392975 0.00048280648 1.0000003
0.625904005949 0.00048341898 1.0000003
0.625904618924 0.00048403148 1.0000003
0.625905231898 0.00048464398 1.0000003
0.625905844873 0.00048525648 1.0000003
0.625906457847 0.00048586898 1.0000003
0.625907070822 0.00048648147 1.0000003
0.625907683796 0.00048709397 1.0000003
0.625908296771 0.00048770647 1.0000003
0.625908909745 0.00048831896 1.0000003
0.62590952272 0.00048893146 1.0000003
0.625910135694 0.00048954395 1.0000003
0.625910748669 0.00049015645 1.0000003
0.625911361643 0.00049076894 1.0000003
0.625911974618 0.00049138144 1.0000003
0.625912587593 0.00049199393 1.0000003
0.625913200567 0.00049260642 1.0000003
0.625913813542 0.00049321891 1.0000003
0.625914426516 0.0004938314 1.0000003
0.625915039491 0.00049444389 1.0000003
0.625915652465 0.00049505638 1.0000003
0.62591626544 0.00049566887 1.0000003
0.625916878414 0.00049628136 1.0000003
0.625917491389 0.00049689385 1.0000003
0.625918104363 0.00049750633 1.0000003
0.625918717338 0.00049811882 1.0000003
0.625919330312 0.0004987313 1.0000003
0.625919943287 0.00049934379 1.0000003
0.625920556261 0.00049995627 1.0000003
0.625921169236 0.00050056876 1.0000003
0.625921782211 0.00050118124 1.0000003
0.625922395185 0.00050179373 1.0000003
0.62592300816 0.00050240621 1.0000003
0.625923621134 0.00050301869 1.0000003
0.625924234109 0.00050363117 1.0000003
0.625924847083 0.00050424366 1.0000003
0.625925460058 0.00050485614 1.0000003
0.625926073032 0.00050546862 1.0000003
0.625926686007 0.0005060811 1.0000003
0.625927298981 0.00050669357 1.0000003
0.625927911956 0.00050730605 1.0000003
0.62592852493 0.00050791853 1.0000003
0.625929137905 0.00050853101 1.0000003
0.625929750879 0.00050914348 1.0000003
0.625930363854 0.00050975596 1.0000003
0.625930976829 0.00051036843 1.0000003
0.625931589803 0.00051098091 1.0000003
0.625932202778 0.00051159338 1.0000003
0.625932815752 0.00051220586 1.0000003
0.625933428727 0.00051281833 1.0000003
0.625934041701 0.0005134308 1.0000003
0.625934654676 0.00051404327 1.0000003
0.62593526765 0.00051465574 1.0000003
0.625935880625 0.00051526821 1.0000003
0.625936493599 0.00051588068 1.0000003
0.625937106574 0.00051649315 1.0000003
0.625937719548 0.00051710562 1.0000003
0.625938332523 0.00051771809 1.0000003
0.625938945497 0.00051833056 1.0000003
0.625939558472 0.00051894302 1.0000003
0.625940171447 0.00051955549 1.0000003
0.625940784421 0.00052016796 1.0000003
0.625941397396 0.00052078042 1.0000003
0.62594201037 0.00052139288 1.0000003
0.625942623345 0.00052200535 1.0000003
0.625943236319 0.00052261781 1.0000003
0.625943849294 0.00052323027 1.0000003
0.625944462268 0.00052384274 1.0000003
0.625945075243 0.0005244552 1.0000003
0.625945688217 0.00052506766 1.0000003
0.625946301192 0.00052568012 1.0000003
0.625946914166 0.00052629258 1.0000003
0.625947527141 0.00052690504 1.0000003
0.625948140115 0.0005275175 1.0000003
0.62594875309 0.00052812995 1.0000003
0.625949366065 0.00052874241 1.0000003
0.625949979039 0.00052935487 1.0000003
0.625950592014 0.00052996732 1.0000003
0.625951204988 0.00053057978 1.0000003
0.625951817963 0.00053119223 1.0000003
0.625952430937 0.00053180469 1.0000003
0.625953043912 0.00053241714 1.0000003
0.625953656886 0.00053302959 1.0000003
0.625954269861 0.00053364205 1.0000003
0.625954882835 0.0005342545 1.0000003
0.62595549581 0.00053486695 1.0000003
0.625956108784 0.0005354794 1.0000003
0.625956721759 0.00053609185 1.0000003
0.625957334734 0.0005367043 1.0000003
0.625957947708 0.00053731675 1.0000003
0.625958560683 0.0005379292 1.0000003
0.625959173657 0.00053854164 1.0000003
0.625959786632 0.00053915409 1.0000003
0.625960399606 0.00053976654 1.0000003
0.625961012581 0.00054037898 1.0000003
0.625961625555 0.00054099143 1.0000003
0.62596223853 0.00054160387 1.0000003
0.625962851504 0.00054221632 1.0000003
0.625963464479 0.00054282876 1.0000003
0.625964077453 0.0005434412 1.0000003
0.625964690428 0.00054405365 1.0000003
0.625965303402 0.00054466609 1.0000003
0.625965916377 0.00054527853 1.0000003
0.625966529352 0.00054589097 1.0000003
0.625967142326 0.00054650341 1.0000003
0.625967755301 0.00054711585 1.0000003
0.625968368275 0.00054772829 1.0000003
0.62596898125 0.00054834073 1.0000003
0.625969594224 0.00054895316 1.0000003
0.625970207199 0.0005495656 1.0000003
0.625970820173 0.00055017804 1.0000003
0.625971433148 0.00055079047 1.0000003
0.625972046122 0.00055140291 1.0000003
0.625972659097 0.00055201534 1.0000003
0.625973272071 0.00055262778 1.0000003
0.625973885046 0.00055324021 1.0000003
0.62597449802 0.00055385264 1.0000003
0.625975110995 0.00055446507 1.0000003
0.62597572397 0.00055507751 1.0000003
0.625976336944 0.00055568994 1.0000003
0.625976949919 0.00055630237 1.0000003
0.625977562893 0.0005569148 1.0000003
0.625978175868 0.00055752723 1.0000003
0.625978788842 0.00055813965 1.0000003
0.625979401817 0.00055875208 1.0000002
0.625980014791 0.00055936451 1.0000002
0.625980627766 0.00055997694 1.0000002
0.62598124074 0.00056058936 1.0000002
0.625981853715 0.00056120179 1.0000002
0.625982466689 0.00056181421 1.0000002
0.625983079664 0.00056242664 1.0000002
0.625983692638 0.00056303906 1.0000002
0.625984305613 0.00056365148 1.0000002
0.625984918588 0.00056426391 1.0000002
0.625985531562 0.00056487633 1.0000002
0.625986144537 0.00056548875 1.0000002
0.625986757511 0.00056610117 1.0000002
0.625987370486 0.00056671359 1.0000002
0.62598798346 0.00056732601 1.0000002
0.625988596435 0.00056793843 1.0000002
0.625989209409 0.00056855085 1.0000002
0.625989822384 0.00056916326 1.0000002
0.625990435358 0.00056977568 1.0000002
0.625991048333 0.0005703881 1.0000002
0.625991661307 0.00057100051 1.0000002
0.625992274282 0.00057161293 1.0000002
0.625992887256 0.00057222534 1.0000002
0.625993500231 0.00057283776 1.0000002
0.625994113206 0.00057345017 1.0000002
0.62599472618 0.00057406259 1.0000002
0.625995339155 0.000574675 1.0000002
0.625995952129 0.00057528741 1.0000002
0.625996565104 0.00057589982 1.0000002
0.625997178078 0.00057651223 1.0000002
0.625997791053 0.00057712464 1.0000002
0.625998404027 0.00057773705 1.0000002
0.625999017002 0.00057834946 1.0000002
0.625999629976 0.00057896187 1.0000002
0.626000242951 0.00057957428 1.0000002
0.626000855925 0.00058018668 1.0000002
0.6260014689 0.00058079909 1.0000002
0.626002081874 0.00058141149 1.0000002
0.626002694849 0.0005820239 1.0000002
0.626003307824 0.0005826363 1.0000002
0.626003920798 0.00058324871 1.0000002
0.626004533773 0.00058386111 1.0000002
0.626005146747 0.00058447351 1.0000002
0.626005759722 0.00058508592 1.0000002
0.626006372696 0.00058569832 1.0000002
0.626006985671 0.00058631072 1.0000002
0.626007598645 0.00058692312 1.0000002
0.62600821162 0.00058753552 1.0000002
0.626008824594 0.00058814792 1.0000002
0.626009437569 0.00058876032 1.0000002
0.626010050543 0.00058937272 1.0000002
0.626010663518 0.00058998511 1.0000002
0.626011276493 0.00059059751 1.0000002
0.626011889467 0.00059120991 1.0000002
0.626012502442 0.0005918223 1.0000002
0.626013115416 0.0005924347 1.0000002
0.626013728391 0.00059304709 1.0000002
0.626014341365 0.00059365948 1.0000002
0.62601495434 0.00059427188 1.0000002
0.626015567314 0.00059488427 1.0000002
0.626016180289 0.00059549666 1.0000002
0.626016793263 0.00059610905 1.0000002
0.626017406238 0.00059672145 1.0000002
0.626018019212 0.00059733384 1.0000002
0.626018632187 0.00059794623 1.0000002
0.626019245161 0.00059855861 1.0000002
0.626019858136 0.000599171 1.0000002
0.626020471111 0.00059978339 1.0000002
0.626021084085 0.00060039578 1.0000002
0.62602169706 0.00060100816 1.0000002
0.626022310034 0.00060162055 1.0000002
0.626022923009 0.00060223294 1.0000002
0.626023535983 0.00060284532 1.0000002
0.626024148958 0.00060345771 1.0000002
0.626024761932 0.00060407009 1.0000002
0.626025374907 0.00060468247 1.0000002
0.626025987881 0.00060529485 1.0000002
0.626026600856 0.00060590724 1.0000002
0.62602721383 0.00060651962 1.0000002
0.626027826805 0.000607132 1.0000002
0.626028439779 0.00060774438 1.0000002
0.626029052754 0.00060835676 1.0000002
0.626029665729 0.00060896914 1.0000002
0.626030278703 0.00060958152 1.0000002
0.626030891678 0.00061019389 1.0000002
0.626031504652 0.00061080627 1.0000002
0.626032117627 0.00061141865 1.0000002
0.626032730601 0.00061203102 1.0000002
0.626033343576 0.0006126434 1.0000002
0.62603395655 0.00061325577 1.0000002
0.626034569525 0.00061386815 1.0000002
0.626035182499 0.00061448052 1.0000002
0.626035795474 0.00061509289 1.0000002
0.626036408448 0.00061570527 1.0000002
0.626037021423 0.00061631764 1.0000002
0.626037634397 0.00061693001 1.0000002
0.626038247372 0.00061754238 1.0000002
0.626038860347 0.00061815475 1.0000002
0.626039473321 0.00061876712 1.0000002
0.626040086296 0.00061937949 1.0000002
0.62604069927 0.00061999185 1.0000002
0.626041312245 0.00062060422 1.0000002
0.626041925219 0.00062121659 1.0000002
0.626042538194 0.00062182896 1.0000002
0.626043151168 0.00062244132 1.0000002
0.626043764143 0.00062305369 1.0000002
0.626044377117 0.00062366605 1.0000002
0.626044990092 0.00062427842 1.0000002
0.626045603066 0.00062489078 1.0000002
0.626046216041 0.00062550314 1.0000002
0.626046829015 0.0006261155 1.0000002
0.62604744199 0.00062672786 1.0000002
0.626048054965 0.00062734023 1.0000002
0.626048667939 0.00062795259 1.0000002
0.626049280914 0.00062856495 1.0000002
0.626049893888 0.00062917731 1.0000002
0.626050506863 0.00062978966 1.0000002
0.626051119837 0.00063040202 1.0000002
0.626051732812 0.00063101438 1.0000002
0.626052345786 0.00063162674 1.0000002
0.626052958761 0.00063223909 1.0000002
0.626053571735 0.00063285145 1.0000002
0.62605418471 0.0006334638 1.0000002
0.626054797684 0.00063407616 1.0000002
0.626055410659 0.00063468851 1.0000002
0.626056023633 0.00063530086 1.0000002
0.626056636608 0.00063591322 1.0000002
0.626057249583 0.00063652557 1.0000002
0.626057862557 0.00063713792 1.0000002
0.626058475532 0.00063775027 1.0000002
0.626059088506 0.00063836262 1.0000002
0.626059701481 0.00063897497 1.0000002
0.626060314455 0.00063958732 1.0000002
0.62606092743 0.00064019967 1.0000002
0.626061540404 0.00064081202 1.0000002
0.626062153379 0.00064142436 1.0000002
0.626062766353 0.00064203671 1.0000001
0.626063379328 0.00064264906 1.0000001
0.626063992302 0.0006432614 1.0000001
0.626064605277 0.00064387375 1.0000001
0.626065218252 0.00064448609 1.0000001
0.626065831226 0.00064509843 1.0000001
0.626066444201 0.00064571078 1.0000001
0.626067057175 0.00064632312 1.0000001
0.62606767015 0.00064693546 1.0000001
0.626068283124 0.0006475478 1.0000001
0.626068896099 0.00064816014 1.0000001
0.626069509073 0.00064877248 1.0000001
0.626070122048 0.00064938482 1.0000001
0.626070735022 0.00064999716 1.0000001
0.626071347997 0.0006506095 1.0000001
0.626071960971 0.00065122184 1.0000001
0.626072573946 0.00065183417 1.0000001
0.62607318692 0.00065244651 1.0000001
0.626073799895 0.00065305885 1.0000001
0.62607441287 0.00065367118 1.0000001
0.626075025844 0.00065428352 1.0000001
0.626075638819 0.00065489585 1.0000001
0.626076251793 0.00065550818 1.0000001
0.626076864768 0.00065612052 1.0000001
0.626077477742 0.00065673285 1.0000001
0.626078090717 0.00065734518 1.0000001
0.626078703691 0.00065795751 1.0000001
0.626079316666 0.00065856984 1.0000001
0.62607992964 0.00065918217 1.0000001
0.626080542615 0.0006597945 1.0000001
0.626081155589 0.00066040683 1.0000001
0.626081768564 0.00066101916 1.0000001
0.626082381538 0.00066163149 1.0000001
0.626082994513 0.00066224381 1.0000001
0.626083607488 0.00066285614 1.0000001
0.626084220462 0.00066346847 1.0000001
0.626084833437 0.00066408079 1.0000001
0.626085446411 0.00066469312 1.0000001
0.626086059386 0.00066530544 1.0000001
0.62608667236 0.00066591776 1.0000001
0.626087285335 0.00066653009 1.0000001
0.626087898309 0.00066714241 1.0000001
0.626088511284 0.00066775473 1.0000001
0.626089124258 0.00066836705 1.0000001
0.626089737233 0.00066897937 1.0000001
0.626090350207 0.00066959169 1.0000001
0.626090963182 0.00067020401 1.0000001
0.626091576156 0.00067081633 1.0000001
0.626092189131 0.00067142865 1.0000001
0.626092802106 0.00067204096 1.0000001
0.62609341508 0.00067265328 1.0000001
0.626094028055 0.0006732656 1.0000001
0.626094641029 0.00067387791 1.0000001
0.626095254004 0.00067449023 1.0000001
0.626095866978 0.00067510254 1.0000001
0.626096479953 0.00067571485 1.0000001
0.626097092927 0.00067632717 1.0000001
0.626097705902 0.00067693948 1.0000001
0.626098318876 0.00067755179 1.0000001
0.626098931851 0.0006781641 1.0000001
0.626099544825 0.00067877641 1.0000001
0.6261001578 0.00067938872 1.0000001
0.626100770774 0.00068000103 1.0000001
0.626101383749 0.00068061334 1.0000001
0.626101996724 0.00068122565 1.0000001
0.626102609698 0.00068183796 1.0000001
0.626103222673 0.00068245027 1.0000001
0.626103835647 0.00068306257 1.0000001
0.626104448622 0.00068367488 1.0000001
0.626105061596 0.00068428718 1.0000001
0.626105674571 0.00068489949 1.0000001
0.626106287545 0.00068551179 1.0000001
0.62610690052 0.0006861241 1.0000001
0.626107513494 0.0006867364 1.0000001
0.626108126469 0.0006873487 1.0000001
0.626108739443 0.000687961 1.0000001
0.626109352418 0.00068857331 1.0000001
0.626109965392 0.00068918561 1.0000001
0.626110578367 0.00068979791 1.0000001
0.626111191342 0.00069041021 1.0000001
0.626111804316 0.0006910225 1.0000001
0.626112417291 0.0006916348 1.0000001
0.626113030265 0.0006922471 1.0000001
0.62611364324 0.0006928594 1.0000001
0.626114256214 0.00069347169 1.0000001
0.626114869189 0.00069408399 1.0000001
0.626115482163 0.00069469629 1.0000001
0.626116095138 0.00069530858 1.0000001
0.626116708112 0.00069592087 1.0000001
0.626117321087 0.00069653317 1.0000001
0.626117934061 0.00069714546 1.0000001
0.626118547036 0.00069775775 1.0000001
0.62611916001 0.00069837004 1.0000001
0.626119772985 0.00069898234 1.0000001
0.62612038596 0.00069959463 1.0000001
0.626120998934 0.00070020692 1.0000001
0.626121611909 0.00070081921 1.0000001
0.626122224883 0.00070143149 1.0000001
0.626122837858 0.00070204378 1.0000001
0.626123450832 0.00070265607 1.0000001
0.626124063807 0.00070326836 1.0000001
0.626124676781 0.00070388064 1.0000001
0.626125289756 0.00070449293 1.0000001
0.62612590273 0.00070510521 1.0000001
0.626126515705 0.0007057175 1.0000001
0.626127128679 0.00070632978 1.0000001
0.626127741654 0.00070694207 1.0000001
0.626128354629 0.00070755435 1.0000001
0.626128967603 0.00070816663 1.0000001
0.626129580578 0.00070877891 1.0000001
0.626130193552 0.00070939119 1.0000001
0.626130806527 0.00071000347 1.0000001
0.626131419501 0.00071061575 1.0000001
0.626132032476 0.00071122803 1.0000001
0.62613264545 0.00071184031 1.0000001
0.626133258425 0.00071245259 1.0000001
0.626133871399 0.00071306487 1.0000001
0.626134484374 0.00071367714 1.0000001
0.626135097348 0.00071428942 1.0000001
0.626135710323 0.00071490169 1.0000001
0.626136323297 0.00071551397 1.0000001
0.626136936272 0.00071612624 1
0.626137549247 0.00071673852 1
0.626138162221 0.00071735079 1
0.626138775196 0.00071796306 1
0.62613938817 0.00071857533 1
0.626140001145 0.00071918761 1
0.626140614119 0.00071979988 1
0.626141227094 0.00072041215 1
0.626141840068 0.00072102442 1
0.626142453043 0.00072163669 1
0.626143066017 0.00072224895 1
0.626143678992 0.00072286122 1
0.626144291966 0.00072347349 1
0.626144904941 0.00072408576 1
0.626145517915 0.00072469802 1
0.62614613089 0.00072531029 1
0.626146743865 0.00072592255 1
0.626147356839 0.00072653482 1
0.626147969814 0.00072714708 1
0.626148582788 0.00072775934 1
0.626149195763 0.0007283716 1
0.626149808737 0.00072898387 1
0.626150421712 0.00072959613 1
0.626151034686 0.00073020839 1
0.626151647661 0.00073082065 1
0.626152260635 0.00073143291 1
0.62615287361 0.00073204517 1
0.626153486584 0.00073265743 1
0.626154099559 0.00073326968 1
0.626154712533 0.00073388194 1
0.626155325508 0.0007344942 1
0.626155938483 0.00073510645 1
0.626156551457 0.00073571871 1
0.626157164432 0.00073633096 1
0.626157777406 0.00073694322 1
0.626158390381 0.00073755547 1
0.626159003355 0.00073816772 1
0.62615961633 0.00073877997 1
0.626160229304 0.00073939223 1
0.626160842279 0.00074000448 1
0.626161455253 0.00074061673 1
0.626162068228 0.00074122898 1
0.626162681202 0.00074184123 1
0.626163294177 0.00074245348 1
0.626163907151 0.00074306572 1
0.626164520126 0.00074367797 1
0.626165133101 0.00074429022 1
0.626165746075 0.00074490246 1
0.62616635905 0.00074551471 1
0.626166972024 0.00074612696 1
0.626167584999 0.0007467392 1
0.626168197973 0.00074735144 1
0.626168810948 0.00074796369 1
0.626169423922 0.00074857593 1
0.626170036897 0.00074918817 1
0.626170649871 0.00074980041 1
0.626171262846 0.00075041265 1
0.62617187582 0.00075102489 1
0.626172488795 0.00075163713 1
0.626173101769 0.00075224937 1
0.626173714744 0.00075286161 1
0.626174327719 0.00075347385 0.99999999
0.626174940693 0.00075408609 0.99999999
0.626175553668 0.00075469832 0.99999999
0.626176166642 0.00075531056 0.99999999
0.626176779617 0.0007559228 0.99999999
0.626177392591 0.00075653503 0.99999999
0.626178005566 0.00075714727 0.99999999
0.62617861854 0.0007577595 0.99999999
0.626179231515 0.00075837173 0.99999999
0.626179844489 0.00075898396 0.99999999
0.626180457464 0.0007595962 0.99999998
0.626181070438 0.00076020843 0.99999998
0.626181683413 0.00076082066 0.99999998
0.626182296388 0.00076143289 0.99999998
0.626182909362 0.00076204512 0.99999998
0.626183522337 0.00076265735 0.99999998
0.626184135311 0.00076326958 0.99999998
0.626184748286 0.0007638818 0.99999998
0.62618536126 0.00076449403 0.99999998
0.626185974235 0.00076510626 0.99999998
0.626186587209 0.00076571848 0.99999998
0.626187200184 0.00076633071 0.99999997
0.626187813158 0.00076694293 0.99999997
0.626188426133 0.00076755516 0.99999997
0.626189039107 0.00076816738 0.99999997
0.626189652082 0.0007687796 0.99999997
0.626190265056 0.00076939183 0.99999997
0.626190878031 0.00077000405 0.99999997
0.626191491006 0.00077061627 0.99999997
0.62619210398 0.00077122849 0.99999997
0.626192716955 0.00077184071 0.99999997
0.626193329929 0.00077245293 0.99999997
0.626193942904 0.00077306515 0.99999996
0.626194555878 0.00077367737 0.99999996
0.626195168853 0.00077428958 0.99999996
0.626195781827 0.0007749018 0.99999996
0.626196394802 0.00077551402 0.99999996
0.626197007776 0.00077612623 0.99999996
0.626197620751 0.00077673845 0.99999996
0.626198233725 0.00077735066 0.99999996
0.6261988467 0.00077796288 0.99999996
0.626199459674 0.00077857509 0.99999996
0.626200072649 0.0007791873 0.99999995
0.626200685624 0.00077979952 0.99999995
0.626201298598 0.00078041173 0.99999995
0.626201911573 0.00078102394 0.99999995
0.626202524547 0.00078163615 0.99999995
0.626203137522 0.00078224836 0.99999995
0.626203750496 0.00078286057 0.99999995
0.626204363471 0.00078347278 0.99999995
0.626204976445 0.00078408499 0.99999995
0.62620558942 0.00078469719 0.99999995
0.626206202394 0.0007853094 0.99999995
0.626206815369 0.00078592161 0.99999994
0.626207428343 0.00078653381 0.99999994
0.626208041318 0.00078714602 0.99999994
0.626208654292 0.00078775822 0.99999994
0.626209267267 0.00078837043 0.99999994
0.626209880242 0.00078898263 0.99999994
0.626210493216 0.00078959483 0.99999994
0.626211106191 0.00079020703 0.99999994
0.626211719165 0.00079081924 0.99999994
0.62621233214 0.00079143144 0.99999994
0.626212945114 0.00079204364 0.99999993
0.626213558089 0.00079265584 0.99999993
0.626214171063 0.00079326804 0.99999993
0.626214784038 0.00079388023 0.99999993
0.626215397012 0.00079449243 0.99999993
0.626216009987 0.00079510463 0.99999993
0.626216622961 0.00079571683 0.99999993
0.626217235936 0.00079632902 0.99999993
0.62621784891 0.00079694122 0.99999993
0.626218461885 0.00079755341 0.99999993
0.62621907486 0.00079816561 0.99999992
0.626219687834 0.0007987778 0.99999992
0.626220300809 0.00079938999 0.99999992
0.626220913783 0.00080000219 0.99999992
0.626221526758 0.00080061438 0.99999992
0.626222139732 0.00080122657 0.99999992
0.626222752707 0.00080183876 0.99999992
0.626223365681 0.00080245095 0.99999992
0.626223978656 0.00080306314 0.99999992
0.62622459163 0.00080367533 0.99999992
0.626225204605 0.00080428752 0.99999992
0.626225817579 0.00080489971 0.99999991
0.626226430554 0.00080551189 0.99999991
0.626227043528 0.00080612408 0.99999991
0.626227656503 0.00080673627 0.99999991
0.626228269478 0.00080734845 0.99999991
0.626228882452 0.00080796064 0.99999991
0.626229495427 0.00080857282 0.99999991
0.626230108401 0.000809185 0.99999991
0.626230721376 0.00080979719 0.99999991
0.62623133435 0.00081040937 0.99999991
0.626231947325 0.00081102155 0.9999999
0.626232560299 0.00081163373 0.9999999
0.626233173274 0.00081224591 0.9999999
0.626233786248 0.00081285809 0.9999999
0.626234399223 0.00081347027 0.9999999
0.626235012197 0.00081408245 0.9999999
0.626235625172 0.00081469463 0.9999999
0.626236238146 0.00081530681 0.9999999
0.626236851121 0.00081591899 0.9999999
0.626237464096 0.00081653116 0.9999999
0.62623807707 0.00081714334 0.99999989
0.626238690045 0.00081775551 0.99999989
0.626239303019 0.00081836769 0.99999989
0.626239915994 0.00081897986 0.99999989
0.626240528968 0.00081959203 0.99999989
0.626241141943 0.00082020421 0.99999989
0.626241754917 0.00082081638 0.99999989
0.626242367892 0.00082142855 0.99999989
0.626242980866 0.00082204072 0.99999989
0.626243593841 0.00082265289 0.99999989
0.626244206815 0.00082326506 0.99999988
0.62624481979 0.00082387723 0.99999988
0.626245432765 0.0008244894 0.99999988
0.626246045739 0.00082510157 0.99999988
0.626246658714 0.00082571374 0.99999988
0.626247271688 0.0008263259 0.99999988
0.626247884663 0.00082693807 0.99999988
0.626248497637 0.00082755024 0.99999988
0.626249110612 0.0008281624 0.99999988
0.626249723586 0.00082877457 0.99999988
0.626250336561 0.00082938673 0.99999987
0.626250949535 0.00082999889 0.99999987
0.62625156251 0.00083061106 0.99999987
0.626252175484 0.00083122322 0.99999987
0.626252788459 0.00083183538 0.99999987
0.626253401433 0.00083244754 0.99999987
0.626254014408 0.0008330597 0.99999987
0.626254627383 0.00083367186 0.99999987
0.626255240357 0.00083428402 0.99999987
0.626255853332 0.00083489618 0.99999986
0.626256466306 0.00083550834 0.99999986
0.626257079281 0.00083612049 0.99999986
0.626257692255 0.00083673265 0.99999986
0.62625830523 0.00083734481 0.99999986
0.626258918204 0.00083795696 0.99999986
0.626259531179 0.00083856912 0.99999986
0.626260144153 0.00083918127 0.99999986
0.626260757128 0.00083979343 0.99999986
0.626261370102 0.00084040558 0.99999986
0.626261983077 0.00084101773 0.99999985
0.626262596051 0.00084162988 0.99999985
0.626263209026 0.00084224203 0.99999985
0.626263822001 0.00084285419 0.99999985
0.626264434975 0.00084346634 0.99999985
0.62626504795 0.00084407849 0.99999985
0.626265660924 0.00084469063 0.99999985
0.626266273899 0.00084530278 0.99999985
0.626266886873 0.00084591493 0.99999985
0.626267499848 0.00084652708 0.99999985
0.626268112822 0.00084713922 0.99999984
0.626268725797 0.00084775137 0.99999984
0.626269338771 0.00084836352 0.99999984
0.626269951746 0.00084897566 0.99999984
0.62627056472 0.00084958781 0.99999984
0.626271177695 0.00085019995 0.99999984
0.626271790669 0.00085081209 0.99999984
0.626272403644 0.00085142423 0.99999984
0.626273016619 0.00085203638 0.99999984
0.626273629593 0.00085264852 0.99999983
0.626274242568 0.00085326066 0.99999983
0.626274855542 0.0008538728 0.99999983
0.626275468517 0.00085448494 0.99999983
0.626276081491 0.00085509708 0.99999983
0.626276694466 0.00085570922 0.99999983
0.62627730744 0.00085632135 0.99999983
0.626277920415 0.00085693349 0.99999983
0.626278533389 0.00085754563 0.99999983
0.626279146364 0.00085815776 0.99999983
0.626279759338 0.0008587699 0.99999982
0.626280372313 0.00085938203 0.99999982
0.626280985287 0.00085999417 0.99999982
0.626281598262 0.0008606063 0.99999982
0.626282211237 0.00086121843 0.99999982
0.626282824211 0.00086183057 0.99999982
0.626283437186 0.0008624427 0.99999982
0.62628405016 0.00086305483 0.99999982
0.626284663135 0.00086366696 0.99999982
0.626285276109 0.00086427909 0.99999981
0.626285889084 0.00086489122 0.99999981
0.626286502058 0.00086550335 0.99999981
0.626287115033 0.00086611548 0.99999981
0.626287728007 0.0008667276 0.99999981
0.626288340982 0.00086733973 0.99999981
0.626288953956 0.00086795186 0.99999981
0.626289566931 0.00086856398 0.99999981
0.626290179905 0.00086917611 0.99999981
0.62629079288 0.00086978823 0.99999981
0.626291405855 0.00087040036 0.9999998
0.626292018829 0.00087101248 0.9999998
0.626292631804 0.0008716246 0.9999998
0.626293244778 0.00087223672 0.9999998
0.626293857753 0.00087284885 0.9999998
0.626294470727 0.00087346097 0.9999998
0.626295083702 0.00087407309 0.9999998
0.626295696676 0.00087468521 0.9999998
0.626296309651 0.00087529733 0.9999998
0.626296922625 0.00087590944 0.99999979
0.6262975356 0.00087652156 0.99999979
0.626298148574 0.00087713368 0.99999979
0.626298761549 0.0008777458 0.99999979
0.626299374524 0.00087835791 0.99999979
0.626299987498 0.00087897003 0.99999979
0.626300600473 0.00087958214 0.99999979
0.626301213447 0.00088019426 0.99999979
0.626301826422 0.00088080637 0.99999979
0.626302439396 0.00088141849 0.99999978
0.626303052371 0.0008820306 0.99999978
0.626303665345 0.00088264271 0.99999978
0.62630427832 0.00088325482 0.99999978
0.626304891294 0.00088386693 0.99999978
0.626305504269 0.00088447904 0.99999978
0.626306117243 0.00088509115 0.99999978
0.626306730218 0.00088570326 0.99999978
0.626307343192 0.00088631537 0.99999978
0.626307956167 0.00088692748 0.99999978
0.626308569142 0.00088753959 0.99999977
0.626309182116 0.00088815169 0.99999977
0.626309795091 0.0008887638 0.99999977
0.626310408065 0.0008893759 0.99999977
0.62631102104 0.00088998801 0.99999977
0.626311634014 0.00089060011 0.99999977
0.626312246989 0.00089121222 0.99999977
0.626312859963 0.00089182432 0.99999977
0.626313472938 0.00089243642 0.99999977
0.626314085912 0.00089304852 0.99999976
0.626314698887 0.00089366063 0.99999976
0.626315311861 0.00089427273 0.99999976
0.626315924836 0.00089488483 0.99999976
0.62631653781 0.00089549693 0.99999976
0.626317150785 0.00089610902 0.99999976
0.62631776376 0.00089672112 0.99999976
0.626318376734 0.00089733322 0.99999976
0.626318989709 0.00089794532 0.99999976
0.626319602683 0.00089855741 0.99999975
0.626320215658 0.00089916951 0.99999975
0.626320828632 0.00089978161 0.99999975
0.626321441607 0.0009003937 0.99999975
0.626322054581 0.00090100579 0.99999975
0.626322667556 0.00090161789 0.99999975
0.62632328053 0.00090222998 0.99999975
0.626323893505 0.00090284207 0.99999975
0.626324506479 0.00090345417 0.99999975
0.626325119454 0.00090406626 0.99999974
0.626325732428 0.00090467835 0.99999974
0.626326345403 0.00090529044 0.99999974
0.626326958378 0.00090590253 0.99999974
0.626327571352 0.00090651462 0.99999974
0.626328184327 0.0009071267 0.99999974
0.626328797301 0.00090773879 0.99999974
0.626329410276 0.00090835088 0.99999974
0.62633002325 0.00090896296 0.99999974
0.626330636225 0.00090957505 0.99999973
0.626331249199 0.00091018714 0.99999973
0.626331862174 0.00091079922 0.99999973
0.626332475148 0.0009114113 0.99999973
0.626333088123 0.00091202339 0.99999973
0.626333701097 0.00091263547 0.99999973
0.626334314072 0.00091324755 0.99999973
0.626334927046 0.00091385963 0.99999973
0.626335540021 0.00091447172 0.99999973
0.626336152996 0.0009150838 0.99999972
0.62633676597 0.00091569588 0.99999972
0.626337378945 0.00091630796 0.99999972
0.626337991919 0.00091692003 0.99999972
0.626338604894 0.00091753211 0.99999972
0.626339217868 0.00091814419 0.99999972
0.626339830843 0.00091875627 0.99999972
0.626340443817 0.00091936834 0.99999972
0.626341056792 0.00091998042 0.99999972
0.626341669766 0.00092059249 0.99999971
0.626342282741 0.00092120457 0.99999971
0.626342895715 0.00092181664 0.99999971
0.62634350869 0.00092242872 0.99999971
0.626344121664 0.00092304079 0.99999971
0.626344734639 0.00092365286 0.99999971
0.626345347614 0.00092426493 0.99999971
0.626345960588 0.000924877 0.99999971
0.626346573563 0.00092548907 0.99999971
0.626347186537 0.00092610114 0.9999997
0.626347799512 0.00092671321 0.9999997
0.626348412486 0.00092732528 0.9999997
0.626349025461 0.00092793735 0.9999997
0.626349638435 0.00092854942 0.9999997
0.62635025141 0.00092916148 0.9999997
0.626350864384 0.00092977355 0.9999997
0.626351477359 0.00093038561 0.9999997
0.626352090333 0.00093099768 0.9999997
0.626352703308 0.00093160974 0.99999969
0.626353316282 0.00093222181 0.99999969
0.626353929257 0.00093283387 0.99999969
0.626354542232 0.00093344593 0.99999969
0.626355155206 0.00093405799 0.99999969
0.626355768181 0.00093467006 0.99999969
0.626356381155 0.00093528212 0.99999969
0.62635699413 0.00093589418 0.99999969
0.626357607104 0.00093650624 0.99999968
0.626358220079 0.0009371183 0.99999968
0.626358833053 0.00093773035 0.99999968
0.626359446028 0.00093834241 0.99999968
0.626360059002 0.00093895447 0.99999968
0.626360671977 0.00093956653 0.99999968
0.626361284951 0.00094017858 0.99999968
0.626361897926 0.00094079064 0.99999968
0.626362510901 0.00094140269 0.99999968
0.626363123875 0.00094201475 0.99999967
0.62636373685 0.0009426268 0.99999967
0.626364349824 0.00094323885 0.99999967
0.626364962799 0.00094385091 0.99999967
0.626365575773 0.00094446296 0.99999967
0.626366188748 0.00094507501 0.99999967
0.626366801722 0.00094568706 0.99999967
0.626367414697 0.00094629911 0.99999967
0.626368027671 0.00094691116 0.99999967
0.626368640646 0.00094752321 0.99999966
0.62636925362 0.00094813526 0.99999966
0.626369866595 0.0009487473 0.99999966
0.626370479569 0.00094935935 0.99999966
0.626371092544 0.0009499714 0.99999966
0.626371705519 0.00095058344 0.99999966
0.626372318493 0.00095119549 0.99999966
0.626372931468 0.00095180753 0.99999966
0.626373544442 0.00095241958 0.99999965
0.626374157417 0.00095303162 0.99999965
0.626374770391 0.00095364366 0.99999965
0.626375383366 0.00095425571 0.99999965
0.62637599634 0.00095486775 0.99999965
0.626376609315 0.00095547979 0.99999965
0.626377222289 0.00095609183 0.99999965
0.626377835264 0.00095670387 0.99999965
0.626378448238 0.00095731591 0.99999965
0.626379061213 0.00095792795 0.99999964
0.626379674187 0.00095853999 0.99999964
0.626380287162 0.00095915202 0.99999964
0.626380900137 0.00095976406 0.99999964
0.626381513111 0.0009603761 0.99999964
0.626382126086 0.00096098813 0.99999964
0.62638273906 0.00096160017 0.99999964
0.626383352035 0.0009622122 0.99999964
0.626383965009 0.00096282424 0.99999963
0.626384577984 0.00096343627 0.99999963
0.626385190958 0.0009640483 0.99999963
0.626385803933 0.00096466033 0.99999963
0.626386416907 0.00096527237 0.99999963
0.626387029882 0.0009658844 0.99999963
0.626387642856 0.00096649643 0.99999963
0.626388255831 0.00096710846 0.99999963
0.626388868805 0.00096772049 0.99999963
0.62638948178 0.00096833252 0.99999962
0.626390094755 0.00096894454 0.99999962
0.626390707729 0.00096955657 0.99999962
0.626391320704 0.0009701686 0.99999962
0.626391933678 0.00097078062 0.99999962
0.626392546653 0.00097139265 0.99999962
0.626393159627 0.00097200467 0.99999962
0.626393772602 0.0009726167 0.99999962
0.626394385576 0.00097322872 0.99999961
0.626394998551 0.00097384075 0.99999961
0.626395611525 0.00097445277 0.99999961
0.6263962245 0.00097506479 0.99999961
0.626396837474 0.00097567681 0.99999961
0.626397450449 0.00097628883 0.99999961
0.626398063423 0.00097690085 0.99999961
0.626398676398 0.00097751287 0.99999961
0.626399289373 0.00097812489 0.9999996
0.626399902347 0.00097873691 0.9999996
0.626400515322 0.00097934893 0.9999996
0.626401128296 0.00097996095 0.9999996
0.626401741271 0.00098057296 0.9999996
0.626402354245 0.00098118498 0.9999996
0.62640296722 0.00098179699 0.9999996
0.626403580194 0.00098240901 0.9999996
0.626404193169 0.00098302102 0.9999996
0.626404806143 0.00098363304 0.99999959
0.626405419118 0.00098424505 0.99999959
0.626406032092 0.00098485706 0.99999959
0.626406645067 0.00098546907 0.99999959
0.626407258041 0.00098608109 0.99999959
0.626407871016 0.0009866931 0.99999959
0.626408483991 0.00098730511 0.99999959
0.626409096965 0.00098791712 0.99999959
0.62640970994 0.00098852913 0.99999958
0.626410322914 0.00098914113 0.99999958
0.626410935889 0.00098975314 0.99999958
0.626411548863 0.00099036515 0.99999958
0.626412161838 0.00099097716 0.99999958
0.626412774812 0.00099158916 0.99999958
0.626413387787 0.00099220117 0.99999958
0.626414000761 0.00099281317 0.99999958
0.626414613736 0.00099342518 0.99999957
0.62641522671 0.00099403718 0.99999957
0.626415839685 0.00099464918 0.99999957
0.62641645266 0.00099526118 0.99999957
0.626417065634 0.00099587319 0.99999957
0.626417678609 0.00099648519 0.99999957
0.626418291583 0.00099709719 0.99999957
0.626418904558 0.00099770919 0.99999957
0.626419517532 0.00099832119 0.99999957
0.626420130507 0.00099893319 0.99999956
0.626420743481 0.00099954518 0.99999956
0.626421356456 0.0010001572 0.99999956
0.62642196943 0.0010007692 0.99999956
0.626422582405 0.0010013812 0.99999956
0.626423195379 0.0010019932 0.99999956
0.626423808354 0.0010026052 0.99999956
0.626424421328 0.0010032172 0.99999956
0.626425034303 0.0010038292 0.99999955
0.626425647278 0.0010044411 0.99999955
0.626426260252 0.0010050531 0.99999955
0.626426873227 0.0010056651 0.99999955
0.626427486201 0.0010062771 0.99999955
0.626428099176 0.0010068891 0.99999955
0.62642871215 0.0010075011 0.99999955
0.626429325125 0.0010081131 0.99999955
0.626429938099 0.0010087251 0.99999954
0.626430551074 0.0010093371 0.99999954
0.626431164048 0.0010099491 0.99999954
0.626431777023 0.0010105611 0.99999954
0.626432389997 0.001011173 0.99999954
0.626433002972 0.001011785 0.99999954
0.626433615946 0.001012397 0.99999954
0.626434228921 0.001013009 0.99999954
0.626434841896 0.001013621 0.99999953
0.62643545487 0.001014233 0.99999953
0.626436067845 0.0010148449 0.99999953
0.626436680819 0.0010154569 0.99999953
0.626437293794 0.0010160689 0.99999953
0.626437906768 0.0010166809 0.99999953
0.626438519743 0.0010172929 0.99999953
0.626439132717 0.0010179049 0.99999953
0.626439745692 0.0010185168 0.99999952
0.626440358666 0.0010191288 0.99999952
0.626440971641 0.0010197408 0.99999952
0.626441584615 0.0010203528 0.99999952
0.62644219759 0.0010209647 0.99999952
0.626442810564 0.0010215767 0.99999952
0.626443423539 0.0010221887 0.99999952
0.626444036514 0.0010228007 0.99999952
0.626444649488 0.0010234127 0.99999951
0.626445262463 0.0010240246 0.99999951
0.626445875437 0.0010246366 0.99999951
0.626446488412 0.0010252486 0.99999951
0.626447101386 0.0010258605 0.99999951
0.626447714361 0.0010264725 0.99999951
0.626448327335 0.0010270845 0.99999951
0.62644894031 0.0010276965 0.99999951
0.626449553284 0.0010283084 0.9999995
0.626450166259 0.0010289204 0.9999995
0.626450779233 0.0010295324 0.9999995
0.626451392208 0.0010301443 0.9999995
0.626452005182 0.0010307563 0.9999995
0.626452618157 0.0010313683 0.9999995
0.626453231132 0.0010319802 0.9999995
0.626453844106 0.0010325922 0.9999995
0.626454457081 0.0010332042 0.99999949
0.626455070055 0.0010338161 0.99999949
0.62645568303 0.0010344281 0.99999949
0.626456296004 0.0010350401 0.99999949
0.626456908979 0.001035652 0.99999949
0.626457521953 0.001036264 0.99999949
0.626458134928 0.001036876 0.99999949
0.626458747902 0.0010374879 0.99999949
0.626459360877 0.0010380999 0.99999948
0.626459973851 0.0010387118 0.99999948
0.626460586826 0.0010393238 0.99999948
0.6264611998 0.0010399358 0.99999948
0.626461812775 0.0010405477 0.99999948
0.62646242575 0.0010411597 0.99999948
0.626463038724 0.0010417716 0.99999948
0.626463651699 0.0010423836 0.99999948
0.626464264673 0.0010429955 0.99999947
0.626464877648 0.0010436075 0.99999947
0.626465490622 0.0010442194 0.99999947
0.626466103597 0.0010448314 0.99999947
0.626466716571 0.0010454434 0.99999947
0.626467329546 0.0010460553 0.99999947
0.62646794252 0.0010466673 0.99999947
0.626468555495 0.0010472792 0.99999946
0.626469168469 0.0010478912 0.99999946
0.626469781444 0.0010485031 0.99999946
0.626470394419 0.0010491151 0.99999946
0.626471007393 0.001049727 0.99999946
0.626471620368 0.001050339 0.99999946
0.626472233342 0.0010509509 0.99999946
0.626472846317 0.0010515629 0.99999946
0.626473459291 0.0010521748 0.99999945
0.626474072266 0.0010527868 0.99999945
0.62647468524 0.0010533987 0.99999945
0.626475298215 0.0010540106 0.99999945
0.626475911189 0.0010546226 0.99999945
0.626476524164 0.0010552345 0.99999945
0.626477137138 0.0010558465 0.99999945
0.626477750113 0.0010564584 0.99999945
0.626478363087 0.0010570704 0.99999944
0.626478976062 0.0010576823 0.99999944
0.626479589037 0.0010582942 0.99999944
0.626480202011 0.0010589062 0.99999944
0.626480814986 0.0010595181 0.99999944
0.62648142796 0.0010601301 0.99999944
0.626482040935 0.001060742 0.99999944
0.626482653909 0.0010613539 0.99999944
0.626483266884 0.0010619659 0.99999943
0.626483879858 0.0010625778 0.99999943
0.626484492833 0.0010631897 0.99999943
0.626485105807 0.0010638017 0.99999943
0.626485718782 0.0010644136 0.99999943
0.626486331756 0.0010650256 0.99999943
0.626486944731 0.0010656375 0.99999943
0.626487557705 0.0010662494 0.99999942
0.62648817068 0.0010668614 0.99999942
0.626488783655 0.0010674733 0.99999942
0.626489396629 0.0010680852 0.99999942
0.626490009604 0.0010686971 0.99999942
0.626490622578 0.0010693091 0.99999942
0.626491235553 0.001069921 0.99999942
0.626491848527 0.0010705329 0.99999942
0.626492461502 0.0010711449 0.99999941
0.626493074476 0.0010717568 0.99999941
0.626493687451 0.0010723687 0.99999941
0.626494300425 0.0010729806 0.99999941
0.6264949134 0.0010735926 0.99999941
0.626495526374 0.0010742045 0.99999941
0.626496139349 0.0010748164 0.99999941
0.626496752323 0.0010754284 0.9999994
0.626497365298 0.0010760403 0.9999994
0.626497978273 0.0010766522 0.9999994
0.626498591247 0.0010772641 0.9999994
0.626499204222 0.001077876 0.9999994
0.626499817196 0.001078488 0.9999994
0.626500430171 0.0010790999 0.9999994
0.626501043145 0.0010797118 0.9999994
0.62650165612 0.0010803237 0.99999939
0.626502269094 0.0010809356 0.99999939
0.626502882069 0.0010815476 0.99999939
0.626503495043 0.0010821595 0.99999939
0.626504108018 0.0010827714 0.99999939
0.626504720992 0.0010833833 0.99999939
0.626505333967 0.0010839952 0.99999939
0.626505946941 0.0010846071 0.99999939
0.626506559916 0.0010852191 0.99999938
0.626507172891 0.001085831 0.99999938
0.626507785865 0.0010864429 0.99999938
0.62650839884 0.0010870548 0.99999938
0.626509011814 0.0010876667 0.99999938
0.626509624789 0.0010882786 0.99999938
0.626510237763 0.0010888905 0.99999938
0.626510850738 0.0010895024 0.99999937
0.626511463712 0.0010901144 0.99999937
0.626512076687 0.0010907263 0.99999937
0.626512689661 0.0010913382 0.99999937
0.626513302636 0.0010919501 0.99999937
0.62651391561 0.001092562 0.99999937
0.626514528585 0.0010931739 0.99999937
0.626515141559 0.0010937858 0.99999937
0.626515754534 0.0010943977 0.99999936
0.626516367509 0.0010950096 0.99999936
0.626516980483 0.0010956215 0.99999936
0.626517593458 0.0010962334 0.99999936
0.626518206432 0.0010968453 0.99999936
0.626518819407 0.0010974572 0.99999936
0.626519432381 0.0010980691 0.99999936
0.626520045356 0.001098681 0.99999935
0.62652065833 0.0010992929 0.99999935
0.626521271305 0.0010999048 0.99999935
0.626521884279 0.0011005167 0.99999935
0.626522497254 0.0011011286 0.99999935
0.626523110228 0.0011017405 0.99999935
0.626523723203 0.0011023524 0.99999935
0.626524336177 0.0011029643 0.99999934
0.626524949152 0.0011035762 0.99999934
0.626525562127 0.0011041881 0.99999934
0.626526175101 0.0011048 0.99999934
0.626526788076 0.0011054119 0.99999934
0.62652740105 0.0011060238 0.99999934
0.626528014025 0.0011066357 0.99999934
0.626528626999 0.0011072476 0.99999934
0.626529239974 0.0011078595 0.99999933
0.626529852948 0.0011084714 0.99999933
0.626530465923 0.0011090833 0.99999933
0.626531078897 0.0011096952 0.99999933
0.626531691872 0.0011103071 0.99999933
0.626532304846 0.0011109189 0.99999933
0.626532917821 0.0011115308 0.99999933
0.626533530796 0.0011121427 0.99999932
0.62653414377 0.0011127546 0.99999932
0.626534756745 0.0011133665 0.99999932
0.626535369719 0.0011139784 0.99999932
0.626535982694 0.0011145903 0.99999932
0.626536595668 0.0011152022 0.99999932
0.626537208643 0.001115814 0.99999932
0.626537821617 0.0011164259 0.99999932
0.626538434592 0.0011170378 0.99999931
0.626539047566 0.0011176497 0.99999931
0.626539660541 0.0011182616 0.99999931
0.626540273515 0.0011188735 0.99999931
0.62654088649 0.0011194853 0.99999931
0.626541499464 0.0011200972 0.99999931
0.626542112439 0.0011207091 0.99999931
0.626542725414 0.001121321 0.9999993
0.626543338388 0.0011219329 0.9999993
0.626543951363 0.0011225447 0.9999993
0.626544564337 0.0011231566 0.9999993
0.626545177312 0.0011237685 0.9999993
0.626545790286 0.0011243804 0.9999993
0.626546403261 0.0011249922 0.9999993
0.626547016235 0.0011256041 0.99999929
0.62654762921 0.001126216 0.99999929
0.626548242184 0.0011268279 0.99999929
0.626548855159 0.0011274397 0.99999929
0.626549468133 0.0011280516 0.99999929
0.626550081108 0.0011286635 0.99999929
0.626550694082 0.0011292754 0.99999929
0.626551307057 0.0011298872 0.99999928
0.626551920032 0.0011304991 0.99999928
0.626552533006 0.001131111 0.99999928
0.626553145981 0.0011317228 0.99999928
0.626553758955 0.0011323347 0.99999928
0.62655437193 0.0011329466 0.99999928
0.626554984904 0.0011335585 0.99999928
0.626555597879 0.0011341703 0.99999928
0.626556210853 0.0011347822 0.99999927
0.626556823828 0.0011353941 0.99999927
0.626557436802 0.0011360059 0.99999927
0.626558049777 0.0011366178 0.99999927
0.626558662751 0.0011372296 0.99999927
0.626559275726 0.0011378415 0.99999927
0.6265598887 0.0011384534 0.99999927
0.626560501675 0.0011390652 0.99999926
0.62656111465 0.0011396771 0.99999926
0.626561727624 0.001140289 0.99999926
0.626562340599 0.0011409008 0.99999926
0.626562953573 0.0011415127 0.99999926
0.626563566548 0.0011421245 0.99999926
0.626564179522 0.0011427364 0.99999926
0.626564792497 0.0011433483 0.99999925
0.626565405471 0.0011439601 0.99999925
0.626566018446 0.001144572 0.99999925
0.62656663142 0.0011451838 0.99999925
0.626567244395 0.0011457957 0.99999925
0.626567857369 0.0011464075 0.99999925
0.626568470344 0.0011470194 0.99999925
0.626569083318 0.0011476313 0.99999924
0.626569696293 0.0011482431 0.99999924
0.626570309268 0.001148855 0.99999924
0.626570922242 0.0011494668 0.99999924
0.626571535217 0.0011500787 0.99999924
0.626572148191 0.0011506905 0.99999924
0.626572761166 0.0011513024 0.99999924
0.62657337414 0.0011519142 0.99999923
0.626573987115 0.0011525261 0.99999923
0.626574600089 0.0011531379 0.99999923
0.626575213064 0.0011537498 0.99999923
0.626575826038 0.0011543616 0.99999923
0.626576439013 0.0011549735 0.99999923
0.626577051987 0.0011555853 0.99999923
0.626577664962 0.0011561971 0.99999922
0.626578277936 0.001156809 0.99999922
0.626578890911 0.0011574208 0.99999922
0.626579503886 0.0011580327 0.99999922
0.62658011686 0.0011586445 0.99999922
0.626580729835 0.0011592564 0.99999922
0.626581342809 0.0011598682 0.99999922
0.626581955784 0.0011604801 0.99999921
0.626582568758 0.0011610919 0.99999921
0.626583181733 0.0011617037 0.99999921
0.626583794707 0.0011623156 0.99999921
0.626584407682 0.0011629274 0.99999921
0.626585020656 0.0011635393 0.99999921
0.626585633631 0.0011641511 0.99999921
0.626586246605 0.0011647629 0.9999992
0.62658685958 0.0011653748 0.9999992
0.626587472555 0.0011659866 0.9999992
0.626588085529 0.0011665984 0.9999992
0.626588698504 0.0011672103 0.9999992
0.626589311478 0.0011678221 0.9999992
0.626589924453 0.0011684339 0.9999992
0.626590537427 0.0011690458 0.99999919
0.626591150402 0.0011696576 0.99999919
0.626591763376 0.0011702694 0.99999919
0.626592376351 0.0011708813 0.99999919
0.626592989325 0.0011714931 0.99999919
0.6265936023 0.0011721049 0.99999919
0.626594215274 0.0011727168 0.99999919
0.626594828249 0.0011733286 0.99999918
0.626595441223 0.0011739404 0.99999918
0.626596054198 0.0011745522 0.99999918
0.626596667173 0.0011751641 0.99999918
0.626597280147 0.0011757759 0.99999918
0.626597893122 0.0011763877 0.99999918
0.626598506096 0.0011769996 0.99999918
0.626599119071 0.0011776114 0.99999917
0.626599732045 0.0011782232 0.99999917
0.62660034502 0.001178835 0.99999917
0.626600957994 0.0011794468 0.99999917
0.626601570969 0.0011800587 0.99999917
0.626602183943 0.0011806705 0.99999917
0.626602796918 0.0011812823 0.99999917
0.626603409892 0.0011818941 0.99999916
0.626604022867 0.001182506 0.99999916
0.626604635841 0.0011831178 0.99999916
0.626605248816 0.0011837296 0.99999916
0.626605861791 0.0011843414 0.99999916
0.626606474765 0.0011849532 0.99999916
0.62660708774 0.001185565 0.99999916
0.626607700714 0.0011861769 0.99999915
0.626608313689 0.0011867887 0.99999915
0.626608926663 0.0011874005 0.99999915
0.626609539638 0.0011880123 0.99999915
0.626610152612 0.0011886241 0.99999915
0.626610765587 0.0011892359 0.99999915
0.626611378561 0.0011898478 0.99999915
0.626611991536 0.0011904596 0.99999914
0.62661260451 0.0011910714 0.99999914
0.626613217485 0.0011916832 0.99999914
0.626613830459 0.001192295 0.99999914
0.626614443434 0.0011929068 0.99999914
0.626615056409 0.0011935186 0.99999914
0.626615669383 0.0011941304 0.99999914
0.626616282358 0.0011947422 0.99999913
0.626616895332 0.001195354 0.99999913
0.626617508307 0.0011959659 0.99999913
0.626618121281 0.0011965777 0.99999913
0.626618734256 0.0011971895 0.99999913
0.62661934723 0.0011978013 0.99999913
0.626619960205 0.0011984131 0.99999913
0.626620573179 0.0011990249 0.99999912
0.626621186154 0.0011996367 0.99999912
0.626621799128 0.0012002485 0.99999912
0.626622412103 0.0012008603 0.99999912
0.626623025077 0.0012014721 0.99999912
0.626623638052 0.0012020839 0.99999912
0.626624251027 0.0012026957 0.99999911
0.626624864001 0.0012033075 0.99999911
0.626625476976 0.0012039193 0.99999911
0.62662608995 0.0012045311 0.99999911
0.626626702925 0.0012051429 0.99999911
0.626627315899 0.0012057547 0.99999911
0.626627928874 0.0012063665 0.99999911
0.626628541848 0.0012069783 0.9999991
0.626629154823 0.0012075901 0.9999991
0.626629767797 0.0012082019 0.9999991
0.626630380772 0.0012088137 0.9999991
0.626630993746 0.0012094255 0.9999991
0.626631606721 0.0012100373 0.9999991
0.626632219695 0.001210649 0.9999991
0.62663283267 0.0012112608 0.99999909
0.626633445645 0.0012118726 0.99999909
0.626634058619 0.0012124844 0.99999909
0.626634671594 0.0012130962 0.99999909
0.626635284568 0.001213708 0.99999909
0.626635897543 0.0012143198 0.99999909
0.626636510517 0.0012149316 0.99999909
0.626637123492 0.0012155434 0.99999908
0.626637736466 0.0012161552 0.99999908
0.626638349441 0.0012167669 0.99999908
0.626638962415 0.0012173787 0.99999908
0.62663957539 0.0012179905 0.99999908
0.626640188364 0.0012186023 0.99999908
0.626640801339 0.0012192141 0.99999907
0.626641414313 0.0012198259 0.99999907
0.626642027288 0.0012204377 0.99999907
0.626642640263 0.0012210494 0.99999907
0.626643253237 0.0012216612 0.99999907
0.626643866212 0.001222273 0.99999907
0.626644479186 0.0012228848 0.99999907
0.626645092161 0.0012234966 0.99999906
0.626645705135 0.0012241083 0.99999906
0.62664631811 0.0012247201 0.99999906
0.626646931084 0.0012253319 0.99999906
0.626647544059 0.0012259437 0.99999906
0.626648157033 0.0012265555 0.99999906
0.626648770008 0.0012271672 0.99999906
0.626649382982 0.001227779 0.99999905
0.626649995957 0.0012283908 0.99999905
0.626650608932 0.0012290026 0.99999905
0.626651221906 0.0012296143 0.99999905
0.626651834881 0.0012302261 0.99999905
0.626652447855 0.0012308379 0.99999905
0.62665306083 0.0012314497 0.99999904
0.626653673804 0.0012320614 0.99999904
0.626654286779 0.0012326732 0.99999904
0.626654899753 0.001233285 0.99999904
0.626655512728 0.0012338967 0.99999904
0.626656125702 0.0012345085 0.99999904
0.626656738677 0.0012351203 0.99999904
0.626657351651 0.001235732 0.99999903
0.626657964626 0.0012363438 0.99999903
0.6266585776 0.0012369556 0.99999903
0.626659190575 0.0012375673 0.99999903
0.62665980355 0.0012381791 0.99999903
0.626660416524 0.0012387909 0.99999903
0.626661029499 0.0012394026 0.99999903
0.626661642473 0.0012400144 0.99999902
0.626662255448 0.0012406262 0.99999902
0.626662868422 0.0012412379 0.99999902
0.626663481397 0.0012418497 0.99999902
0.626664094371 0.0012424615 0.99999902
0.626664707346 0.0012430732 0.99999902
0.62666532032 0.001243685 0.99999901
0.626665933295 0.0012442967 0.99999901
0.626666546269 0.0012449085 0.99999901
0.626667159244 0.0012455203 0.99999901
0.626667772218 0.001246132 0.99999901
0.626668385193 0.0012467438 0.99999901
0.626668998168 0.0012473555 0.99999901
0.626669611142 0.0012479673 0.999999
0.626670224117 0.001248579 0.999999
0.626670837091 0.0012491908 0.999999
0.626671450066 0.0012498026 0.999999
0.62667206304 0.0012504143 0.999999
0.626672676015 0.0012510261 0.999999
0.626673288989 0.0012516378 0.99999899
0.626673901964 0.0012522496 0.99999899
0.626674514938 0.0012528613 0.99999899
0.626675127913 0.0012534731 0.99999899
0.626675740887 0.0012540848 0.99999899
0.626676353862 0.0012546966 0.99999899
0.626676966836 0.0012553083 0.99999899
0.626677579811 0.0012559201 0.99999898
0.626678192786 0.0012565318 0.99999898
0.62667880576 0.0012571436 0.99999898
0.626679418735 0.0012577553 0.99999898
0.626680031709 0.0012583671 0.99999898
0.626680644684 0.0012589788 0.99999898
0.626681257658 0.0012595906 0.99999897
0.626681870633 0.0012602023 0.99999897
0.626682483607 0.001260814 0.99999897
0.626683096582 0.0012614258 0.99999897
0.626683709556 0.0012620375 0.99999897
0.626684322531 0.0012626493 0.99999897
0.626684935505 0.001263261 0.99999897
0.62668554848 0.0012638728 0.99999896
0.626686161454 0.0012644845 0.99999896
0.626686774429 0.0012650962 0.99999896
0.626687387404 0.001265708 0.99999896
0.626688000378 0.0012663197 0.99999896
0.626688613353 0.0012669315 0.99999896
0.626689226327 0.0012675432 0.99999895
0.626689839302 0.0012681549 0.99999895
0.626690452276 0.0012687667 0.99999895
0.626691065251 0.0012693784 0.99999895
0.626691678225 0.0012699901 0.99999895
0.6266922912 0.0012706019 0.99999895
0.626692904174 0.0012712136 0.99999895
0.626693517149 0.0012718253 0.99999894
0.626694130123 0.0012724371 0.99999894
0.626694743098 0.0012730488 0.99999894
0.626695356072 0.0012736605 0.99999894
0.626695969047 0.0012742723 0.99999894
0.626696582022 0.001274884 0.99999894
0.626697194996 0.0012754957 0.99999893
0.626697807971 0.0012761075 0.99999893
0.626698420945 0.0012767192 0.99999893
0.62669903392 0.0012773309 0.99999893
0.626699646894 0.0012779426 0.99999893
0.626700259869 0.0012785544 0.99999893
0.626700872843 0.0012791661 0.99999892
0.626701485818 0.0012797778 0.99999892
0.626702098792 0.0012803895 0.99999892
0.626702711767 0.0012810013 0.99999892
0.626703324741 0.001281613 0.99999892
0.626703937716 0.0012822247 0.99999892
0.626704550691 0.0012828364 0.99999892
0.626705163665 0.0012834482 0.99999891
0.62670577664 0.0012840599 0.99999891
0.626706389614 0.0012846716 0.99999891
0.626707002589 0.0012852833 0.99999891
0.626707615563 0.001285895 0.99999891
0.626708228538 0.0012865068 0.99999891
0.626708841512 0.0012871185 0.9999989
0.626709454487 0.0012877302 0.9999989
0.626710067461 0.0012883419 0.9999989
0.626710680436 0.0012889536 0.9999989
0.62671129341 0.0012895653 0.9999989
0.626711906385 0.0012901771 0.9999989
0.626712519359 0.0012907888 0.99999889
0.626713132334 0.0012914005 0.99999889
0.626713745309 0.0012920122 0.99999889
0.626714358283 0.0012926239 0.99999889
0.626714971258 0.0012932356 0.99999889
0.626715584232 0.0012938473 0.99999889
0.626716197207 0.0012944591 0.99999889
0.626716810181 0.0012950708 0.99999888
0.626717423156 0.0012956825 0.99999888
0.62671803613 0.0012962942 0.99999888
0.626718649105 0.0012969059 0.99999888
0.626719262079 0.0012975176 0.99999888
0.626719875054 0.0012981293 0.99999888
0.626720488028 0.001298741 0.99999887
0.626721101003 0.0012993527 0.99999887
0.626721713977 0.0012999644 0.99999887
0.626722326952 0.0013005761 0.99999887
0.626722939927 0.0013011878 0.99999887
0.626723552901 0.0013017995 0.99999887
0.626724165876 0.0013024113 0.99999886
0.62672477885 0.001303023 0.99999886
0.626725391825 0.0013036347 0.99999886
0.626726004799 0.0013042464 0.99999886
0.626726617774 0.0013048581 0.99999886
0.626727230748 0.0013054698 0.99999886
0.626727843723 0.0013060815 0.99999886
0.626728456697 0.0013066932 0.99999885
0.626729069672 0.0013073049 0.99999885
0.626729682646 0.0013079166 0.99999885
0.626730295621 0.0013085283 0.99999885
0.626730908595 0.00130914 0.99999885
0.62673152157 0.0013097516 0.99999885
0.626732134545 0.0013103633 0.99999884
0.626732747519 0.001310975 0.99999884
0.626733360494 0.0013115867 0.99999884
0.626733973468 0.0013121984 0.99999884
0.626734586443 0.0013128101 0.99999884
0.626735199417 0.0013134218 0.99999884
0.626735812392 0.0013140335 0.99999883
0.626736425366 0.0013146452 0.99999883
0.626737038341 0.0013152569 0.99999883
0.626737651315 0.0013158686 0.99999883
0.62673826429 0.0013164803 0.99999883
0.626738877264 0.001317092 0.99999883
0.626739490239 0.0013177037 0.99999882
0.626740103213 0.0013183153 0.99999882
0.626740716188 0.001318927 0.99999882
0.626741329163 0.0013195387 0.99999882
0.626741942137 0.0013201504 0.99999882
0.626742555112 0.0013207621 0.99999882
0.626743168086 0.0013213738 0.99999881
0.626743781061 0.0013219855 0.99999881
0.626744394035 0.0013225971 0.99999881
0.62674500701 0.0013232088 0.99999881
0.626745619984 0.0013238205 0.99999881
0.626746232959 0.0013244322 0.99999881
0.626746845933 0.0013250439 0.99999881
0.626747458908 0.0013256556 0.9999988
0.626748071882 0.0013262672 0.9999988
0.626748684857 0.0013268789 0.9999988
0.626749297831 0.0013274906 0.9999988
0.626749910806 0.0013281023 0.9999988
0.626750523781 0.001328714 0.9999988
0.626751136755 0.0013293256 0.99999879
0.62675174973 0.0013299373 0.99999879
0.626752362704 0.001330549 0.99999879
0.626752975679 0.0013311607 0.99999879
0.626753588653 0.0013317723 0.99999879
0.626754201628 0.001332384 0.99999879
0.626754814602 0.0013329957 0.99999878
0.626755427577 0.0013336074 0.99999878
0.626756040551 0.001334219 0.99999878
0.626756653526 0.0013348307 0.99999878
0.6267572665 0.0013354424 0.99999878
0.626757879475 0.001336054 0.99999878
0.626758492449 0.0013366657 0.99999877
0.626759105424 0.0013372774 0.99999877
0.626759718399 0.0013378891 0.99999877
0.626760331373 0.0013385007 0.99999877
0.626760944348 0.0013391124 0.99999877
0.626761557322 0.0013397241 0.99999877
0.626762170297 0.0013403357 0.99999876
0.626762783271 0.0013409474 0.99999876
0.626763396246 0.0013415591 0.99999876
0.62676400922 0.0013421707 0.99999876
0.626764622195 0.0013427824 0.99999876
0.626765235169 0.001343394 0.99999876
0.626765848144 0.0013440057 0.99999875
0.626766461118 0.0013446174 0.99999875
0.626767074093 0.001345229 0.99999875
0.626767687068 0.0013458407 0.99999875
0.626768300042 0.0013464524 0.99999875
0.626768913017 0.001347064 0.99999875
0.626769525991 0.0013476757 0.99999874
0.626770138966 0.0013482873 0.99999874
0.62677075194 0.001348899 0.99999874
0.626771364915 0.0013495107 0.99999874
0.626771977889 0.0013501223 0.99999874
0.626772590864 0.001350734 0.99999874
0.626773203838 0.0013513456 0.99999873
0.626773816813 0.0013519573 0.99999873
0.626774429787 0.0013525689 0.99999873
0.626775042762 0.0013531806 0.99999873
0.626775655736 0.0013537922 0.99999873
0.626776268711 0.0013544039 0.99999873
0.626776881686 0.0013550156 0.99999872
0.62677749466 0.0013556272 0.99999872
0.626778107635 0.0013562389 0.99999872
0.626778720609 0.0013568505 0.99999872
0.626779333584 0.0013574622 0.99999872
0.626779946558 0.0013580738 0.99999872
0.626780559533 0.0013586855 0.99999871
0.626781172507 0.0013592971 0.99999871
0.626781785482 0.0013599088 0.99999871
0.626782398456 0.0013605204 0.99999871
0.626783011431 0.001361132 0.99999871
0.626783624405 0.0013617437 0.99999871
0.62678423738 0.0013623553 0.9999987
0.626784850354 0.001362967 0.9999987
0.626785463329 0.0013635786 0.9999987
0.626786076304 0.0013641903 0.9999987
0.626786689278 0.0013648019 0.9999987
0.626787302253 0.0013654136 0.9999987
0.626787915227 0.0013660252 0.99999869
0.626788528202 0.0013666368 0.99999869
0.626789141176 0.0013672485 0.99999869
0.626789754151 0.0013678601 0.99999869
0.626790367125 0.0013684718 0.99999869
0.6267909801 0.0013690834 0.99999869
0.626791593074 0.001369695 0.99999868
0.626792206049 0.0013703067 0.99999868
0.626792819023 0.0013709183 0.99999868
0.626793431998 0.00137153 0.99999868
0.626794044972 0.0013721416 0.99999868
0.626794657947 0.0013727532 0.99999868
0.626795270922 0.0013733649 0.99999867
0.626795883896 0.0013739765 0.99999867
0.626796496871 0.0013745881 0.99999867
0.626797109845 0.0013751998 0.99999867
0.62679772282 0.0013758114 0.99999867
0.626798335794 0.001376423 0.99999867
0.626798948769 0.0013770347 0.99999866
0.626799561743 0.0013776463 0.99999866
0.626800174718 0.0013782579 0.99999866
0.626800787692 0.0013788695 0.99999866
0.626801400667 0.0013794812 0.99999866
0.626802013641 0.0013800928 0.99999866
0.626802626616 0.0013807044 0.99999865
0.62680323959 0.0013813161 0.99999865
0.626803852565 0.0013819277 0.99999865
0.62680446554 0.0013825393 0.99999865
0.626805078514 0.0013831509 0.99999865
0.626805691489 0.0013837626 0.99999865
0.626806304463 0.0013843742 0.99999864
0.626806917438 0.0013849858 0.99999864
0.626807530412 0.0013855974 0.99999864
0.626808143387 0.0013862091 0.99999864
0.626808756361 0.0013868207 0.99999864
0.626809369336 0.0013874323 0.99999864
0.62680998231 0.0013880439 0.99999863
0.626810595285 0.0013886555 0.99999863
0.626811208259 0.0013892672 0.99999863
0.626811821234 0.0013898788 0.99999863
0.626812434208 0.0013904904 0.99999863
0.626813047183 0.001391102 0.99999863
0.626813660158 0.0013917136 0.99999862
0.626814273132 0.0013923252 0.99999862
0.626814886107 0.0013929369 0.99999862
0.626815499081 0.0013935485 0.99999862
0.626816112056 0.0013941601 0.99999862
0.62681672503 0.0013947717 0.99999862
0.626817338005 0.0013953833 0.99999861
0.626817950979 0.0013959949 0.99999861
0.626818563954 0.0013966065 0.99999861
0.626819176928 0.0013972182 0.99999861
0.626819789903 0.0013978298 0.99999861
0.626820402877 0.0013984414 0.99999861
0.626821015852 0.001399053 0.9999986
0.626821628827 0.0013996646 0.9999986
0.626822241801 0.0014002762 0.9999986
0.626822854776 0.0014008878 0.9999986
0.62682346775 0.0014014994 0.9999986
0.626824080725 0.001402111 0.99999859
0.626824693699 0.0014027226 0.99999859
0.626825306674 0.0014033342 0.99999859
0.626825919648 0.0014039458 0.99999859
0.626826532623 0.0014045574 0.99999859
0.626827145597 0.0014051691 0.99999859
0.626827758572 0.0014057807 0.99999858
0.626828371546 0.0014063923 0.99999858
0.626828984521 0.0014070039 0.99999858
0.626829597495 0.0014076155 0.99999858
0.62683021047 0.0014082271 0.99999858
0.626830823445 0.0014088387 0.99999858
0.626831436419 0.0014094503 0.99999857
0.626832049394 0.0014100619 0.99999857
0.626832662368 0.0014106735 0.99999857
0.626833275343 0.0014112851 0.99999857
0.626833888317 0.0014118967 0.99999857
0.626834501292 0.0014125083 0.99999857
0.626835114266 0.0014131199 0.99999856
0.626835727241 0.0014137314 0.99999856
0.626836340215 0.001414343 0.99999856
0.62683695319 0.0014149546 0.99999856
0.626837566164 0.0014155662 0.99999856
0.626838179139 0.0014161778 0.99999856
0.626838792113 0.0014167894 0.99999855
0.626839405088 0.001417401 0.99999855
0.626840018063 0.0014180126 0.99999855
0.626840631037 0.0014186242 0.99999855
0.626841244012 0.0014192358 0.99999855
0.626841856986 0.0014198474 0.99999854
0.626842469961 0.001420459 0.99999854
0.626843082935 0.0014210705 0.99999854
0.62684369591 0.0014216821 0.99999854
0.626844308884 0.0014222937 0.99999854
0.626844921859 0.0014229053 0.99999854
0.626845534833 0.0014235169 0.99999853
0.626846147808 0.0014241285 0.99999853
0.626846760782 0.0014247401 0.99999853
0.626847373757 0.0014253517 0.99999853
0.626847986731 0.0014259632 0.99999853
0.626848599706 0.0014265748 0.99999853
0.626849212681 0.0014271864 0.99999852
0.626849825655 0.001427798 0.99999852
0.62685043863 0.0014284096 0.99999852
0.626851051604 0.0014290211 0.99999852
0.626851664579 0.0014296327 0.99999852
0.626852277553 0.0014302443 0.99999852
0.626852890528 0.0014308559 0.99999851
0.626853503502 0.0014314675 0.99999851
0.626854116477 0.001432079 0.99999851
0.626854729451 0.0014326906 0.99999851
0.626855342426 0.0014333022 0.99999851
0.6268559554 0.0014339138 0.9999985
0.626856568375 0.0014345253 0.9999985
0.626857181349 0.0014351369 0.9999985
0.626857794324 0.0014357485 0.9999985
0.626858407299 0.0014363601 0.9999985
0.626859020273 0.0014369716 0.9999985
0.626859633248 0.0014375832 0.99999849
0.626860246222 0.0014381948 0.99999849
0.626860859197 0.0014388064 0.99999849
0.626861472171 0.0014394179 0.99999849
0.626862085146 0.0014400295 0.99999849
0.62686269812 0.0014406411 0.99999849
0.626863311095 0.0014412526 0.99999848
0.626863924069 0.0014418642 0.99999848
0.626864537044 0.0014424758 0.99999848
0.626865150018 0.0014430873 0.99999848
0.626865762993 0.0014436989 0.99999848
0.626866375967 0.0014443105 0.99999847
0.626866988942 0.001444922 0.99999847
0.626867601917 0.0014455336 0.99999847
0.626868214891 0.0014461452 0.99999847
0.626868827866 0.0014467567 0.99999847
0.62686944084 0.0014473683 0.99999847
0.626870053815 0.0014479799 0.99999846
0.626870666789 0.0014485914 0.99999846
0.626871279764 0.001449203 0.99999846
0.626871892738 0.0014498145 0.99999846
0.626872505713 0.0014504261 0.99999846
0.626873118687 0.0014510377 0.99999846
0.626873731662 0.0014516492 0.99999845
0.626874344636 0.0014522608 0.99999845
0.626874957611 0.0014528723 0.99999845
0.626875570586 0.0014534839 0.99999845
0.62687618356 0.0014540954 0.99999845
0.626876796535 0.001454707 0.99999844
0.626877409509 0.0014553186 0.99999844
0.626878022484 0.0014559301 0.99999844
0.626878635458 0.0014565417 0.99999844
0.626879248433 0.0014571532 0.99999844
0.626879861407 0.0014577648 0.99999844
0.626880474382 0.0014583763 0.99999843
0.626881087356 0.0014589879 0.99999843
0.626881700331 0.0014595994 0.99999843
0.626882313305 0.001460211 0.99999843
0.62688292628 0.0014608225 0.99999843
0.626883539254 0.0014614341 0.99999842
0.626884152229 0.0014620456 0.99999842
0.626884765204 0.0014626572 0.99999842
0.626885378178 0.0014632687 0.99999842
0.626885991153 0.0014638803 0.99999842
0.626886604127 0.0014644918 0.99999842
0.626887217102 0.0014651034 0.99999841
0.626887830076 0.0014657149 0.99999841
0.626888443051 0.0014663265 0.99999841
0.626889056025 0.001466938 0.99999841
0.626889669 0.0014675495 0.99999841
0.626890281974 0.0014681611 0.99999841
0.626890894949 0.0014687726 0.9999984
0.626891507923 0.0014693842 0.9999984
0.626892120898 0.0014699957 0.9999984
0.626892733872 0.0014706073 0.9999984
0.626893346847 0.0014712188 0.9999984
0.626893959822 0.0014718303 0.99999839
0.626894572796 0.0014724419 0.99999839
0.626895185771 0.0014730534 0.99999839
0.626895798745 0.0014736649 0.99999839
0.62689641172 0.0014742765 0.99999839
0.626897024694 0.001474888 0.99999839
0.626897637669 0.0014754996 0.99999838
0.626898250643 0.0014761111 0.99999838
0.626898863618 0.0014767226 0.99999838
0.626899476592 0.0014773342 0.99999838
0.626900089567 0.0014779457 0.99999838
0.626900702541 0.0014785572 0.99999837
0.626901315516 0.0014791688 0.99999837
0.62690192849 0.0014797803 0.99999837
0.626902541465 0.0014803918 0.99999837
0.62690315444 0.0014810033 0.99999837
0.626903767414 0.0014816149 0.99999837
0.626904380389 0.0014822264 0.99999836
0.626904993363 0.0014828379 0.99999836
0.626905606338 0.0014834495 0.99999836
0.626906219312 0.001484061 0.99999836
0.626906832287 0.0014846725 0.99999836
0.626907445261 0.001485284 0.99999835
0.626908058236 0.0014858956 0.99999835
0.62690867121 0.0014865071 0.99999835
0.626909284185 0.0014871186 0.99999835
0.626909897159 0.0014877301 0.99999835
0.626910510134 0.0014883417 0.99999835
0.626911123108 0.0014889532 0.99999834
0.626911736083 0.0014895647 0.99999834
0.626912349058 0.0014901762 0.99999834
0.626912962032 0.0014907878 0.99999834
0.626913575007 0.0014913993 0.99999834
0.626914187981 0.0014920108 0.99999833
0.626914800956 0.0014926223 0.99999833
0.62691541393 0.0014932338 0.99999833
0.626916026905 0.0014938454 0.99999833
0.626916639879 0.0014944569 0.99999833
0.626917252854 0.0014950684 0.99999833
0.626917865828 0.0014956799 0.99999832
0.626918478803 0.0014962914 0.99999832
0.626919091777 0.0014969029 0.99999832
0.626919704752 0.0014975144 0.99999832
0.626920317726 0.001498126 0.99999832
0.626920930701 0.0014987375 0.99999831
0.626921543676 0.001499349 0.99999831
0.62692215665 0.0014999605 0.99999831
0.626922769625 0.001500572 0.99999831
0.626923382599 0.0015011835 0.99999831
0.626923995574 0.001501795 0.99999831
0.626924608548 0.0015024065 0.9999983
0.626925221523 0.001503018 0.9999983
0.626925834497 0.0015036296 0.9999983
0.626926447472 0.0015042411 0.9999983
0.626927060446 0.0015048526 0.9999983
0.626927673421 0.0015054641 0.99999829
0.626928286395 0.0015060756 0.99999829
0.62692889937 0.0015066871 0.99999829
0.626929512344 0.0015072986 0.99999829
0.626930125319 0.0015079101 0.99999829
0.626930738294 0.0015085216 0.99999828
0.626931351268 0.0015091331 0.99999828
0.626931964243 0.0015097446 0.99999828
0.626932577217 0.0015103561 0.99999828
0.626933190192 0.0015109676 0.99999828
0.626933803166 0.0015115791 0.99999828
0.626934416141 0.0015121906 0.99999827
0.626935029115 0.0015128021 0.99999827
0.62693564209 0.0015134136 0.99999827
0.626936255064 0.0015140251 0.99999827
0.626936868039 0.0015146366 0.99999827
0.626937481013 0.0015152481 0.99999826
0.626938093988 0.0015158596 0.99999826
0.626938706963 0.0015164711 0.99999826
0.626939319937 0.0015170826 0.99999826
0.626939932912 0.0015176941 0.99999826
0.626940545886 0.0015183056 0.99999826
0.626941158861 0.0015189171 0.99999825
0.626941771835 0.0015195286 0.99999825
0.62694238481 0.0015201401 0.99999825
0.626942997784 0.0015207516 0.99999825
0.626943610759 0.001521363 0.99999825
0.626944223733 0.0015219745 0.99999824
0.626944836708 0.001522586 0.99999824
0.626945449682 0.0015231975 0.99999824
0.626946062657 0.001523809 0.99999824
0.626946675631 0.0015244205 0.99999824
0.626947288606 0.001525032 0.99999823
0.626947901581 0.0015256435 0.99999823
0.626948514555 0.001526255 0.99999823
0.62694912753 0.0015268664 0.99999823
0.626949740504 0.0015274779 0.99999823
0.626950353479 0.0015280894 0.99999823
0.626950966453 0.0015287009 0.99999822
0.626951579428 0.0015293124 0.99999822
0.626952192402 0.0015299239 0.99999822
0.626952805377 0.0015305353 0.99999822
0.626953418351 0.0015311468 0.99999822
0.626954031326 0.0015317583 0.99999821
0.6269546443 0.0015323698 0.99999821
0.626955257275 0.0015329813 0.99999821
0.626955870249 0.0015335927 0.99999821
0.626956483224 0.0015342042 0.99999821
0.626957096199 0.0015348157 0.9999982
0.626957709173 0.0015354272 0.9999982
0.626958322148 0.0015360387 0.9999982
0.626958935122 0.0015366501 0.9999982
0.626959548097 0.0015372616 0.9999982
0.626960161071 0.0015378731 0.9999982
0.626960774046 0.0015384846 0.99999819
0.62696138702 0.001539096 0.99999819
0.626961999995 0.0015397075 0.99999819
0.626962612969 0.001540319 0.99999819
0.626963225944 0.0015409305 0.99999819
0.626963838918 0.0015415419 0.99999818
0.626964451893 0.0015421534 0.99999818
0.626965064867 0.0015427649 0.99999818
0.626965677842 0.0015433763 0.99999818
0.626966290817 0.0015439878 0.99999818
0.626966903791 0.0015445993 0.99999817
0.626967516766 0.0015452107 0.99999817
0.62696812974 0.0015458222 0.99999817
0.626968742715 0.0015464337 0.99999817
0.626969355689 0.0015470451 0.99999817
0.626969968664 0.0015476566 0.99999816
0.626970581638 0.0015482681 0.99999816
0.626971194613 0.0015488795 0.99999816
0.626971807587 0.001549491 0.99999816
0.626972420562 0.0015501025 0.99999816
0.626973033536 0.0015507139 0.99999816
0.626973646511 0.0015513254 0.99999815
0.626974259485 0.0015519369 0.99999815
0.62697487246 0.0015525483 0.99999815
0.626975485435 0.0015531598 0.99999815
0.626976098409 0.0015537712 0.99999815
0.626976711384 0.0015543827 0.99999814
0.626977324358 0.0015549942 0.99999814
0.626977937333 0.0015556056 0.99999814
0.626978550307 0.0015562171 0.99999814
0.626979163282 0.0015568285 0.99999814
0.626979776256 0.00155744 0.99999813
0.626980389231 0.0015580514 0.99999813
0.626981002205 0.0015586629 0.99999813
0.62698161518 0.0015592743 0.99999813
0.626982228154 0.0015598858 0.99999813
0.626982841129 0.0015604973 0.99999813
0.626983454103 0.0015611087 0.99999812
0.626984067078 0.0015617202 0.99999812
0.626984680053 0.0015623316 0.99999812
0.626985293027 0.0015629431 0.99999812
0.626985906002 0.0015635545 0.99999812
0.626986518976 0.001564166 0.99999811
0.626987131951 0.0015647774 0.99999811
0.626987744925 0.0015653889 0.99999811
0.6269883579 0.0015660003 0.99999811
0.626988970874 0.0015666118 0.99999811
0.626989583849 0.0015672232 0.9999981
0.626990196823 0.0015678346 0.9999981
0.626990809798 0.0015684461 0.9999981
0.626991422772 0.0015690575 0.9999981
0.626992035747 0.001569669 0.9999981
0.626992648722 0.0015702804 0.99999809
0.626993261696 0.0015708919 0.99999809
0.626993874671 0.0015715033 0.99999809
0.626994487645 0.0015721148 0.99999809
0.62699510062 0.0015727262 0.99999809
0.626995713594 0.0015733376 0.99999808
0.626996326569 0.0015739491 0.99999808
0.626996939543 0.0015745605 0.99999808
0.626997552518 0.001575172 0.99999808
0.626998165492 0.0015757834 0.99999808
0.626998778467 0.0015763948 0.99999808
0.626999391441 0.0015770063 0.99999807
0.627000004416 0.0015776177 0.99999807
0.62700061739 0.0015782291 0.99999807
0.627001230365 0.0015788406 0.99999807
0.62700184334 0.001579452 0.99999807
0.627002456314 0.0015800634 0.99999806
0.627003069289 0.0015806749 0.99999806
0.627003682263 0.0015812863 0.99999806
0.627004295238 0.0015818977 0.99999806
0.627004908212 0.0015825092 0.99999806
0.627005521187 0.0015831206 0.99999805
0.627006134161 0.001583732 0.99999805
0.627006747136 0.0015843435 0.99999805
0.62700736011 0.0015849549 0.99999805
0.627007973085 0.0015855663 0.99999805
0.627008586059 0.0015861778 0.99999804
0.627009199034 0.0015867892 0.99999804
0.627009812008 0.0015874006 0.99999804
0.627010424983 0.001588012 0.99999804
0.627011037958 0.0015886235 0.99999804
0.627011650932 0.0015892349 0.99999803
0.627012263907 0.0015898463 0.99999803
0.627012876881 0.0015904577 0.99999803
0.627013489856 0.0015910692 0.99999803
0.62701410283 0.0015916806 0.99999803
0.627014715805 0.001592292 0.99999802
0.627015328779 0.0015929034 0.99999802
0.627015941754 0.0015935149 0.99999802
0.627016554728 0.0015941263 0.99999802
0.627017167703 0.0015947377 0.99999802
0.627017780677 0.0015953491 0.99999801
0.627018393652 0.0015959605 0.99999801
0.627019006626 0.001596572 0.99999801
0.627019619601 0.0015971834 0.99999801
0.627020232576 0.0015977948 0.99999801
0.62702084555 0.0015984062 0.99999801
0.627021458525 0.0015990176 0.999998
0.627022071499 0.001599629 0.999998
0.627022684474 0.0016002404 0.999998
0.627023297448 0.0016008519 0.999998
0.627023910423 0.0016014633 0.999998
0.627024523397 0.0016020747 0.99999799
0.627025136372 0.0016026861 0.99999799
0.627025749346 0.0016032975 0.99999799
0.627026362321 0.0016039089 0.99999799
0.627026975295 0.0016045203 0.99999799
0.62702758827 0.0016051317 0.99999798
0.627028201244 0.0016057432 0.99999798
0.627028814219 0.0016063546 0.99999798
0.627029427194 0.001606966 0.99999798
0.627030040168 0.0016075774 0.99999798
0.627030653143 0.0016081888 0.99999797
0.627031266117 0.0016088002 0.99999797
0.627031879092 0.0016094116 0.99999797
0.627032492066 0.001610023 0.99999797
0.627033105041 0.0016106344 0.99999797
0.627033718015 0.0016112458 0.99999796
0.62703433099 0.0016118572 0.99999796
0.627034943964 0.0016124686 0.99999796
0.627035556939 0.00161308 0.99999796
0.627036169913 0.0016136914 0.99999796
0.627036782888 0.0016143028 0.99999795
0.627037395862 0.0016149142 0.99999795
0.627038008837 0.0016155256 0.99999795
0.627038621812 0.001616137 0.99999795
0.627039234786 0.0016167484 0.99999795
0.627039847761 0.0016173598 0.99999794
0.627040460735 0.0016179712 0.99999794
0.62704107371 0.0016185826 0.99999794
0.627041686684 0.001619194 0.99999794
0.627042299659 0.0016198054 0.99999794
0.627042912633 0.0016204168 0.99999793
0.627043525608 0.0016210282 0.99999793
0.627044138582 0.0016216396 0.99999793
0.627044751557 0.001622251 0.99999793
0.627045364531 0.0016228624 0.99999793
0.627045977506 0.0016234738 0.99999792
0.62704659048 0.0016240852 0.99999792
0.627047203455 0.0016246966 0.99999792
0.62704781643 0.0016253079 0.99999792
0.627048429404 0.0016259193 0.99999792
0.627049042379 0.0016265307 0.99999791
0.627049655353 0.0016271421 0.99999791
0.627050268328 0.0016277535 0.99999791
0.627050881302 0.0016283649 0.99999791
0.627051494277 0.0016289763 0.99999791
0.627052107251 0.0016295877 0.9999979
0.627052720226 0.001630199 0.9999979
0.6270533332 0.0016308104 0.9999979
0.627053946175 0.0016314218 0.9999979
0.627054559149 0.0016320332 0.9999979
0.627055172124 0.0016326446 0.99999789
0.627055785099 0.001633256 0.99999789
0.627056398073 0.0016338674 0.99999789
0.627057011048 0.0016344787 0.99999789
0.627057624022 0.0016350901 0.99999789
0.627058236997 0.0016357015 0.99999788
0.627058849971 0.0016363129 0.99999788
0.627059462946 0.0016369243 0.99999788
0.62706007592 0.0016375356 0.99999788
0.627060688895 0.001638147 0.99999788
0.627061301869 0.0016387584 0.99999787
0.627061914844 0.0016393698 0.99999787
0.627062527818 0.0016399811 0.99999787
0.627063140793 0.0016405925 0.99999787
0.627063753767 0.0016412039 0.99999787
0.627064366742 0.0016418153 0.99999786
0.627064979717 0.0016424266 0.99999786
0.627065592691 0.001643038 0.99999786
0.627066205666 0.0016436494 0.99999786
0.62706681864 0.0016442608 0.99999786
0.627067431615 0.0016448721 0.99999785
0.627068044589 0.0016454835 0.99999785
0.627068657564 0.0016460949 0.99999785
0.627069270538 0.0016467062 0.99999785
0.627069883513 0.0016473176 0.99999785
0.627070496487 0.001647929 0.99999784
0.627071109462 0.0016485403 0.99999784
0.627071722436 0.0016491517 0.99999784
0.627072335411 0.0016497631 0.99999784
0.627072948385 0.0016503744 0.99999784
0.62707356136 0.0016509858 0.99999783
0.627074174335 0.0016515972 0.99999783
0.627074787309 0.0016522085 0.99999783
0.627075400284 0.0016528199 0.99999783
0.627076013258 0.0016534313 0.99999783
0.627076626233 0.0016540426 0.99999782
0.627077239207 0.001654654 0.99999782
0.627077852182 0.0016552654 0.99999782
0.627078465156 0.0016558767 0.99999782
0.627079078131 0.0016564881 0.99999782
0.627079691105 0.0016570994 0.99999781
0.62708030408 0.0016577108 0.99999781
0.627080917054 0.0016583222 0.99999781
0.627081530029 0.0016589335 0.99999781
0.627082143003 0.0016595449 0.99999781
0.627082755978 0.0016601562 0.9999978
0.627083368953 0.0016607676 0.9999978
0.627083981927 0.0016613789 0.9999978
0.627084594902 0.0016619903 0.9999978
0.627085207876 0.0016626016 0.9999978
0.627085820851 0.001663213 0.99999779
0.627086433825 0.0016638244 0.99999779
0.6270870468 0.0016644357 0.99999779
0.627087659774 0.0016650471 0.99999779
0.627088272749 0.0016656584 0.99999779
0.627088885723 0.0016662698 0.99999778
0.627089498698 0.0016668811 0.99999778
0.627090111672 0.0016674925 0.99999778
0.627090724647 0.0016681038 0.99999778
0.627091337621 0.0016687152 0.99999778
0.627091950596 0.0016693265 0.99999777
0.627092563571 0.0016699379 0.99999777
0.627093176545 0.0016705492 0.99999777
0.62709378952 0.0016711605 0.99999777
0.627094402494 0.0016717719 0.99999776
0.627095015469 0.0016723832 0.99999776
0.627095628443 0.0016729946 0.99999776
0.627096241418 0.0016736059 0.99999776
0.627096854392 0.0016742173 0.99999776
0.627097467367 0.0016748286 0.99999775
0.627098080341 0.00167544 0.99999775
0.627098693316 0.0016760513 0.99999775
0.62709930629 0.0016766626 0.99999775
0.627099919265 0.001677274 0.99999775
0.627100532239 0.0016778853 0.99999774
0.627101145214 0.0016784967 0.99999774
0.627101758189 0.001679108 0.99999774
0.627102371163 0.0016797193 0.99999774
0.627102984138 0.0016803307 0.99999774
0.627103597112 0.001680942 0.99999773
0.627104210087 0.0016815533 0.99999773
0.627104823061 0.0016821647 0.99999773
0.627105436036 0.001682776 0.99999773
0.62710604901 0.0016833873 0.99999773
0.627106661985 0.0016839987 0.99999772
0.627107274959 0.00168461 0.99999772
0.627107887934 0.0016852213 0.99999772
0.627108500908 0.0016858327 0.99999772
0.627109113883 0.001686444 0.99999772
0.627109726858 0.0016870553 0.99999771
0.627110339832 0.0016876667 0.99999771
0.627110952807 0.001688278 0.99999771
0.627111565781 0.0016888893 0.99999771
0.627112178756 0.0016895007 0.99999771
0.62711279173 0.001690112 0.9999977
0.627113404705 0.0016907233 0.9999977
0.627114017679 0.0016913346 0.9999977
0.627114630654 0.001691946 0.9999977
0.627115243628 0.0016925573 0.99999769
0.627115856603 0.0016931686 0.99999769
0.627116469577 0.0016937799 0.99999769
0.627117082552 0.0016943913 0.99999769
0.627117695526 0.0016950026 0.99999769
0.627118308501 0.0016956139 0.99999768
0.627118921476 0.0016962252 0.99999768
0.62711953445 0.0016968365 0.99999768
0.627120147425 0.0016974479 0.99999768
0.627120760399 0.0016980592 0.99999768
0.627121373374 0.0016986705 0.99999767
0.627121986348 0.0016992818 0.99999767
0.627122599323 0.0016998931 0.99999767
0.627123212297 0.0017005045 0.99999767
0.627123825272 0.0017011158 0.99999767
0.627124438246 0.0017017271 0.99999766
0.627125051221 0.0017023384 0.99999766
0.627125664195 0.0017029497 0.99999766
0.62712627717 0.001703561 0.99999766
0.627126890144 0.0017041724 0.99999766
0.627127503119 0.0017047837 0.99999765
0.627128116094 0.001705395 0.99999765
0.627128729068 0.0017060063 0.99999765
0.627129342043 0.0017066176 0.99999765
0.627129955017 0.0017072289 0.99999764
0.627130567992 0.0017078402 0.99999764
0.627131180966 0.0017084515 0.99999764
0.627131793941 0.0017090628 0.99999764
0.627132406915 0.0017096742 0.99999764
0.62713301989 0.0017102855 0.99999763
0.627133632864 0.0017108968 0.99999763
0.627134245839 0.0017115081 0.99999763
0.627134858813 0.0017121194 0.99999763
0.627135471788 0.0017127307 0.99999763
0.627136084762 0.001713342 0.99999762
0.627136697737 0.0017139533 0.99999762
0.627137310712 0.0017145646 0.99999762
0.627137923686 0.0017151759 0.99999762
0.627138536661 0.0017157872 0.99999762
0.627139149635 0.0017163985 0.99999761
0.62713976261 0.0017170098 0.99999761
0.627140375584 0.0017176211 0.99999761
0.627140988559 0.0017182324 0.99999761
0.627141601533 0.0017188437 0.99999761
0.627142214508 0.001719455 0.9999976
0.627142827482 0.0017200663 0.9999976
0.627143440457 0.0017206776 0.9999976
0.627144053431 0.0017212889 0.9999976
0.627144666406 0.0017219002 0.99999759
0.62714527938 0.0017225115 0.99999759
0.627145892355 0.0017231228 0.99999759
0.62714650533 0.0017237341 0.99999759
0.627147118304 0.0017243454 0.99999759
0.627147731279 0.0017249567 0.99999758
0.627148344253 0.001725568 0.99999758
0.627148957228 0.0017261793 0.99999758
0.627149570202 0.0017267906 0.99999758
0.627150183177 0.0017274019 0.99999758
0.627150796151 0.0017280131 0.99999757
0.627151409126 0.0017286244 0.99999757
0.6271520221 0.0017292357 0.99999757
0.627152635075 0.001729847 0.99999757
0.627153248049 0.0017304583 0.99999756
0.627153861024 0.0017310696 0.99999756
0.627154473998 0.0017316809 0.99999756
0.627155086973 0.0017322922 0.99999756
0.627155699948 0.0017329034 0.99999756
0.627156312922 0.0017335147 0.99999755
0.627156925897 0.001734126 0.99999755
0.627157538871 0.0017347373 0.99999755
0.627158151846 0.0017353486 0.99999755
0.62715876482 0.0017359599 0.99999755
0.627159377795 0.0017365712 0.99999754
0.627159990769 0.0017371824 0.99999754
0.627160603744 0.0017377937 0.99999754
0.627161216718 0.001738405 0.99999754
0.627161829693 0.0017390163 0.99999754
0.627162442667 0.0017396276 0.99999753
0.627163055642 0.0017402388 0.99999753
0.627163668616 0.0017408501 0.99999753
0.627164281591 0.0017414614 0.99999753
0.627164894566 0.0017420727 0.99999752
0.62716550754 0.0017426839 0.99999752
0.627166120515 0.0017432952 0.99999752
0.627166733489 0.0017439065 0.99999752
0.627167346464 0.0017445178 0.99999752
0.627167959438 0.0017451291 0.99999751
0.627168572413 0.0017457403 0.99999751
0.627169185387 0.0017463516 0.99999751
0.627169798362 0.0017469629 0.99999751
0.627170411336 0.0017475741 0.99999751
0.627171024311 0.0017481854 0.9999975
0.627171637285 0.0017487967 0.9999975
0.62717225026 0.001749408 0.9999975
0.627172863235 0.0017500192 0.9999975
0.627173476209 0.0017506305 0.99999749
0.627174089184 0.0017512418 0.99999749
0.627174702158 0.001751853 0.99999749
0.627175315133 0.0017524643 0.99999749
0.627175928107 0.0017530756 0.99999749
0.627176541082 0.0017536868 0.99999748
0.627177154056 0.0017542981 0.99999748
0.627177767031 0.0017549094 0.99999748
0.627178380005 0.0017555206 0.99999748
0.62717899298 0.0017561319 0.99999748
0.627179605954 0.0017567432 0.99999747
0.627180218929 0.0017573544 0.99999747
0.627180831903 0.0017579657 0.99999747
0.627181444878 0.0017585769 0.99999747
0.627182057853 0.0017591882 0.99999746
0.627182670827 0.0017597995 0.99999746
0.627183283802 0.0017604107 0.99999746
0.627183896776 0.001761022 0.99999746
0.627184509751 0.0017616332 0.99999746
0.627185122725 0.0017622445 0.99999745
0.6271857357 0.0017628558 0.99999745
0.627186348674 0.001763467 0.99999745
0.627186961649 0.0017640783 0.99999745
0.627187574623 0.0017646895 0.99999745
0.627188187598 0.0017653008 0.99999744
0.627188800572 0.001765912 0.99999744
0.627189413547 0.0017665233 0.99999744
0.627190026521 0.0017671345 0.99999744
0.627190639496 0.0017677458 0.99999743
0.627191252471 0.001768357 0.99999743
0.627191865445 0.0017689683 0.99999743
0.62719247842 0.0017695795 0.99999743
0.627193091394 0.0017701908 0.99999743
0.627193704369 0.001770802 0.99999742
0.627194317343 0.0017714133 0.99999742
0.627194930318 0.0017720245 0.99999742
0.627195543292 0.0017726358 0.99999742
0.627196156267 0.001773247 0.99999741
0.627196769241 0.0017738583 0.99999741
0.627197382216 0.0017744695 0.99999741
0.62719799519 0.0017750808 0.99999741
0.627198608165 0.001775692 0.99999741
0.627199221139 0.0017763033 0.9999974
0.627199834114 0.0017769145 0.9999974
0.627200447089 0.0017775257 0.9999974
0.627201060063 0.001778137 0.9999974
0.627201673038 0.0017787482 0.9999974
0.627202286012 0.0017793595 0.99999739
0.627202898987 0.0017799707 0.99999739
0.627203511961 0.001780582 0.99999739
0.627204124936 0.0017811932 0.99999739
0.62720473791 0.0017818044 0.99999738
0.627205350885 0.0017824157 0.99999738
0.627205963859 0.0017830269 0.99999738
0.627206576834 0.0017836381 0.99999738
0.627207189808 0.0017842494 0.99999738
0.627207802783 0.0017848606 0.99999737
0.627208415757 0.0017854719 0.99999737
0.627209028732 0.0017860831 0.99999737
0.627209641707 0.0017866943 0.99999737
0.627210254681 0.0017873056 0.99999736
0.627210867656 0.0017879168 0.99999736
0.62721148063 0.001788528 0.99999736
0.627212093605 0.0017891393 0.99999736
0.627212706579 0.0017897505 0.99999736
0.627213319554 0.0017903617 0.99999735
0.627213932528 0.0017909729 0.99999735
0.627214545503 0.0017915842 0.99999735
0.627215158477 0.0017921954 0.99999735
0.627215771452 0.0017928066 0.99999734
0.627216384426 0.0017934179 0.99999734
0.627216997401 0.0017940291 0.99999734
0.627217610375 0.0017946403 0.99999734
0.62721822335 0.0017952515 0.99999734
0.627218836325 0.0017958628 0.99999733
0.627219449299 0.001796474 0.99999733
0.627220062274 0.0017970852 0.99999733
0.627220675248 0.0017976964 0.99999733
0.627221288223 0.0017983077 0.99999733
0.627221901197 0.0017989189 0.99999732
0.627222514172 0.0017995301 0.99999732
0.627223127146 0.0018001413 0.99999732
0.627223740121 0.0018007525 0.99999732
0.627224353095 0.0018013638 0.99999731
0.62722496607 0.001801975 0.99999731
0.627225579044 0.0018025862 0.99999731
0.627226192019 0.0018031974 0.99999731
0.627226804994 0.0018038086 0.99999731
0.627227417968 0.0018044199 0.9999973
0.627228030943 0.0018050311 0.9999973
0.627228643917 0.0018056423 0.9999973
0.627229256892 0.0018062535 0.9999973
0.627229869866 0.0018068647 0.99999729
0.627230482841 0.0018074759 0.99999729
0.627231095815 0.0018080871 0.99999729
0.62723170879 0.0018086984 0.99999729
0.627232321764 0.0018093096 0.99999729
0.627232934739 0.0018099208 0.99999728
0.627233547713 0.001810532 0.99999728
0.627234160688 0.0018111432 0.99999728
0.627234773662 0.0018117544 0.99999728
0.627235386637 0.0018123656 0.99999727
0.627235999612 0.0018129768 0.99999727
0.627236612586 0.001813588 0.99999727
0.627237225561 0.0018141993 0.99999727
0.627237838535 0.0018148105 0.99999727
0.62723845151 0.0018154217 0.99999726
0.627239064484 0.0018160329 0.99999726
0.627239677459 0.0018166441 0.99999726
0.627240290433 0.0018172553 0.99999726
0.627240903408 0.0018178665 0.99999725
0.627241516382 0.0018184777 0.99999725
0.627242129357 0.0018190889 0.99999725
0.627242742331 0.0018197001 0.99999725
0.627243355306 0.0018203113 0.99999725
0.62724396828 0.0018209225 0.99999724
0.627244581255 0.0018215337 0.99999724
0.62724519423 0.0018221449 0.99999724
0.627245807204 0.0018227561 0.99999724
0.627246420179 0.0018233673 0.99999723
0.627247033153 0.0018239785 0.99999723
0.627247646128 0.0018245897 0.99999723
0.627248259102 0.0018252009 0.99999723
0.627248872077 0.0018258121 0.99999723
0.627249485051 0.0018264233 0.99999722
0.627250098026 0.0018270345 0.99999722
0.627250711 0.0018276457 0.99999722
0.627251323975 0.0018282569 0.99999722
0.627251936949 0.0018288681 0.99999721
0.627252549924 0.0018294792 0.99999721
0.627253162898 0.0018300904 0.99999721
0.627253775873 0.0018307016 0.99999721
0.627254388848 0.0018313128 0.99999721
0.627255001822 0.001831924 0.9999972
0.627255614797 0.0018325352 0.9999972
0.627256227771 0.0018331464 0.9999972
0.627256840746 0.0018337576 0.9999972
0.62725745372 0.0018343688 0.99999719
0.627258066695 0.00183498 0.99999719
0.627258679669 0.0018355911 0.99999719
0.627259292644 0.0018362023 0.99999719
0.627259905618 0.0018368135 0.99999719
0.627260518593 0.0018374247 0.99999718
0.627261131567 0.0018380359 0.99999718
0.627261744542 0.0018386471 0.99999718
0.627262357516 0.0018392583 0.99999718
0.627262970491 0.0018398694 0.99999717
0.627263583466 0.0018404806 0.99999717
0.62726419644 0.0018410918 0.99999717
0.627264809415 0.001841703 0.99999717
0.627265422389 0.0018423142 0.99999716
0.627266035364 0.0018429253 0.99999716
0.627266648338 0.0018435365 0.99999716
0.627267261313 0.0018441477 0.99999716
0.627267874287 0.0018447589 0.99999716
0.627268487262 0.0018453701 0.99999715
0.627269100236 0.0018459812 0.99999715
0.627269713211 0.0018465924 0.99999715
0.627270326185 0.0018472036 0.99999715
0.62727093916 0.0018478148 0.99999714
0.627271552134 0.0018484259 0.99999714
0.627272165109 0.0018490371 0.99999714
0.627272778084 0.0018496483 0.99999714
0.627273391058 0.0018502595 0.99999714
0.627274004033 0.0018508706 0.99999713
0.627274617007 0.0018514818 0.99999713
0.627275229982 0.001852093 0.99999713
0.627275842956 0.0018527041 0.99999713
0.627276455931 0.0018533153 0.99999712
0.627277068905 0.0018539265 0.99999712
0.62727768188 0.0018545376 0.99999712
0.627278294854 0.0018551488 0.99999712
0.627278907829 0.00185576 0.99999711
0.627279520803 0.0018563711 0.99999711
0.627280133778 0.0018569823 0.99999711
0.627280746753 0.0018575935 0.99999711
0.627281359727 0.0018582046 0.99999711
0.627281972702 0.0018588158 0.9999971
0.627282585676 0.001859427 0.9999971
0.627283198651 0.0018600381 0.9999971
0.627283811625 0.0018606493 0.9999971
0.6272844246 0.0018612605 0.99999709
0.627285037574 0.0018618716 0.99999709
0.627285650549 0.0018624828 0.99999709
0.627286263523 0.0018630939 0.99999709
0.627286876498 0.0018637051 0.99999709
0.627287489472 0.0018643163 0.99999708
0.627288102447 0.0018649274 0.99999708
0.627288715421 0.0018655386 0.99999708
0.627289328396 0.0018661497 0.99999708
0.627289941371 0.0018667609 0.99999707
0.627290554345 0.001867372 0.99999707
0.62729116732 0.0018679832 0.99999707
0.627291780294 0.0018685944 0.99999707
0.627292393269 0.0018692055 0.99999706
0.627293006243 0.0018698167 0.99999706
0.627293619218 0.0018704278 0.99999706
0.627294232192 0.001871039 0.99999706
0.627294845167 0.0018716501 0.99999706
0.627295458141 0.0018722613 0.99999705
0.627296071116 0.0018728724 0.99999705
0.62729668409 0.0018734836 0.99999705
0.627297297065 0.0018740947 0.99999705
0.627297910039 0.0018747059 0.99999704
0.627298523014 0.001875317 0.99999704
0.627299135989 0.0018759282 0.99999704
0.627299748963 0.0018765393 0.99999704
0.627300361938 0.0018771505 0.99999703
0.627300974912 0.0018777616 0.99999703
0.627301587887 0.0018783728 0.99999703
0.627302200861 0.0018789839 0.99999703
0.627302813836 0.001879595 0.99999703
0.62730342681 0.0018802062 0.99999702
0.627304039785 0.0018808173 0.99999702
0.627304652759 0.0018814285 0.99999702
0.627305265734 0.0018820396 0.99999702
0.627305878708 0.0018826508 0.99999701
0.627306491683 0.0018832619 0.99999701
0.627307104657 0.001883873 0.99999701
0.627307717632 0.0018844842 0.99999701
0.627308330607 0.0018850953 0.99999701
0.627308943581 0.0018857065 0.999997
0.627309556556 0.0018863176 0.999997
0.62731016953 0.0018869287 0.999997
0.627310782505 0.0018875399 0.999997
0.627311395479 0.001888151 0.99999699
0.627312008454 0.0018887621 0.99999699
0.627312621428 0.0018893733 0.99999699
0.627313234403 0.0018899844 0.99999699
0.627313847377 0.0018905955 0.99999698
0.627314460352 0.0018912067 0.99999698
0.627315073326 0.0018918178 0.99999698
0.627315686301 0.0018924289 0.99999698
0.627316299275 0.0018930401 0.99999697
0.62731691225 0.0018936512 0.99999697
0.627317525225 0.0018942623 0.99999697
0.627318138199 0.0018948735 0.99999697
0.627318751174 0.0018954846 0.99999697
0.627319364148 0.0018960957 0.99999696
0.627319977123 0.0018967068 0.99999696
0.627320590097 0.001897318 0.99999696
0.627321203072 0.0018979291 0.99999696
0.627321816046 0.0018985402 0.99999695
0.627322429021 0.0018991514 0.99999695
0.627323041995 0.0018997625 0.99999695
0.62732365497 0.0019003736 0.99999695
0.627324267944 0.0019009847 0.99999694
0.627324880919 0.0019015958 0.99999694
0.627325493893 0.001902207 0.99999694
0.627326106868 0.0019028181 0.99999694
0.627326719843 0.0019034292 0.99999694
0.627327332817 0.0019040403 0.99999693
0.627327945792 0.0019046515 0.99999693
0.627328558766 0.0019052626 0.99999693
0.627329171741 0.0019058737 0.99999693
0.627329784715 0.0019064848 0.99999692
0.62733039769 0.0019070959 0.99999692
0.627331010664 0.001907707 0.99999692
0.627331623639 0.0019083182 0.99999692
0.627332236613 0.0019089293 0.99999691
0.627332849588 0.0019095404 0.99999691
0.627333462562 0.0019101515 0.99999691
0.627334075537 0.0019107626 0.99999691
0.627334688511 0.0019113737 0.99999691
0.627335301486 0.0019119848 0.9999969
0.627335914461 0.001912596 0.9999969
0.627336527435 0.0019132071 0.9999969
0.62733714041 0.0019138182 0.9999969
0.627337753384 0.0019144293 0.99999689
0.627338366359 0.0019150404 0.99999689
0.627338979333 0.0019156515 0.99999689
0.627339592308 0.0019162626 0.99999689
0.627340205282 0.0019168737 0.99999688
0.627340818257 0.0019174848 0.99999688
0.627341431231 0.0019180959 0.99999688
0.627342044206 0.0019187071 0.99999688
0.62734265718 0.0019193182 0.99999687
0.627343270155 0.0019199293 0.99999687
0.62734388313 0.0019205404 0.99999687
0.627344496104 0.0019211515 0.99999687
0.627345109079 0.0019217626 0.99999687
0.627345722053 0.0019223737 0.99999686
0.627346335028 0.0019229848 0.99999686
0.627346948002 0.0019235959 0.99999686
0.627347560977 0.001924207 0.99999686
0.627348173951 0.0019248181 0.99999685
0.627348786926 0.0019254292 0.99999685
0.6273493999 0.0019260403 0.99999685
0.627350012875 0.0019266514 0.99999685
0.627350625849 0.0019272625 0.99999684
0.627351238824 0.0019278736 0.99999684
0.627351851798 0.0019284847 0.99999684
0.627352464773 0.0019290958 0.99999684
0.627353077748 0.0019297069 0.99999683
0.627353690722 0.001930318 0.99999683
0.627354303697 0.0019309291 0.99999683
0.627354916671 0.0019315402 0.99999683
0.627355529646 0.0019321512 0.99999683
0.62735614262 0.0019327623 0.99999682
0.627356755595 0.0019333734 0.99999682
0.627357368569 0.0019339845 0.99999682
0.627357981544 0.0019345956 0.99999682
0.627358594518 0.0019352067 0.99999681
0.627359207493 0.0019358178 0.99999681
0.627359820467 0.0019364289 0.99999681
0.627360433442 0.00193704 0.99999681
0.627361046416 0.0019376511 0.9999968
0.627361659391 0.0019382621 0.9999968
0.627362272366 0.0019388732 0.9999968
0.62736288534 0.0019394843 0.9999968
0.627363498315 0.0019400954 0.99999679
0.627364111289 0.0019407065 0.99999679
0.627364724264 0.0019413176 0.99999679
0.627365337238 0.0019419287 0.99999679
0.627365950213 0.0019425397 0.99999678
0.627366563187 0.0019431508 0.99999678
0.627367176162 0.0019437619 0.99999678
0.627367789136 0.001944373 0.99999678
0.627368402111 0.0019449841 0.99999678
0.627369015085 0.0019455952 0.99999677
0.62736962806 0.0019462062 0.99999677
0.627370241034 0.0019468173 0.99999677
0.627370854009 0.0019474284 0.99999677
0.627371466984 0.0019480395 0.99999676
0.627372079958 0.0019486505 0.99999676
0.627372692933 0.0019492616 0.99999676
0.627373305907 0.0019498727 0.99999676
0.627373918882 0.0019504838 0.99999675
0.627374531856 0.0019510949 0.99999675
0.627375144831 0.0019517059 0.99999675
0.627375757805 0.001952317 0.99999675
0.62737637078 0.0019529281 0.99999674
0.627376983754 0.0019535391 0.99999674
0.627377596729 0.0019541502 0.99999674
0.627378209703 0.0019547613 0.99999674
0.627378822678 0.0019553724 0.99999673
0.627379435652 0.0019559834 0.99999673
0.627380048627 0.0019565945 0.99999673
0.627380661602 0.0019572056 0.99999673
0.627381274576 0.0019578166 0.99999673
0.627381887551 0.0019584277 0.99999672
0.627382500525 0.0019590388 0.99999672
0.6273831135 0.0019596498 0.99999672
0.627383726474 0.0019602609 0.99999672
0.627384339449 0.001960872 0.99999671
0.627384952423 0.001961483 0.99999671
0.627385565398 0.0019620941 0.99999671
0.627386178372 0.0019627052 0.99999671
0.627386791347 0.0019633162 0.9999967
0.627387404321 0.0019639273 0.9999967
0.627388017296 0.0019645384 0.9999967
0.62738863027 0.0019651494 0.9999967
0.627389243245 0.0019657605 0.99999669
0.62738985622 0.0019663715 0.99999669
0.627390469194 0.0019669826 0.99999669
0.627391082169 0.0019675937 0.99999669
0.627391695143 0.0019682047 0.99999668
0.627392308118 0.0019688158 0.99999668
0.627392921092 0.0019694268 0.99999668
0.627393534067 0.0019700379 0.99999668
0.627394147041 0.0019706489 0.99999667
0.627394760016 0.00197126 0.99999667
0.62739537299 0.0019718711 0.99999667
0.627395985965 0.0019724821 0.99999667
0.627396598939 0.0019730932 0.99999667
0.627397211914 0.0019737042 0.99999666
0.627397824889 0.0019743153 0.99999666
0.627398437863 0.0019749263 0.99999666
0.627399050838 0.0019755374 0.99999666
0.627399663812 0.0019761484 0.99999665
0.627400276787 0.0019767595 0.99999665
0.627400889761 0.0019773705 0.99999665
0.627401502736 0.0019779816 0.99999665
0.62740211571 0.0019785926 0.99999664
0.627402728685 0.0019792037 0.99999664
0.627403341659 0.0019798147 0.99999664
0.627403954634 0.0019804258 0.99999664
0.627404567608 0.0019810368 0.99999663
0.627405180583 0.0019816479 0.99999663
0.627405793557 0.0019822589 0.99999663
0.627406406532 0.0019828699 0.99999663
0.627407019507 0.001983481 0.99999662
0.627407632481 0.001984092 0.99999662
0.627408245456 0.0019847031 0.99999662
0.62740885843 0.0019853141 0.99999662
0.627409471405 0.0019859252 0.99999661
0.627410084379 0.0019865362 0.99999661
0.627410697354 0.0019871472 0.99999661
0.627411310328 0.0019877583 0.99999661
0.627411923303 0.0019883693 0.9999966
0.627412536277 0.0019889804 0.9999966
0.627413149252 0.0019895914 0.9999966
0.627413762226 0.0019902024 0.9999966
0.627414375201 0.0019908135 0.99999659
0.627414988175 0.0019914245 0.99999659
0.62741560115 0.0019920355 0.99999659
0.627416214125 0.0019926466 0.99999659
0.627416827099 0.0019932576 0.99999658
0.627417440074 0.0019938686 0.99999658
0.627418053048 0.0019944797 0.99999658
0.627418666023 0.0019950907 0.99999658
0.627419278997 0.0019957017 0.99999658
0.627419891972 0.0019963128 0.99999657
0.627420504946 0.0019969238 0.99999657
0.627421117921 0.0019975348 0.99999657
0.627421730895 0.0019981459 0.99999657
0.62742234387 0.0019987569 0.99999656
0.627422956844 0.0019993679 0.99999656
0.627423569819 0.001999979 0.99999656
0.627424182793 0.00200059 0.99999656
0.627424795768 0.002001201 0.99999655
0.627425408743 0.002001812 0.99999655
0.627426021717 0.0020024231 0.99999655
0.627426634692 0.0020030341 0.99999655
0.627427247666 0.0020036451 0.99999654
0.627427860641 0.0020042561 0.99999654
0.627428473615 0.0020048672 0.99999654
0.62742908659 0.0020054782 0.99999654
0.627429699564 0.0020060892 0.99999653
0.627430312539 0.0020067002 0.99999653
0.627430925513 0.0020073112 0.99999653
0.627431538488 0.0020079223 0.99999653
0.627432151462 0.0020085333 0.99999652
0.627432764437 0.0020091443 0.99999652
0.627433377411 0.0020097553 0.99999652
0.627433990386 0.0020103663 0.99999652
0.627434603361 0.0020109774 0.99999651
0.627435216335 0.0020115884 0.99999651
0.62743582931 0.0020121994 0.99999651
0.627436442284 0.0020128104 0.99999651
0.627437055259 0.0020134214 0.9999965
0.627437668233 0.0020140324 0.9999965
0.627438281208 0.0020146434 0.9999965
0.627438894182 0.0020152545 0.9999965
0.627439507157 0.0020158655 0.99999649
0.627440120131 0.0020164765 0.99999649
0.627440733106 0.0020170875 0.99999649
0.62744134608 0.0020176985 0.99999649
0.627441959055 0.0020183095 0.99999648
0.627442572029 0.0020189205 0.99999648
0.627443185004 0.0020195315 0.99999648
0.627443797979 0.0020201425 0.99999648
0.627444410953 0.0020207535 0.99999647
0.627445023928 0.0020213646 0.99999647
0.627445636902 0.0020219756 0.99999647
0.627446249877 0.0020225866 0.99999647
0.627446862851 0.0020231976 0.99999646
0.627447475826 0.0020238086 0.99999646
0.6274480888 0.0020244196 0.99999646
0.627448701775 0.0020250306 0.99999646
0.627449314749 0.0020256416 0.99999645
0.627449927724 0.0020262526 0.99999645
0.627450540698 0.0020268636 0.99999645
0.627451153673 0.0020274746 0.99999645
0.627451766647 0.0020280856 0.99999644
0.627452379622 0.0020286966 0.99999644
0.627452992597 0.0020293076 0.99999644
0.627453605571 0.0020299186 0.99999644
0.627454218546 0.0020305296 0.99999643
0.62745483152 0.0020311406 0.99999643
0.627455444495 0.0020317516 0.99999643
0.627456057469 0.0020323626 0.99999643
0.627456670444 0.0020329736 0.99999642
0.627457283418 0.0020335846 0.99999642
0.627457896393 0.0020341956 0.99999642
0.627458509367 0.0020348066 0.99999642
0.627459122342 0.0020354176 0.99999641
0.627459735316 0.0020360286 0.99999641
0.627460348291 0.0020366395 0.99999641
0.627460961266 0.0020372505 0.99999641
0.62746157424 0.0020378615 0.9999964
0.627462187215 0.0020384725 0.9999964
0.627462800189 0.0020390835 0.9999964
0.627463413164 0.0020396945 0.9999964
0.627464026138 0.0020403055 0.99999639
0.627464639113 0.0020409165 0.99999639
0.627465252087 0.0020415275 0.99999639
0.627465865062 0.0020421385 0.99999639
0.627466478036 0.0020427494 0.99999638
0.627467091011 0.0020433604 0.99999638
0.627467703985 0.0020439714 0.99999638
0.62746831696 0.0020445824 0.99999638
0.627468929934 0.0020451934 0.99999637
0.627469542909 0.0020458044 0.99999637
0.627470155884 0.0020464153 0.99999637
0.627470768858 0.0020470263 0.99999637
0.627471381833 0.0020476373 0.99999636
0.627471994807 0.0020482483 0.99999636
0.627472607782 0.0020488593 0.99999636
0.627473220756 0.0020494703 0.99999636
0.627473833731 0.0020500812 0.99999635
0.627474446705 0.0020506922 0.99999635
0.62747505968 0.0020513032 0.99999635
0.627475672654 0.0020519142 0.99999635
0.627476285629 0.0020525251 0.99999634
0.627476898603 0.0020531361 0.99999634
0.627477511578 0.0020537471 0.99999634
0.627478124552 0.0020543581 0.99999634
0.627478737527 0.002054969 0.99999633
0.627479350502 0.00205558 0.99999633
0.627479963476 0.002056191 0.99999633
0.627480576451 0.002056802 0.99999633
0.627481189425 0.0020574129 0.99999632
0.6274818024 0.0020580239 0.99999632
0.627482415374 0.0020586349 0.99999632
0.627483028349 0.0020592459 0.99999632
0.627483641323 0.0020598568 0.99999631
0.627484254298 0.0020604678 0.99999631
0.627484867272 0.0020610788 0.99999631
0.627485480247 0.0020616897 0.99999631
0.627486093221 0.0020623007 0.9999963
0.627486706196 0.0020629117 0.9999963
0.62748731917 0.0020635226 0.9999963
0.627487932145 0.0020641336 0.9999963
0.62748854512 0.0020647446 0.99999629
0.627489158094 0.0020653555 0.99999629
0.627489771069 0.0020659665 0.99999629
0.627490384043 0.0020665775 0.99999629
0.627490997018 0.0020671884 0.99999628
0.627491609992 0.0020677994 0.99999628
0.627492222967 0.0020684103 0.99999628
0.627492835941 0.0020690213 0.99999628
0.627493448916 0.0020696323 0.99999627
0.62749406189 0.0020702432 0.99999627
0.627494674865 0.0020708542 0.99999627
0.627495287839 0.0020714651 0.99999627
0.627495900814 0.0020720761 0.99999626
0.627496513788 0.0020726871 0.99999626
0.627497126763 0.002073298 0.99999626
0.627497739738 0.002073909 0.99999626
0.627498352712 0.0020745199 0.99999625
0.627498965687 0.0020751309 0.99999625
0.627499578661 0.0020757418 0.99999625
0.627500191636 0.0020763528 0.99999625
0.62750080461 0.0020769637 0.99999624
0.627501417585 0.0020775747 0.99999624
0.627502030559 0.0020781856 0.99999624
0.627502643534 0.0020787966 0.99999624
0.627503256508 0.0020794076 0.99999623
0.627503869483 0.0020800185 0.99999623
0.627504482457 0.0020806295 0.99999623
0.627505095432 0.0020812404 0.99999623
0.627505708406 0.0020818514 0.99999622
0.627506321381 0.0020824623 0.99999622
0.627506934356 0.0020830732 0.99999622
0.62750754733 0.0020836842 0.99999622
0.627508160305 0.0020842951 0.99999621
0.627508773279 0.0020849061 0.99999621
0.627509386254 0.002085517 0.99999621
0.627509999228 0.002086128 0.99999621
0.627510612203 0.0020867389 0.9999962
0.627511225177 0.0020873499 0.9999962
0.627511838152 0.0020879608 0.9999962
0.627512451126 0.0020885717 0.9999962
0.627513064101 0.0020891827 0.99999619
0.627513677075 0.0020897936 0.99999619
0.62751429005 0.0020904046 0.99999619
0.627514903025 0.0020910155 0.99999618
0.627515515999 0.0020916265 0.99999618
0.627516128974 0.0020922374 0.99999618
0.627516741948 0.0020928483 0.99999618
0.627517354923 0.0020934593 0.99999617
0.627517967897 0.0020940702 0.99999617
0.627518580872 0.0020946811 0.99999617
0.627519193846 0.0020952921 0.99999617
0.627519806821 0.002095903 0.99999616
0.627520419795 0.0020965139 0.99999616
0.62752103277 0.0020971249 0.99999616
0.627521645744 0.0020977358 0.99999616
0.627522258719 0.0020983467 0.99999615
0.627522871693 0.0020989577 0.99999615
0.627523484668 0.0020995686 0.99999615
0.627524097643 0.0021001795 0.99999615
0.627524710617 0.0021007905 0.99999614
0.627525323592 0.0021014014 0.99999614
0.627525936566 0.0021020123 0.99999614
0.627526549541 0.0021026233 0.99999614
0.627527162515 0.0021032342 0.99999613
0.62752777549 0.0021038451 0.99999613
0.627528388464 0.002104456 0.99999613
0.627529001439 0.002105067 0.99999613
0.627529614413 0.0021056779 0.99999612
0.627530227388 0.0021062888 0.99999612
0.627530840362 0.0021068997 0.99999612
0.627531453337 0.0021075107 0.99999612
0.627532066311 0.0021081216 0.99999611
0.627532679286 0.0021087325 0.99999611
0.627533292261 0.0021093434 0.99999611
0.627533905235 0.0021099544 0.99999611
0.62753451821 0.0021105653 0.9999961
0.627535131184 0.0021111762 0.9999961
0.627535744159 0.0021117871 0.9999961
0.627536357133 0.002112398 0.99999609
0.627536970108 0.002113009 0.99999609
0.627537583082 0.0021136199 0.99999609
0.627538196057 0.0021142308 0.99999609
0.627538809031 0.0021148417 0.99999608
0.627539422006 0.0021154526 0.99999608
0.62754003498 0.0021160635 0.99999608
0.627540647955 0.0021166745 0.99999608
0.627541260929 0.0021172854 0.99999607
0.627541873904 0.0021178963 0.99999607
0.627542486879 0.0021185072 0.99999607
0.627543099853 0.0021191181 0.99999607
0.627543712828 0.002119729 0.99999606
0.627544325802 0.0021203399 0.99999606
0.627544938777 0.0021209508 0.99999606
0.627545551751 0.0021215618 0.99999606
0.627546164726 0.0021221727 0.99999605
0.6275467777 0.0021227836 0.99999605
0.627547390675 0.0021233945 0.99999605
0.627548003649 0.0021240054 0.99999605
0.627548616624 0.0021246163 0.99999604
0.627549229598 0.0021252272 0.99999604
0.627549842573 0.0021258381 0.99999604
0.627550455547 0.002126449 0.99999604
0.627551068522 0.0021270599 0.99999603
0.627551681497 0.0021276708 0.99999603
0.627552294471 0.0021282817 0.99999603
0.627552907446 0.0021288926 0.99999602
0.62755352042 0.0021295035 0.99999602
0.627554133395 0.0021301144 0.99999602
0.627554746369 0.0021307253 0.99999602
0.627555359344 0.0021313362 0.99999601
0.627555972318 0.0021319471 0.99999601
0.627556585293 0.002132558 0.99999601
0.627557198267 0.0021331689 0.99999601
0.627557811242 0.0021337798 0.999996
0.627558424216 0.0021343907 0.999996
0.627559037191 0.0021350016 0.999996
0.627559650165 0.0021356125 0.999996
0.62756026314 0.0021362234 0.99999599
0.627560876115 0.0021368343 0.99999599
0.627561489089 0.0021374452 0.99999599
0.627562102064 0.0021380561 0.99999599
0.627562715038 0.002138667 0.99999598
0.627563328013 0.0021392779 0.99999598
0.627563940987 0.0021398888 0.99999598
0.627564553962 0.0021404997 0.99999598
0.627565166936 0.0021411106 0.99999597
0.627565779911 0.0021417215 0.99999597
0.627566392885 0.0021423324 0.99999597
0.62756700586 0.0021429433 0.99999596
0.627567618834 0.0021435541 0.99999596
0.627568231809 0.002144165 0.99999596
0.627568844784 0.0021447759 0.99999596
0.627569457758 0.0021453868 0.99999595
0.627570070733 0.0021459977 0.99999595
0.627570683707 0.0021466086 0.99999595
0.627571296682 0.0021472195 0.99999595
0.627571909656 0.0021478303 0.99999594
0.627572522631 0.0021484412 0.99999594
0.627573135605 0.0021490521 0.99999594
0.62757374858 0.002149663 0.99999594
0.627574361554 0.0021502739 0.99999593
0.627574974529 0.0021508848 0.99999593
0.627575587503 0.0021514956 0.99999593
0.627576200478 0.0021521065 0.99999593
0.627576813452 0.0021527174 0.99999592
0.627577426427 0.0021533283 0.99999592
0.627578039402 0.0021539392 0.99999592
0.627578652376 0.00215455 0.99999591
0.627579265351 0.0021551609 0.99999591
0.627579878325 0.0021557718 0.99999591
0.6275804913 0.0021563827 0.99999591
0.627581104274 0.0021569936 0.9999959
0.627581717249 0.0021576044 0.9999959
0.627582330223 0.0021582153 0.9999959
0.627582943198 0.0021588262 0.9999959
0.627583556172 0.0021594371 0.99999589
0.627584169147 0.0021600479 0.99999589
0.627584782121 0.0021606588 0.99999589
0.627585395096 0.0021612697 0.99999589
0.62758600807 0.0021618805 0.99999588
0.627586621045 0.0021624914 0.99999588
0.62758723402 0.0021631023 0.99999588
0.627587846994 0.0021637132 0.99999588
0.627588459969 0.002164324 0.99999587
0.627589072943 0.0021649349 0.99999587
0.627589685918 0.0021655458 0.99999587
0.627590298892 0.0021661566 0.99999586
0.627590911867 0.0021667675 0.99999586
0.627591524841 0.0021673784 0.99999586
0.627592137816 0.0021679892 0.99999586
0.62759275079 0.0021686001 0.99999585
0.627593363765 0.002169211 0.99999585
0.627593976739 0.0021698218 0.99999585
0.627594589714 0.0021704327 0.99999585
0.627595202688 0.0021710435 0.99999584
0.627595815663 0.0021716544 0.99999584
0.627596428638 0.0021722653 0.99999584
0.627597041612 0.0021728761 0.99999584
0.627597654587 0.002173487 0.99999583
0.627598267561 0.0021740979 0.99999583
0.627598880536 0.0021747087 0.99999583
0.62759949351 0.0021753196 0.99999582
0.627600106485 0.0021759304 0.99999582
0.627600719459 0.0021765413 0.99999582
0.627601332434 0.0021771521 0.99999582
0.627601945408 0.002177763 0.99999581
0.627602558383 0.0021783739 0.99999581
0.627603171357 0.0021789847 0.99999581
0.627603784332 0.0021795956 0.99999581
0.627604397306 0.0021802064 0.9999958
0.627605010281 0.0021808173 0.9999958
0.627605623256 0.0021814281 0.9999958
0.62760623623 0.002182039 0.9999958
0.627606849205 0.0021826498 0.99999579
0.627607462179 0.0021832607 0.99999579
0.627608075154 0.0021838715 0.99999579
0.627608688128 0.0021844824 0.99999578
0.627609301103 0.0021850932 0.99999578
0.627609914077 0.0021857041 0.99999578
0.627610527052 0.0021863149 0.99999578
0.627611140026 0.0021869258 0.99999577
0.627611753001 0.0021875366 0.99999577
0.627612365975 0.0021881475 0.99999577
0.62761297895 0.0021887583 0.99999577
0.627613591924 0.0021893692 0.99999576
0.627614204899 0.00218998 0.99999576
0.627614817874 0.0021905908 0.99999576
0.627615430848 0.0021912017 0.99999576
0.627616043823 0.0021918125 0.99999575
0.627616656797 0.0021924234 0.99999575
0.627617269772 0.0021930342 0.99999575
0.627617882746 0.0021936451 0.99999574
0.627618495721 0.0021942559 0.99999574
0.627619108695 0.0021948667 0.99999574
0.62761972167 0.0021954776 0.99999574
0.627620334644 0.0021960884 0.99999573
0.627620947619 0.0021966992 0.99999573
0.627621560593 0.0021973101 0.99999573
0.627622173568 0.0021979209 0.99999573
0.627622786542 0.0021985318 0.99999572
0.627623399517 0.0021991426 0.99999572
0.627624012492 0.0021997534 0.99999572
0.627624625466 0.0022003643 0.99999571
0.627625238441 0.0022009751 0.99999571
0.627625851415 0.0022015859 0.99999571
0.62762646439 0.0022021968 0.99999571
0.627627077364 0.0022028076 0.9999957
0.627627690339 0.0022034184 0.9999957
0.627628303313 0.0022040293 0.9999957
0.627628916288 0.0022046401 0.9999957
0.627629529262 0.0022052509 0.99999569
0.627630142237 0.0022058617 0.99999569
0.627630755211 0.0022064726 0.99999569
0.627631368186 0.0022070834 0.99999569
0.627631981161 0.0022076942 0.99999568
0.627632594135 0.0022083051 0.99999568
0.62763320711 0.0022089159 0.99999568
0.627633820084 0.0022095267 0.99999567
0.627634433059 0.0022101375 0.99999567
0.627635046033 0.0022107484 0.99999567
0.627635659008 0.0022113592 0.99999567
0.627636271982 0.00221197 0.99999566
0.627636884957 0.0022125808 0.99999566
0.627637497931 0.0022131916 0.99999566
0.627638110906 0.0022138025 0.99999566
0.62763872388 0.0022144133 0.99999565
0.627639336855 0.0022150241 0.99999565
0.627639949829 0.0022156349 0.99999565
0.627640562804 0.0022162457 0.99999564
0.627641175779 0.0022168566 0.99999564
0.627641788753 0.0022174674 0.99999564
0.627642401728 0.0022180782 0.99999564
0.627643014702 0.002218689 0.99999563
0.627643627677 0.0022192998 0.99999563
0.627644240651 0.0022199107 0.99999563
0.627644853626 0.0022205215 0.99999563
0.6276454666 0.0022211323 0.99999562
0.627646079575 0.0022217431 0.99999562
0.627646692549 0.0022223539 0.99999562
0.627647305524 0.0022229647 0.99999561
0.627647918498 0.0022235755 0.99999561
0.627648531473 0.0022241863 0.99999561
0.627649144447 0.0022247972 0.99999561
0.627649757422 0.002225408 0.9999956
0.627650370397 0.0022260188 0.9999956
0.627650983371 0.0022266296 0.9999956
0.627651596346 0.0022272404 0.9999956
0.62765220932 0.0022278512 0.99999559
0.627652822295 0.002228462 0.99999559
0.627653435269 0.0022290728 0.99999559
0.627654048244 0.0022296836 0.99999558
0.627654661218 0.0022302944 0.99999558
0.627655274193 0.0022309052 0.99999558
0.627655887167 0.002231516 0.99999558
0.627656500142 0.0022321268 0.99999557
0.627657113116 0.0022327376 0.99999557
0.627657726091 0.0022333484 0.99999557
0.627658339065 0.0022339592 0.99999557
0.62765895204 0.00223457 0.99999556
0.627659565015 0.0022351808 0.99999556
0.627660177989 0.0022357916 0.99999556
0.627660790964 0.0022364024 0.99999555
0.627661403938 0.0022370132 0.99999555
0.627662016913 0.002237624 0.99999555
0.627662629887 0.0022382348 0.99999555
0.627663242862 0.0022388456 0.99999554
0.627663855836 0.0022394564 0.99999554
0.627664468811 0.0022400672 0.99999554
0.627665081785 0.002240678 0.99999554
0.62766569476 0.0022412888 0.99999553
0.627666307734 0.0022418996 0.99999553
0.627666920709 0.0022425104 0.99999553
0.627667533683 0.0022431212 0.99999552
0.627668146658 0.002243732 0.99999552
0.627668759633 0.0022443428 0.99999552
0.627669372607 0.0022449536 0.99999552
0.627669985582 0.0022455644 0.99999551
0.627670598556 0.0022461752 0.99999551
0.627671211531 0.0022467859 0.99999551
0.627671824505 0.0022473967 0.99999551
0.62767243748 0.0022480075 0.9999955
0.627673050454 0.0022486183 0.9999955
0.627673663429 0.0022492291 0.9999955
0.627674276403 0.0022498399 0.99999549
0.627674889378 0.0022504507 0.99999549
0.627675502352 0.0022510615 0.99999549
0.627676115327 0.0022516722 0.99999549
0.627676728301 0.002252283 0.99999548
0.627677341276 0.0022528938 0.99999548
0.627677954251 0.0022535046 0.99999548
0.627678567225 0.0022541154 0.99999548
0.6276791802 0.0022547262 0.99999547
0.627679793174 0.0022553369 0.99999547
0.627680406149 0.0022559477 0.99999547
0.627681019123 0.0022565585 0.99999546
0.627681632098 0.0022571693 0.99999546
0.627682245072 0.0022577801 0.99999546
0.627682858047 0.0022583908 0.99999546
0.627683471021 0.0022590016 0.99999545
0.627684083996 0.0022596124 0.99999545
0.62768469697 0.0022602232 0.99999545
0.627685309945 0.0022608339 0.99999544
0.62768592292 0.0022614447 0.99999544
0.627686535894 0.0022620555 0.99999544
0.627687148869 0.0022626663 0.99999544
0.627687761843 0.002263277 0.99999543
0.627688374818 0.0022638878 0.99999543
0.627688987792 0.0022644986 0.99999543
0.627689600767 0.0022651094 0.99999543
0.627690213741 0.0022657201 0.99999542
0.627690826716 0.0022663309 0.99999542
0.62769143969 0.0022669417 0.99999542
0.627692052665 0.0022675524 0.99999541
0.627692665639 0.0022681632 0.99999541
0.627693278614 0.002268774 0.99999541
0.627693891588 0.0022693847 0.99999541
0.627694504563 0.0022699955 0.9999954
0.627695117538 0.0022706063 0.9999954
0.627695730512 0.002271217 0.9999954
0.627696343487 0.0022718278 0.99999539
0.627696956461 0.0022724386 0.99999539
0.627697569436 0.0022730493 0.99999539
0.62769818241 0.0022736601 0.99999539
0.627698795385 0.0022742709 0.99999538
0.627699408359 0.0022748816 0.99999538
0.627700021334 0.0022754924 0.99999538
0.627700634308 0.0022761032 0.99999538
0.627701247283 0.0022767139 0.99999537
0.627701860257 0.0022773247 0.99999537
0.627702473232 0.0022779354 0.99999537
0.627703086206 0.0022785462 0.99999536
0.627703699181 0.002279157 0.99999536
0.627704312156 0.0022797677 0.99999536
0.62770492513 0.0022803785 0.99999536
0.627705538105 0.0022809892 0.99999535
0.627706151079 0.0022816 0.99999535
0.627706764054 0.0022822107 0.99999535
0.627707377028 0.0022828215 0.99999534
0.627707990003 0.0022834322 0.99999534
0.627708602977 0.002284043 0.99999534
0.627709215952 0.0022846538 0.99999534
0.627709828926 0.0022852645 0.99999533
0.627710441901 0.0022858753 0.99999533
0.627711054875 0.002286486 0.99999533
0.62771166785 0.0022870968 0.99999533
0.627712280824 0.0022877075 0.99999532
0.627712893799 0.0022883183 0.99999532
0.627713506774 0.002288929 0.99999532
0.627714119748 0.0022895398 0.99999531
0.627714732723 0.0022901505 0.99999531
0.627715345697 0.0022907613 0.99999531
0.627715958672 0.002291372 0.99999531
0.627716571646 0.0022919827 0.9999953
0.627717184621 0.0022925935 0.9999953
0.627717797595 0.0022932042 0.9999953
0.62771841057 0.002293815 0.99999529
0.627719023544 0.0022944257 0.99999529
0.627719636519 0.0022950365 0.99999529
0.627720249493 0.0022956472 0.99999529
0.627720862468 0.0022962579 0.99999528
0.627721475442 0.0022968687 0.99999528
0.627722088417 0.0022974794 0.99999528
0.627722701392 0.0022980902 0.99999527
0.627723314366 0.0022987009 0.99999527
0.627723927341 0.0022993116 0.99999527
0.627724540315 0.0022999224 0.99999527
0.62772515329 0.0023005331 0.99999526
0.627725766264 0.0023011439 0.99999526
0.627726379239 0.0023017546 0.99999526
0.627726992213 0.0023023653 0.99999525
0.627727605188 0.0023029761 0.99999525
0.627728218162 0.0023035868 0.99999525
0.627728831137 0.0023041975 0.99999525
0.627729444111 0.0023048083 0.99999524
0.627730057086 0.002305419 0.99999524
0.62773067006 0.0023060297 0.99999524
0.627731283035 0.0023066405 0.99999524
0.62773189601 0.0023072512 0.99999523
0.627732508984 0.0023078619 0.99999523
0.627733121959 0.0023084727 0.99999523
0.627733734933 0.0023090834 0.99999522
0.627734347908 0.0023096941 0.99999522
0.627734960882 0.0023103048 0.99999522
0.627735573857 0.0023109156 0.99999522
0.627736186831 0.0023115263 0.99999521
0.627736799806 0.002312137 0.99999521
0.62773741278 0.0023127478 0.99999521
0.627738025755 0.0023133585 0.9999952
0.627738638729 0.0023139692 0.9999952
0.627739251704 0.0023145799 0.9999952
0.627739864678 0.0023151907 0.9999952
0.627740477653 0.0023158014 0.99999519
0.627741090628 0.0023164121 0.99999519
0.627741703602 0.0023170228 0.99999519
0.627742316577 0.0023176335 0.99999518
0.627742929551 0.0023182443 0.99999518
0.627743542526 0.002318855 0.99999518
0.6277441555 0.0023194657 0.99999518
0.627744768475 0.0023200764 0.99999517
0.627745381449 0.0023206871 0.99999517
0.627745994424 0.0023212979 0.99999517
0.627746607398 0.0023219086 0.99999516
0.627747220373 0.0023225193 0.99999516
0.627747833347 0.00232313 0.99999516
0.627748446322 0.0023237407 0.99999516
0.627749059297 0.0023243514 0.99999515
0.627749672271 0.0023249622 0.99999515
0.627750285246 0.0023255729 0.99999515
0.62775089822 0.0023261836 0.99999514
0.627751511195 0.0023267943 0.99999514
0.627752124169 0.002327405 0.99999514
0.627752737144 0.0023280157 0.99999514
0.627753350118 0.0023286264 0.99999513
0.627753963093 0.0023292371 0.99999513
0.627754576067 0.0023298478 0.99999513
0.627755189042 0.0023304586 0.99999512
0.627755802016 0.0023310693 0.99999512
0.627756414991 0.00233168 0.99999512
0.627757027965 0.0023322907 0.99999512
0.62775764094 0.0023329014 0.99999511
0.627758253915 0.0023335121 0.99999511
0.627758866889 0.0023341228 0.99999511
0.627759479864 0.0023347335 0.9999951
0.627760092838 0.0023353442 0.9999951
0.627760705813 0.0023359549 0.9999951
0.627761318787 0.0023365656 0.9999951
0.627761931762 0.0023371763 0.99999509
0.627762544736 0.002337787 0.99999509
0.627763157711 0.0023383977 0.99999509
0.627763770685 0.0023390084 0.99999508
0.62776438366 0.0023396191 0.99999508
0.627764996634 0.0023402298 0.99999508
0.627765609609 0.0023408405 0.99999508
0.627766222583 0.0023414512 0.99999507
0.627766835558 0.0023420619 0.99999507
0.627767448533 0.0023426726 0.99999507
0.627768061507 0.0023432833 0.99999506
0.627768674482 0.002343894 0.99999506
0.627769287456 0.0023445047 0.99999506
0.627769900431 0.0023451154 0.99999506
0.627770513405 0.0023457261 0.99999505
0.62777112638 0.0023463368 0.99999505
0.627771739354 0.0023469475 0.99999505
0.627772352329 0.0023475582 0.99999504
0.627772965303 0.0023481689 0.99999504
0.627773578278 0.0023487795 0.99999504
0.627774191252 0.0023493902 0.99999504
0.627774804227 0.0023500009 0.99999503
0.627775417201 0.0023506116 0.99999503
0.627776030176 0.0023512223 0.99999503
0.627776643151 0.002351833 0.99999502
0.627777256125 0.0023524437 0.99999502
0.6277778691 0.0023530544 0.99999502
0.627778482074 0.0023536651 0.99999502
0.627779095049 0.0023542757 0.99999501
0.627779708023 0.0023548864 0.99999501
0.627780320998 0.0023554971 0.99999501
0.627780933972 0.0023561078 0.999995
0.627781546947 0.0023567185 0.999995
0.627782159921 0.0023573292 0.999995
0.627782772896 0.0023579398 0.999995
0.62778338587 0.0023585505 0.99999499
0.627783998845 0.0023591612 0.99999499
0.627784611819 0.0023597719 0.99999499
0.627785224794 0.0023603826 0.99999498
0.627785837769 0.0023609932 0.99999498
0.627786450743 0.0023616039 0.99999498
0.627787063718 0.0023622146 0.99999498
0.627787676692 0.0023628253 0.99999497
0.627788289667 0.002363436 0.99999497
0.627788902641 0.0023640466 0.99999497
0.627789515616 0.0023646573 0.99999496
0.62779012859 0.002365268 0.99999496
0.627790741565 0.0023658787 0.99999496
0.627791354539 0.0023664893 0.99999495
0.627791967514 0.0023671 0.99999495
0.627792580488 0.0023677107 0.99999495
0.627793193463 0.0023683214 0.99999495
0.627793806437 0.002368932 0.99999494
0.627794419412 0.0023695427 0.99999494
0.627795032387 0.0023701534 0.99999494
0.627795645361 0.002370764 0.99999493
0.627796258336 0.0023713747 0.99999493
0.62779687131 0.0023719854 0.99999493
0.627797484285 0.002372596 0.99999493
0.627798097259 0.0023732067 0.99999492
0.627798710234 0.0023738174 0.99999492
0.627799323208 0.002374428 0.99999492
0.627799936183 0.0023750387 0.99999491
0.627800549157 0.0023756494 0.99999491
0.627801162132 0.00237626 0.99999491
0.627801775106 0.0023768707 0.99999491
0.627802388081 0.0023774814 0.9999949
0.627803001056 0.002378092 0.9999949
0.62780361403 0.0023787027 0.9999949
0.627804227005 0.0023793134 0.99999489
0.627804839979 0.002379924 0.99999489
0.627805452954 0.0023805347 0.99999489
0.627806065928 0.0023811453 0.99999489
0.627806678903 0.002381756 0.99999488
0.627807291877 0.0023823667 0.99999488
0.627807904852 0.0023829773 0.99999488
0.627808517826 0.002383588 0.99999487
0.627809130801 0.0023841986 0.99999487
0.627809743775 0.0023848093 0.99999487
0.62781035675 0.0023854199 0.99999486
0.627810969724 0.0023860306 0.99999486
0.627811582699 0.0023866413 0.99999486
0.627812195674 0.0023872519 0.99999486
0.627812808648 0.0023878626 0.99999485
0.627813421623 0.0023884732 0.99999485
0.627814034597 0.0023890839 0.99999485
0.627814647572 0.0023896945 0.99999484
0.627815260546 0.0023903052 0.99999484
0.627815873521 0.0023909158 0.99999484
0.627816486495 0.0023915265 0.99999484
0.62781709947 0.0023921371 0.99999483
0.627817712444 0.0023927478 0.99999483
0.627818325419 0.0023933584 0.99999483
0.627818938393 0.0023939691 0.99999482
0.627819551368 0.0023945797 0.99999482
0.627820164342 0.0023951904 0.99999482
0.627820777317 0.002395801 0.99999482
0.627821390292 0.0023964116 0.99999481
0.627822003266 0.0023970223 0.99999481
0.627822616241 0.0023976329 0.99999481
0.627823229215 0.0023982436 0.9999948
0.62782384219 0.0023988542 0.9999948
0.627824455164 0.0023994649 0.9999948
0.627825068139 0.0024000755 0.99999479
0.627825681113 0.0024006861 0.99999479
0.627826294088 0.0024012968 0.99999479
0.627826907062 0.0024019074 0.99999479
0.627827520037 0.0024025181 0.99999478
0.627828133011 0.0024031287 0.99999478
0.627828745986 0.0024037393 0.99999478
0.62782935896 0.00240435 0.99999477
0.627829971935 0.0024049606 0.99999477
0.62783058491 0.0024055713 0.99999477
0.627831197884 0.0024061819 0.99999477
0.627831810859 0.0024067925 0.99999476
0.627832423833 0.0024074032 0.99999476
0.627833036808 0.0024080138 0.99999476
0.627833649782 0.0024086244 0.99999475
0.627834262757 0.0024092351 0.99999475
0.627834875731 0.0024098457 0.99999475
0.627835488706 0.0024104563 0.99999474
0.62783610168 0.002411067 0.99999474
0.627836714655 0.0024116776 0.99999474
0.627837327629 0.0024122882 0.99999474
0.627837940604 0.0024128988 0.99999473
0.627838553578 0.0024135095 0.99999473
0.627839166553 0.0024141201 0.99999473
0.627839779528 0.0024147307 0.99999472
0.627840392502 0.0024153414 0.99999472
0.627841005477 0.002415952 0.99999472
0.627841618451 0.0024165626 0.99999471
0.627842231426 0.0024171732 0.99999471
0.6278428444 0.0024177839 0.99999471
0.627843457375 0.0024183945 0.99999471
0.627844070349 0.0024190051 0.9999947
0.627844683324 0.0024196157 0.9999947
0.627845296298 0.0024202264 0.9999947
0.627845909273 0.002420837 0.99999469
0.627846522247 0.0024214476 0.99999469
0.627847135222 0.0024220582 0.99999469
0.627847748196 0.0024226688 0.99999469
0.627848361171 0.0024232795 0.99999468
0.627848974146 0.0024238901 0.99999468
0.62784958712 0.0024245007 0.99999468
0.627850200095 0.0024251113 0.99999467
0.627850813069 0.0024257219 0.99999467
0.627851426044 0.0024263325 0.99999467
0.627852039018 0.0024269432 0.99999466
0.627852651993 0.0024275538 0.99999466
0.627853264967 0.0024281644 0.99999466
0.627853877942 0.002428775 0.99999466
0.627854490916 0.0024293856 0.99999465
0.627855103891 0.0024299962 0.99999465
0.627855716865 0.0024306068 0.99999465
0.62785632984 0.0024312175 0.99999464
0.627856942814 0.0024318281 0.99999464
0.627857555789 0.0024324387 0.99999464
0.627858168764 0.0024330493 0.99999463
0.627858781738 0.0024336599 0.99999463
0.627859394713 0.0024342705 0.99999463
0.627860007687 0.0024348811 0.99999463
0.627860620662 0.0024354917 0.99999462
0.627861233636 0.0024361023 0.99999462
0.627861846611 0.0024367129 0.99999462
0.627862459585 0.0024373235 0.99999461
0.62786307256 0.0024379341 0.99999461
0.627863685534 0.0024385447 0.99999461
0.627864298509 0.0024391554 0.99999461
0.627864911483 0.002439766 0.9999946
0.627865524458 0.0024403766 0.9999946
0.627866137433 0.0024409872 0.9999946
0.627866750407 0.0024415978 0.99999459
0.627867363382 0.0024422084 0.99999459
0.627867976356 0.002442819 0.99999459
0.627868589331 0.0024434296 0.99999458
0.627869202305 0.0024440402 0.99999458
0.62786981528 0.0024446508 0.99999458
0.627870428254 0.0024452614 0.99999458
0.627871041229 0.002445872 0.99999457
0.627871654203 0.0024464826 0.99999457
0.627872267178 0.0024470932 0.99999457
0.627872880152 0.0024477037 0.99999456
0.627873493127 0.0024483143 0.99999456
0.627874106101 0.0024489249 0.99999456
0.627874719076 0.0024495355 0.99999455
0.627875332051 0.0024501461 0.99999455
0.627875945025 0.0024507567 0.99999455
0.627876558 0.0024513673 0.99999455
0.627877170974 0.0024519779 0.99999454
0.627877783949 0.0024525885 0.99999454
0.627878396923 0.0024531991 0.99999454
0.627879009898 0.0024538097 0.99999453
0.627879622872 0.0024544203 0.99999453
0.627880235847 0.0024550309 0.99999453
0.627880848821 0.0024556414 0.99999452
0.627881461796 0.002456252 0.99999452
0.62788207477 0.0024568626 0.99999452
0.627882687745 0.0024574732 0.99999452
0.627883300719 0.0024580838 0.99999451
0.627883913694 0.0024586944 0.99999451
0.627884526669 0.002459305 0.99999451
0.627885139643 0.0024599155 0.9999945
0.627885752618 0.0024605261 0.9999945
0.627886365592 0.0024611367 0.9999945
0.627886978567 0.0024617473 0.99999449
0.627887591541 0.0024623579 0.99999449
0.627888204516 0.0024629685 0.99999449
0.62788881749 0.002463579 0.99999449
0.627889430465 0.0024641896 0.99999448
0.627890043439 0.0024648002 0.99999448
0.627890656414 0.0024654108 0.99999448
0.627891269388 0.0024660214 0.99999447
0.627891882363 0.0024666319 0.99999447
0.627892495337 0.0024672425 0.99999447
0.627893108312 0.0024678531 0.99999446
0.627893721287 0.0024684637 0.99999446
0.627894334261 0.0024690742 0.99999446
0.627894947236 0.0024696848 0.99999445
0.62789556021 0.0024702954 0.99999445
0.627896173185 0.002470906 0.99999445
0.627896786159 0.0024715165 0.99999445
0.627897399134 0.0024721271 0.99999444
0.627898012108 0.0024727377 0.99999444
0.627898625083 0.0024733482 0.99999444
0.627899238057 0.0024739588 0.99999443
0.627899851032 0.0024745694 0.99999443
0.627900464006 0.00247518 0.99999443
0.627901076981 0.0024757905 0.99999442
0.627901689955 0.0024764011 0.99999442
0.62790230293 0.0024770117 0.99999442
0.627902915905 0.0024776222 0.99999442
0.627903528879 0.0024782328 0.99999441
0.627904141854 0.0024788434 0.99999441
0.627904754828 0.0024794539 0.99999441
0.627905367803 0.0024800645 0.9999944
0.627905980777 0.0024806751 0.9999944
0.627906593752 0.0024812856 0.9999944
0.627907206726 0.0024818962 0.99999439
0.627907819701 0.0024825067 0.99999439
0.627908432675 0.0024831173 0.99999439
0.62790904565 0.0024837279 0.99999439
0.627909658624 0.0024843384 0.99999438
0.627910271599 0.002484949 0.99999438
0.627910884573 0.0024855595 0.99999438
0.627911497548 0.0024861701 0.99999437
0.627912110523 0.0024867807 0.99999437
0.627912723497 0.0024873912 0.99999437
0.627913336472 0.0024880018 0.99999436
0.627913949446 0.0024886123 0.99999436
0.627914562421 0.0024892229 0.99999436
0.627915175395 0.0024898334 0.99999435
0.62791578837 0.002490444 0.99999435
0.627916401344 0.0024910546 0.99999435
0.627917014319 0.0024916651 0.99999435
0.627917627293 0.0024922757 0.99999434
0.627918240268 0.0024928862 0.99999434
0.627918853242 0.0024934968 0.99999434
0.627919466217 0.0024941073 0.99999433
0.627920079192 0.0024947179 0.99999433
0.627920692166 0.0024953284 0.99999433
0.627921305141 0.002495939 0.99999432
0.627921918115 0.0024965495 0.99999432
0.62792253109 0.0024971601 0.99999432
0.627923144064 0.0024977706 0.99999432
0.627923757039 0.0024983812 0.99999431
0.627924370013 0.0024989917 0.99999431
0.627924982988 0.0024996022 0.99999431
0.628356715193 0.002929478 0.99999197
0.629583277236 0.0041491838 0.99998331
0.630809839278 0.0053665684 0.99997168
0.632036401321 0.0065816564 0.99995709
0.633262963363 0.0077944719 0.99993956
0.634489525406 0.0090050389 0.99991909
0.635716087449 0.010213381 0.99989569
0.636942649491 0.011419523 0.99986938
0.638169211534 0.012623487 0.99984016
0.639395773576 0.013825296 0.99980805
0.640622335619 0.015024975 0.99977306
0.641848897662 0.016222545 0.99973519
0.643075459704 0.01741803 0.99969445
0.644302021747 0.018611452 0.99965086
0.64552858379 0.019802833 0.99960443
0.646755145832 0.020992195 0.99955516
0.647981707875 0.022179562 0.99950307
0.649208269917 0.023364954 0.99944816
0.65043483196 0.024548393 0.99939044
0.651661394003 0.025729901 0.99932992
0.652887956045 0.026909499 0.99926661
0.654114518088 0.028087209 0.99920052
0.65534108013 0.029263051 0.99913166
0.656567642173 0.030437047 0.99906004
0.657794204216 0.031609217 0.99898565
0.659020766258 0.032779582 0.99890853
0.660247328301 0.033948162 0.99882866
0.661473890344 0.035114979 0.99874606
0.662700452386 0.036280051 0.99866074
0.663927014429 0.037443399 0.9985727
0.665153576471 0.038605043 0.99848196
0.666380138514 0.039765003 0.99838851
0.667606700557 0.040923299 0.99829237
0.668833262599 0.042079949 0.99819355
0.670059824642 0.043234974 0.99809205
0.671286386684 0.044388393 0.99798788
0.672512948727 0.045540225 0.99788104
0.67373951077 0.046690488 0.99777155
0.674966072812 0.047839203 0.99765941
0.676192634855 0.048986387 0.99754462
0.677419196897 0.050132059 0.9974272
0.67864575894 0.051276239 0.99730714
0.679872320983 0.052418943 0.99718446
0.681098883025 0.053560192 0.99705917
0.682325445068 0.054700002 0.99693126
0.683552007111 0.055838392 0.99680075
0.684778569153 0.056975381 0.99666764
0.686005131196 0.058110985 0.99653193
0.687231693238 0.059245224 0.99639364
0.688458255281 0.060378113 0.99625277
0.689684817324 0.061509672 0.99610932
0.690911379366 0.062639917 0.9959633
0.692137941409 0.063768866 0.99581471
0.693364503451 0.064896537 0.99566357
0.694591065494 0.066022946 0.99550987
0.695817627537 0.067148111 0.99535362
0.697044189579 0.068272048 0.99519483
0.698270751622 0.069394775 0.99503349
0.699497313665 0.070516308 0.99486963
0.700723875707 0.071636665 0.99470323
0.70195043775 0.072755861 0.99453431
0.703176999792 0.073873913 0.99436287
0.704403561835 0.074990839 0.99418892
0.705630123878 0.076106654 0.99401245
0.70685668592 0.077221375 0.99383348
0.708083247963 0.078335017 0.993652
0.709309810005 0.079447598 0.99346803
0.710536372048 0.080559133 0.99328156
0.711762934091 0.081669639 0.99309261
0.712989496133 0.08277913 0.99290116
0.714216058176 0.083887624 0.99270724
0.715442620219 0.084995135 0.99251084
0.716669182261 0.086101681 0.99231196
0.717895744304 0.087207275 0.99211062
0.719122306346 0.088311935 0.99190681
0.720348868389 0.089415675 0.99170053
0.721575430432 0.090518511 0.9914918
0.722801992474 0.091620459 0.9912806
0.724028554517 0.092721533 0.99106696
0.725255116559 0.09382175 0.99085086
0.726481678602 0.094921123 0.99063232
0.727708240645 0.096019669 0.99041134
0.728934802687 0.097117403 0.99018791
0.73016136473 0.098214339 0.98996205
0.731387926773 0.099310492 0.98973375
0.732614488815 0.10040588 0.98950302
0.733841050858 0.10150051 0.98926986
0.7350676129 0.10259441 0.98903428
0.736294174943 0.10368758 0.98879627
0.737520736986 0.10478005 0.98855583
0.738747299028 0.10587182 0.98831298
0.739973861071 0.10696291 0.98806772
0.741200423113 0.10805334 0.98782003
0.742426985156 0.10914311 0.98756994
0.743653547199 0.11023226 0.98731744
0.744880109241 0.11132078 0.98706252
0.746106671284 0.11240869 0.9868052
0.747333233326 0.11349602 0.98654548
0.748559795369 0.11458276 0.98628336
0.749786357412 0.11566895 0.98601883
0.751012919454 0.11675458 0.98575191
0.752239481497 0.11783968 0.98548259
0.75346604354 0.11892425 0.98521087
0.754692605582 0.12000832 0.98493676
0.755919167625 0.1210919 0.98466026
0.757145729667 0.122175 0.98438137
0.75837229171 0.12325764 0.98410009
0.759598853753 0.12433982 0.98381642
0.760825415795 0.12542157 0.98353036
0.762051977838 0.12650289 0.98324191
0.76327853988 0.12758381 0.98295108
0.764505101923 0.12866433 0.98265787
0.765731663966 0.12974447 0.98236228
0.766958226008 0.13082425 0.9820643
0.768184788051 0.13190367 0.98176394
0.769411350094 0.13298275 0.9814612
0.770637912136 0.1340615 0.98115608
0.771864474179 0.13513995 0.98084859
0.773091036221 0.13621809 0.98053871
0.774317598264 0.13729595 0.98022646
0.775544160307 0.13837354 0.97991182
0.776770722349 0.13945087 0.97959481
0.777997284392 0.14052796 0.97927543
0.779223846434 0.14160482 0.97895367
0.780450408477 0.14268147 0.97862953
0.78167697052 0.14375791 0.97830301
0.782903532562 0.14483416 0.97797412
0.784130094605 0.14591023 0.97764285
0.785356656648 0.14698615 0.97730921
0.78658321869 0.14806191 0.97697319
0.787809780733 0.14913754 0.97663479
0.789036342775 0.15021305 0.97629401
0.790262904818 0.15128845 0.97595086
0.791489466861 0.15236376 0.97560533
0.792716028903 0.15343898 0.97525743
0.793942590946 0.15451414 0.97490714
0.795169152988 0.15558924 0.97455448
0.796395715031 0.15666431 0.97419943
0.797622277074 0.15773934 0.97384201
0.798848839116 0.15881437 0.9734822
0.800075401159 0.15988939 0.97312001
0.801301963202 0.16096443 0.97275544
0.802528525244 0.16203949 0.97238848
0.803755087287 0.1631146 0.97201914
0.804981649329 0.16418976 0.97164742
0.806208211372 0.16526499 0.97127331
0.807434773415 0.16634029 0.97089681
0.808661335457 0.1674157 0.97051792
0.8098878975 0.16849121 0.97013663
0.811114459542 0.16956684 0.96975296
0.812341021585 0.17064261 0.96936689
0.813567583628 0.17171852 0.96897843
0.81479414567 0.1727946 0.96858757
0.816020707713 0.17387086 0.96819432
0.817247269755 0.1749473 0.96779866
0.818473831798 0.17602395 0.9674006
0.819700393841 0.17710081 0.96700014
0.820926955883 0.17817791 0.96659727
0.822153517926 0.17925525 0.966192
0.823380079969 0.18033284 0.96578431
0.824606642011 0.18141071 0.96537422
0.825833204054 0.18248886 0.96496171
0.827059766096 0.18356731 0.96454678
0.828286328139 0.18464607 0.96412944
0.829512890182 0.18572516 0.96370968
0.830739452224 0.18680459 0.96328749
0.831966014267 0.18788438 0.96286288
0.833192576309 0.18896453 0.96243584
0.834419138352 0.19004506 0.96200637
0.835645700395 0.19112599 0.96157447
0.836872262437 0.19220733 0.96114013
0.83809882448 0.19328909 0.96070335
0.839325386523 0.19437128 0.96026413
0.840551948565 0.19545393 0.95982247
0.841778510608 0.19653705 0.95937836
0.84300507265 0.19762064 0.9589318
0.844231634693 0.19870473 0.95848279
0.845458196736 0.19978932 0.95803132
0.846684758778 0.20087444 0.95757739
0.847911320821 0.20196009 0.95712099
0.849137882863 0.2030463 0.95666213
0.850364444906 0.20413306 0.9562008
0.851591006949 0.20522041 0.955737
0.852817568991 0.20630835 0.95527072
0.854044131034 0.2073969 0.95480196
0.855270693077 0.20848607 0.95433071
0.856497255119 0.20957588 0.95385697
0.857723817162 0.21066633 0.95338075
0.858950379204 0.21175746 0.95290202
0.860176941247 0.21284926 0.9524208
0.86140350329 0.21394176 0.95193707
0.862630065332 0.21503498 0.95145083
0.863856627375 0.21612891 0.95096208
0.865083189417 0.21722359 0.95047081
0.86630975146 0.21831902 0.94997703
0.867536313503 0.21941522 0.94948071
0.868762875545 0.2205122 0.94898186
0.869989437588 0.22160999 0.94848048
0.871215999631 0.22270859 0.94797656
0.872442561673 0.22380802 0.9474701
0.873669123716 0.2249083 0.94696108
0.874895685758 0.22600944 0.94644951
0.876122247801 0.22711145 0.94593538
0.877348809844 0.22821436 0.94541869
0.878575371886 0.22931817 0.94489943
0.879801933929 0.23042291 0.94437759
0.881028495971 0.23152859 0.94385317
0.882255058014 0.23263522 0.94332617
0.883481620057 0.23374282 0.94279657
0.884708182099 0.23485141 0.94226438
0.885934744142 0.235961 0.94172959
0.887161306184 0.23707161 0.94119218
0.888387868227 0.23818325 0.94065217
0.88961443027 0.23929595 0.94010953
0.890840992312 0.24040971 0.93956427
0.892067554355 0.24152456 0.93901638
0.893294116398 0.24264051 0.93846584
0.89452067844 0.24375757 0.93791267
0.895747240483 0.24487577 0.93735684
0.896973802525 0.24599512 0.93679836
0.898200364568 0.24711564 0.93623721
0.899426926611 0.24823734 0.9356734
0.900653488653 0.24936024 0.9351069
0.901880050696 0.25048436 0.93453773
0.903106612738 0.25160972 0.93396586
0.904333174781 0.25273633 0.93339129
0.905559736824 0.25386421 0.93281403
0.906786298866 0.25499338 0.93223404
0.908012860909 0.25612386 0.93165135
0.909239422952 0.25725566 0.93106592
0.910465984994 0.2583888 0.93047776
0.911692547037 0.25952331 0.92988686
0.912919109079 0.26065919 0.92929321
0.914145671122 0.26179646 0.92869681
0.915372233165 0.26293515 0.92809764
0.916598795207 0.26407528 0.92749569
0.91782535725 0.26521686 0.92689097
0.919051919292 0.2663599 0.92628346
0.920278481335 0.26750444 0.92567315
0.921505043378 0.26865049 0.92506004
0.92273160542 0.26979806 0.92444411
0.923958167463 0.27094718 0.92382536
0.925184729506 0.27209787 0.92320378
0.926411291548 0.27325014 0.92257936
0.927637853591 0.27440402 0.9219521
0.928864415633 0.27555953 0.92132197
0.930090977676 0.27671668 0.92068898
0.931317539719 0.2778755 0.92005311
0.932544101761 0.279036 0.91941436
0.933770663804 0.28019821 0.91877271
0.934997225846 0.28136215 0.91812815
0.936223787889 0.28252783 0.91748069
0.937450349932 0.28369529 0.91683029
0.938676911974 0.28486453 0.91617697
0.939903474017 0.28603559 0.9155207
0.94113003606 0.28720847 0.91486147
0.942356598102 0.28838322 0.91419928
0.943583160145 0.28955984 0.91353412
0.944809722187 0.29073836 0.91286597
0.94603628423 0.29191879 0.91219482
0.947262846273 0.29310118 0.91152067
0.948489408315 0.29428552 0.91084349
0.949715970358 0.29547186 0.91016329
0.9509425324 0.29666021 0.90948004
0.952169094443 0.29785059 0.90879375
0.953395656486 0.29904303 0.90810439
0.954622218528 0.30023754 0.90741195
0.955848780571 0.30143417 0.90671642
0.957075342613 0.30263292 0.9060178
0.958301904656 0.30383383 0.90531606
0.959528466699 0.30503691 0.9046112
0.960755028741 0.3062422 0.9039032
0.961981590784 0.30744971 0.90319205
0.963208152827 0.30865948 0.90247774
0.964434714869 0.30987152 0.90176025
0.965661276912 0.31108587 0.90103958
0.966887838954 0.31230254 0.9003157
0.968114400997 0.31352157 0.89958861
0.96934096304 0.31474298 0.89885829
0.970567525082 0.3159668 0.89812473
0.971794087125 0.31719306 0.89738791
0.973020649167 0.31842177 0.89664782
0.97424721121 0.31965298 0.89590444
0.975473773253 0.3208867 0.89515776
0.976700335295 0.32212297 0.89440777
0.977926897338 0.3233618 0.89365445
0.979153459381 0.32460325 0.89289779
0.980380021423 0.32584732 0.89213776
0.981606583466 0.32709405 0.89137436
0.982833145508 0.32834347 0.89060757
0.984059707551 0.32959561 0.88983738
0.985286269594 0.33085049 0.88906375
0.986512831636 0.33210816 0.8882867
0.987739393679 0.33336863 0.88750618
0.988965955721 0.33463195 0.88672219
0.990192517764 0.33589814 0.88593471
0.991419079807 0.33716723 0.88514373
0.992645641849 0.33843926 0.88434922
0.993872203892 0.33971425 0.88355117
0.995098765935 0.34099225 0.88274957
0.996325327977 0.34227328 0.88194438
0.99755189002 0.34355738 0.8811356
0.998778452062 0.34484459 0.8803232
1.0000050141 0.34613493 0.87950717
1.00123157615 0.34742843 0.87868749
1.00245813819 0.34872515 0.87786414
1.00368470023 0.35002511 0.87703709
1.00491126228 0.35132834 0.87620634
1.00613782432 0.35263489 0.87537185
1.00736438636 0.35394479 0.87453362
1.0085909484 0.35525808 0.87369161
1.00981751045 0.35657479 0.87284581
1.01104407249 0.35789497 0.87199619
1.01227063453 0.35921865 0.87114274
1.01349719657 0.36054588 0.87028543
1.01472375862 0.36187669 0.86942424
1.01595032066 0.36321111 0.86855915
1.0171768827 0.36454921 0.86769013
1.01840344474 0.365891 0.86681717
1.01963000679 0.36723654 0.86594024
1.02085656883 0.36858587 0.86505931
1.02208313087 0.36993903 0.86417436
1.02330969291 0.37129607 0.86328537
1.02453625496 0.37265703 0.86239231
1.025762817 0.37402194 0.86149516
1.02698937904 0.37539087 0.86059389
1.02821594109 0.37676385 0.85968848
1.02944250313 0.37814093 0.85877889
1.03066906517 0.37952216 0.85786511
1.03189562721 0.38090759 0.85694711
1.03312218926 0.38229726 0.85602486
1.0343487513 0.38369122 0.85509832
1.03557531334 0.38508953 0.85416748
1.03680187538 0.38649223 0.85323231
1.03802843743 0.38789937 0.85229277
1.03925499947 0.38931102 0.85134884
1.04048156151 0.39072721 0.85040048
1.04170812355 0.392148 0.84944767
1.0429346856 0.39357346 0.84849038
1.04416124764 0.39500362 0.84752857
1.04538780968 0.39643855 0.84656221
1.04661437172 0.39787831 0.84559128
1.04784093377 0.39932295 0.84461573
1.04906749581 0.40077254 0.84363554
1.05029405785 0.40222712 0.84265066
1.05152061989 0.40368677 0.84166108
1.05274718194 0.40515153 0.84066675
1.05397374398 0.40662149 0.83966763
1.05520030602 0.40809669 0.83866369
1.05642686807 0.4095772 0.8376549
1.05765343011 0.41106309 0.83664122
1.05887999215 0.41255443 0.8356226
1.06010655419 0.41405127 0.83459902
1.06133311624 0.4155537 0.83357043
1.06255967828 0.41706177 0.83253679
1.06378624032 0.41857557 0.83149807
1.06501280236 0.42009515 0.83045422
1.06623936441 0.42162061 0.8294052
1.06746592645 0.423152 0.82835096
1.06869248849 0.42468941 0.82729148
1.06991905053 0.42623291 0.82622669
1.07114561258 0.42778258 0.82515656
1.07237217462 0.4293385 0.82408104
1.07359873666 0.43090076 0.82300009
1.0748252987 0.43246943 0.82191366
1.07605186075 0.4340446 0.8208217
1.07727842279 0.43562635 0.81972416
1.07850498483 0.43721477 0.818621
1.07973154687 0.43880995 0.81751216
1.08095810892 0.44041199 0.81639759
1.08218467096 0.44202096 0.81527725
1.083411233 0.44363697 0.81415107
1.08463779505 0.44526012 0.813019
1.08586435709 0.44689049 0.81188099
1.08709091913 0.44852819 0.81073699
1.08831748117 0.45017332 0.80958693
1.08954404322 0.45182598 0.80843076
1.09077060526 0.45348628 0.80726841
1.0919971673 0.45515432 0.80609983
1.09322372934 0.45683022 0.80492496
1.09445029139 0.45851408 0.80374374
1.09567685343 0.46020603 0.80255609
1.09690341547 0.46190616 0.80136195
1.09812997751 0.46361462 0.80016126
1.09935653956 0.4653315 0.79895395
1.1005831016 0.46705695 0.79773995
1.10180966364 0.46879108 0.79651919
1.10303622568 0.47053402 0.7952916
1.10426278773 0.47228591 0.7940571
1.10548934977 0.47404687 0.79281562
1.10671591181 0.47581706 0.79156708
1.10794247386 0.4775966 0.7903114
1.1091690359 0.47938564 0.7890485
1.11039559794 0.48118432 0.78777831
1.11162215998 0.48299281 0.78650073
1.11284872203 0.48481124 0.78521569
1.11407528407 0.48663978 0.78392309
1.11530184611 0.48847859 0.78262284
1.11652840815 0.49032784 0.78131485
1.1177549702 0.49218768 0.77999904
1.11898153224 0.4940583 0.7786753
1.12020809428 0.49593986 0.77734354
1.12143465632 0.49783256 0.77600365
1.12266121837 0.49973657 0.77465554
1.12388778041 0.50165209 0.7732991
1.12511434245 0.5035793 0.77193421
1.12634090449 0.50551842 0.77056078
1.12756746654 0.50746964 0.76917869
1.12879402858 0.50943317 0.76778782
1.13002059062 0.51140923 0.76638806
1.13124715266 0.51339804 0.76497928
1.13247371471 0.51539983 0.76356135
1.13370027675 0.51741483 0.76213416
1.13492683879 0.51944328 0.76069757
1.13615340084 0.52148542 0.75925144
1.13737996288 0.52354151 0.75779564
1.13860652492 0.52561181 0.75633002
1.13983308696 0.52769658 0.75485444
1.14105964901 0.5297961 0.75336876
1.14228621105 0.53191065 0.7518728
1.14351277309 0.53404052 0.75036643
1.14473933513 0.53618602 0.74884947
1.14596589718 0.53834745 0.74732176
1.14719245922 0.54052513 0.74578312
1.14841902126 0.54271938 0.74423338
1.1496455833 0.54493055 0.74267235
1.15087214535 0.54715898 0.74109985
1.15209870739 0.54940503 0.73951568
1.15332526943 0.55166908 0.73791965
1.15455183147 0.55395151 0.73631154
1.15577839352 0.55625271 0.73469115
1.15700495556 0.55857309 0.73305825
1.1582315176 0.56091307 0.73141262
1.15945807964 0.5632731 0.72975402
1.16068464169 0.56565362 0.72808221
1.16191120373 0.56805511 0.72639695
1.16313776577 0.57047805 0.72469796
1.16436432782 0.57292294 0.722985
1.16559088986 0.5753903 0.72125776
1.1668174519 0.57788068 0.71951598
1.16804401394 0.58039463 0.71775936
1.16927057599 0.58293274 0.71598757
1.17049713803 0.58549562 0.71420032
1.17172370007 0.58808389 0.71239725
1.17295026211 0.59069821 0.71057803
1.17417682416 0.59333925 0.7087423
1.1754033862 0.59600774 0.70688968
1.17662994824 0.5987044 0.70501979
1.17785651028 0.60143001 0.70313222
1.17908307233 0.60418538 0.70122656
1.18030963437 0.60697133 0.69930236
1.18153619641 0.60978876 0.69735916
1.18276275845 0.61263857 0.69539649
1.1839893205 0.61552173 0.69341385
1.18521588254 0.61843925 0.69141072
1.18644244458 0.62139217 0.68938654
1.18766900662 0.6243816 0.68734075
1.18889556867 0.62740871 0.68527274
1.19012213071 0.63047471 0.68318189
1.19134869275 0.63358089 0.68106754
1.1925752548 0.63672861 0.67892898
1.19380181684 0.63991927 0.67676548
1.19502837888 0.64315441 0.67457628
1.19625494092 0.64643559 0.67236055
1.19748150297 0.6497645 0.67011745
1.19870806501 0.65314293 0.66784605
1.19993462705 0.65657276 0.66554541
1.20116118909 0.66005601 0.66321448
1.20238775114 0.66359479 0.6608522
1.20361431318 0.66719139 0.65845741
1.20484087522 0.67084824 0.65602888
1.20606743726 0.67456791 0.6535653
1.20729399931 0.67835319 0.65106528
1.20852056135 0.68220705 0.64852731
1.20974712339 0.68613268 0.6459498
1.21097368543 0.69013352 0.643331
1.21220024748 0.6942133 0.64066907
1.21342680952 0.69837601 0.637962
1.21465337156 0.70262602 0.63520761
1.21587993361 0.70696806 0.63240354
1.21710649565 0.71140728 0.62954723
1.21833305769 0.71594933 0.62663588
1.21955961973 0.72060038 0.62366643
1.22078618178 0.72536726 0.6206355
1.22201274382 0.73025748 0.61753938
1.22323930586 0.73527939 0.61437397
1.2244658679 0.74044228 0.61113468
1.22569242995 0.74575655 0.60781641
1.22691899199 0.75123392 0.60441343
1.22814555403 0.75688764 0.60091924
1.22937211607 0.7627328 0.5973265
1.23059867812 0.7687867 0.59362676
1.23182524016 0.77506935 0.58981029
1.2330518022 0.78160409 0.58586579
1.23427836424 0.78841836 0.58177995
1.23550492629 0.7955449 0.57753696
1.23673148833 0.80302317 0.57311778
1.23795805037 0.81090152 0.56849915
1.23918461241 0.81924022 0.56365211
1.24041117446 0.82811603 0.55853987
1.2416377365 0.83762927 0.55311446
1.24286429854 0.8479153 0.54731125
1.24409086059 0.85916446 0.54103962
1.24459397809 0.86411835 0.53830256
1.2446063676 0.86424318 0.53823379
1.24461875712 0.86436814 0.53816495
1.24463114663 0.86449325 0.53809604
1.24464353615 0.8646185 0.53802706
1.24465592567 0.86474389 0.53795802
1.24466831518 0.86486943 0.5378889
1.2446807047 0.86499511 0.53781972
1.24469309421 0.86512094 0.53775047
1.24470548373 0.86524691 0.53768114
1.24471787324 0.86537303 0.53761175
1.24473026276 0.86549929 0.53754228
1.24474265227 0.8656257 0.53747275
1.24475504179 0.86575225 0.53740314
1.24476743131 0.86587896 0.53733346
1.24477982082 0.86600581 0.53726372
1.24479221034 0.86613281 0.5371939
1.24480459985 0.86625995 0.53712401
1.24481698937 0.86638725 0.53705404
1.24482937888 0.8665147 0.53698401
1.2448417684 0.86664229 0.5369139
1.24485415791 0.86677004 0.53684372
1.24486654743 0.86689793 0.53677347
1.24487893695 0.86702598 0.53670314
1.24489132646 0.86715418 0.53663274
1.24490371598 0.86728254 0.53656227
1.24491610549 0.86741104 0.53649172
1.24492849501 0.8675397 0.5364211
1.24494088452 0.86766851 0.5363504
1.24495327404 0.86779748 0.53627964
1.24496566355 0.8679266 0.53620879
1.24497805307 0.86805588 0.53613787
1.24499044259 0.86818531 0.53606688
1.2450028321 0.8683149 0.53599581
1.24501522162 0.86844465 0.53592466
1.24502761113 0.86857455 0.53585344
1.24504000065 0.86870461 0.53578215
1.24505239016 0.86883483 0.53571077
1.24506477968 0.86896521 0.53563932
1.24507716919 0.86909575 0.5355678
1.24508955871 0.86922644 0.53549619
1.24510194823 0.8693573 0.53542451
1.24511433774 0.86948832 0.53535276
1.24512672726 0.8696195 0.53528092
1.24513911677 0.86975084 0.53520901
1.24515150629 0.86988235 0.53513701
1.2451638958 0.87001402 0.53506494
1.24517628532 0.87014585 0.53499279
1.24518867484 0.87027784 0.53492056
1.24520106435 0.87041 0.53484826
1.24521345387 0.87054233 0.53477587
1.24522584338 0.87067482 0.5347034
1.2452382329 0.87080748 0.53463085
1.24525062241 0.8709403 0.53455822
1.24526301193 0.8710733 0.53448551
1.24527540144 0.87120646 0.53441273
1.24528779096 0.87133979 0.53433985
1.24530018048 0.87147328 0.5342669
1.24531256999 0.87160695 0.53419387
1.24532495951 0.87174079 0.53412075
1.24533734902 0.8718748 0.53404755
1.24534973854 0.87200898 0.53397427
1.24536212805 0.87214333 0.53390091
1.24537451757 0.87227786 0.53382746
1.24538690708 0.87241256 0.53375393
1.2453992966 0.87254743 0.53368032
1.24541168612 0.87268248 0.53360662
1.24542407563 0.8728177 0.53353284
1.24543646515 0.8729531 0.53345897
1.24544885466 0.87308867 0.53338502
1.24546124418 0.87322442 0.53331098
1.24547363369 0.87336035 0.53323686
1.24548602321 0.87349646 0.53316265
1.24549841272 0.87363274 0.53308836
1.24551080224 0.87376921 0.53301398
1.24552319176 0.87390585 0.53293951
1.24553558127 0.87404268 0.53286496
1.24554797079 0.87417968 0.53279032
1.2455603603 0.87431687 0.53271559
1.24557274982 0.87445424 0.53264077
1.24558513933 0.8745918 0.53256587
1.24559752885 0.87472954 0.53249088
1.24560991836 0.87486746 0.53241579
1.24562230788 0.87500557 0.53234062
1.2456346974 0.87514386 0.53226536
1.24564708691 0.87528234 0.53219001
1.24565947643 0.87542101 0.53211457
1.24567186594 0.87555987 0.53203904
1.24568425546 0.87569891 0.53196342
1.24569664497 0.87583815 0.53188771
1.24570903449 0.87597757 0.53181191
1.24572142401 0.87611719 0.53173601
1.24573381352 0.87625699 0.53166003
1.24574620304 0.87639699 0.53158395
1.24575859255 0.87653718 0.53150778
1.24577098207 0.87667757 0.53143151
1.24578337158 0.87681815 0.53135515
1.2457957611 0.87695892 0.5312787
1.24580815061 0.87709989 0.53120216
1.24582054013 0.87724106 0.53112552
1.24583292965 0.87738242 0.53104878
1.24584531916 0.87752398 0.53097195
1.24585770868 0.87766574 0.53089503
1.24587009819 0.8778077 0.53081801
1.24588248771 0.87794986 0.53074089
1.24589487722 0.87809222 0.53066368
1.24590726674 0.87823478 0.53058637
1.24591965625 0.87837754 0.53050896
1.24593204577 0.87852051 0.53043145
1.24594443529 0.87866368 0.53035385
1.2459568248 0.87880706 0.53027615
1.24596921432 0.87895064 0.53019835
1.24598160383 0.87909443 0.53012045
1.24599399335 0.87923842 0.53004245
1.24600638286 0.87938263 0.52996435
1.24601877238 0.87952704 0.52988615
1.24603116189 0.87967166 0.52980785
1.24604355141 0.87981649 0.52972945
1.24605594093 0.87996154 0.52965095
1.24606833044 0.88010679 0.52957235
1.24608071996 0.88025226 0.52949364
1.24609310947 0.88039794 0.52941484
1.24610549899 0.88054384 0.52933593
1.2461178885 0.88068995 0.52925691
1.24613027802 0.88083628 0.52917779
1.24614266753 0.88098282 0.52909857
1.24615505705 0.88112959 0.52901924
1.24616744657 0.88127657 0.52893981
1.24617983608 0.88142377 0.52886028
1.2461922256 0.88157119 0.52878063
1.24620461511 0.88171884 0.52870088
1.24621700463 0.8818667 0.52862103
1.24622939414 0.88201479 0.52854106
1.24624178366 0.88216311 0.52846099
1.24625417318 0.88231165 0.52838082
1.24626656269 0.88246041 0.52830053
1.24627895221 0.88260941 0.52822013
1.24629134172 0.88275863 0.52813963
1.24630373124 0.88290808 0.52805901
1.24631612075 0.88305776 0.52797829
1.24632851027 0.88320767 0.52789745
1.24634089978 0.88335781 0.52781651
1.2463532893 0.88350818 0.52773545
1.24636567882 0.88365879 0.52765428
1.24637806833 0.88380963 0.52757299
1.24639045785 0.88396071 0.5274916
1.24640284736 0.88411203 0.52741009
1.24641523688 0.88426358 0.52732847
1.24642762639 0.88441537 0.52724673
1.24644001591 0.8845674 0.52716488
1.24645240542 0.88471968 0.52708291
1.24646479494 0.88487219 0.52700083
1.24647718446 0.88502495 0.52691863
1.24648957397 0.88517795 0.52683631
1.24650196349 0.88533119 0.52675388
1.246514353 0.88548468 0.52667133
1.24652674252 0.88563842 0.52658866
1.24653913203 0.88579241 0.52650587
1.24655152155 0.88594664 0.52642296
1.24656391106 0.88610113 0.52633993
1.24657630058 0.88625587 0.52625679
1.2465886901 0.88641086 0.52617352
1.24660107961 0.8865661 0.52609013
1.24661346913 0.8867216 0.52600662
1.24662585864 0.88687735 0.52592298
1.24663824816 0.88703336 0.52583922
1.24665063767 0.88718963 0.52575534
1.24666302719 0.88734616 0.52567134
1.2466754167 0.88750295 0.52558721
1.24668780622 0.88766 0.52550295
1.24670019574 0.88781731 0.52541857
1.24671258525 0.88797489 0.52533406
1.24672497477 0.88813273 0.52524943
1.24673736428 0.88829084 0.52516467
1.2467497538 0.88844921 0.52507978
1.24676214331 0.88860786 0.52499476
1.24677453283 0.88876677 0.52490961
1.24678692235 0.88892596 0.52482434
1.24679931186 0.88908542 0.52473893
1.24681170138 0.88924515 0.52465339
1.24682409089 0.88940516 0.52456772
1.24683648041 0.88956545 0.52448192
1.24684886992 0.88972601 0.52439599
1.24686125944 0.88988685 0.52430992
1.24687364895 0.89004797 0.52422371
1.24688603847 0.89020937 0.52413738
1.24689842799 0.89037106 0.5240509
1.2469108175 0.89053303 0.5239643
1.24692320702 0.89069529 0.52387755
1.24693559653 0.89085783 0.52379067
1.24694798605 0.89102066 0.52370365
1.24696037556 0.89118378 0.52361649
1.24697276508 0.8913472 0.52352919
1.24698515459 0.8915109 0.52344176
1.24699754411 0.8916749 0.52335418
1.24700993363 0.8918392 0.52326646
1.24702232314 0.89200379 0.5231786
1.24703471266 0.89216868 0.52309059
1.24704710217 0.89233387 0.52300245
1.24705949169 0.89249936 0.52291416
1.2470718812 0.89266515 0.52282572
1.24708427072 0.89283125 0.52273714
1.24709666023 0.89299766 0.52264841
1.24710904975 0.89316437 0.52255954
1.24712143927 0.89333139 0.52247052
1.24713382878 0.89349872 0.52238135
1.2471462183 0.89366637 0.52229203
1.24715860781 0.89383432 0.52220256
1.24717099733 0.8940026 0.52211294
1.24718338684 0.89417119 0.52202317
1.24719577636 0.8943401 0.52193325
1.24720816587 0.89450932 0.52184317
1.24722055539 0.89467887 0.52175294
1.24723294491 0.89484875 0.52166256
1.24724533442 0.89501895 0.52157202
1.24725772394 0.89518947 0.52148132
1.24727011345 0.89536033 0.52139047
1.24728250297 0.89553151 0.52129946
1.24729489248 0.89570303 0.52120829
1.247307282 0.89587488 0.52111697
1.24731967152 0.89604706 0.52102548
1.24733206103 0.89621959 0.52093383
1.24734445055 0.89639245 0.52084202
1.24735684006 0.89656565 0.52075005
1.24736922958 0.8967392 0.52065791
1.24738161909 0.89691309 0.52056561
1.24739400861 0.89708733 0.52047315
1.24740639812 0.89726191 0.52038051
1.24741878764 0.89743685 0.52028772
1.24743117716 0.89761214 0.52019475
1.24744356667 0.89778778 0.52010161
1.24745595619 0.89796378 0.52000831
1.2474683457 0.89814014 0.51991483
1.24748073522 0.89831685 0.51982118
1.24749312473 0.89849393 0.51972736
1.24750551425 0.89867138 0.51963337
1.24751790376 0.89884919 0.5195392
1.24753029328 0.89902736 0.51944485
1.2475426828 0.89920591 0.51935033
1.24755507231 0.89938483 0.51925563
1.24756746183 0.89956413 0.51916075
1.24757985134 0.8997438 0.5190657
1.24759224086 0.89992385 0.51897046
1.24760463037 0.90010428 0.51887504
1.24761701989 0.90028509 0.51877944
1.2476294094 0.90046629 0.51868365
1.24764179892 0.90064788 0.51858768
1.24765418844 0.90082986 0.51849153
1.24766657795 0.90101223 0.51839519
1.24767896747 0.901195 0.51829865
1.24769135698 0.90137816 0.51820193
1.2477037465 0.90156172 0.51810502
1.24771613601 0.90174568 0.51800792
1.24772852553 0.90193005 0.51791063
1.24774091504 0.90211482 0.51781314
1.24775330456 0.9023 0.51771546
1.24776569408 0.9024856 0.51761758
1.24777808359 0.90267161 0.51751951
1.24779047311 0.90285803 0.51742123
1.24780286262 0.90304487 0.51732276
1.24781525214 0.90323214 0.51722408
1.24782764165 0.90341983 0.51712521
1.24784003117 0.90360794 0.51702613
1.24785242069 0.90379649 0.51692684
1.2478648102 0.90398547 0.51682736
1.24787719972 0.90417488 0.51672766
1.24788958923 0.90436473 0.51662775
1.24790197875 0.90455502 0.51652764
1.24791436826 0.90474576 0.51642731
1.24792675778 0.90493694 0.51632678
1.24793914729 0.90512857 0.51622602
1.24795153681 0.90532065 0.51612506
1.24796392633 0.90551319 0.51602388
1.24797631584 0.90570618 0.51592247
1.24798870536 0.90589964 0.51582085
1.24800109487 0.90609356 0.51571901
1.24801348439 0.90628795 0.51561695
1.2480258739 0.9064828 0.51551466
1.24803826342 0.90667813 0.51541215
1.24805065293 0.90687394 0.51530942
1.24806304245 0.90707022 0.51520645
1.24807543197 0.90726699 0.51510325
1.24808782148 0.90746424 0.51499983
1.248100211 0.90766199 0.51489617
1.24811260051 0.90786022 0.51479228
1.24812499003 0.90805895 0.51468815
1.24813737954 0.90825819 0.51458378
1.24814976906 0.90845792 0.51447917
1.24816215857 0.90865816 0.51437433
1.24817454809 0.90885891 0.51426924
1.24818693761 0.90906018 0.51416391
1.24819932712 0.90926196 0.51405833
1.24821171664 0.90946426 0.5139525
1.24822410615 0.90966708 0.51384643
1.24823649567 0.90987044 0.5137401
1.24824888518 0.91007433 0.51363352
1.2482612747 0.91027875 0.51352669
1.24827366421 0.91048371 0.5134196
1.24828605373 0.91068922 0.51331225
1.24829844325 0.91089527 0.51320464
1.24831083276 0.91110188 0.51309677
1.24832322228 0.91130904 0.51298863
1.24833561179 0.91151676 0.51288023
1.24834800131 0.91172505 0.51277156
1.24836039082 0.9119339 0.51266263
1.24837278034 0.91214333 0.51255342
1.24838516986 0.91235333 0.51244393
1.24839755937 0.91256392 0.51233417
1.24840994889 0.91277509 0.51222413
1.2484223384 0.91298685 0.51211381
1.24843472792 0.91319921 0.51200321
1.24844711743 0.91341216 0.51189232
1.24845950695 0.91362572 0.51178115
1.24847189646 0.91383989 0.51166969
1.24848428598 0.91405467 0.51155794
1.2484966755 0.91427008 0.51144589
1.24850906501 0.9144861 0.51133355
1.24852145453 0.91470276 0.5112209
1.24853384404 0.91492004 0.51110796
1.24854623356 0.91513797 0.51099472
1.24855862307 0.91535654 0.51088117
1.24857101259 0.91557576 0.51076731
1.2485834021 0.91579564 0.51065314
1.24859579162 0.91601617 0.51053866
1.24860818114 0.91623737 0.51042386
1.24862057065 0.91645924 0.51030874
1.24863296017 0.91668179 0.5101933
1.24864534968 0.91690502 0.51007754
1.2486577392 0.91712894 0.50996145
1.24867012871 0.91735356 0.50984504
1.24868251823 0.91757887 0.50972829
1.24869490774 0.91780489 0.5096112
1.24870729726 0.91803163 0.50949378
1.24871968678 0.91825908 0.50937602
1.24873207629 0.91848726 0.50925791
1.24874446581 0.91871617 0.50913946
1.24875685532 0.91894581 0.50902066
1.24876924484 0.9191762 0.5089015
1.24878163435 0.91940735 0.50878199
1.24879402387 0.91963925 0.50866211
1.24880641339 0.91987192 0.50854188
1.2488188029 0.92010536 0.50842128
1.24883119242 0.92033957 0.50830031
1.24884358193 0.92057458 0.50817897
1.24885597145 0.92081038 0.50805725
1.24886836096 0.92104698 0.50793515
1.24888075048 0.92128439 0.50781267
1.24889313999 0.92152261 0.5076898
1.24890552951 0.92176166 0.50756654
1.24891791903 0.92200155 0.50744289
1.24893030854 0.92224227 0.50731884
1.24894269806 0.92248385 0.50719438
1.24895508757 0.92272628 0.50706952
1.24896747709 0.92296957 0.50694425
1.2489798666 0.92321374 0.50681857
1.24899225612 0.9234588 0.50669247
1.24900464563 0.92370474 0.50656594
1.24901703515 0.92395159 0.50643899
1.24902942467 0.92419935 0.50631161
1.24904181418 0.92444803 0.50618379
1.2490542037 0.92469763 0.50605554
1.24906659321 0.92494818 0.50592683
1.24907898273 0.92519968 0.50579768
1.24909137224 0.92545213 0.50566808
1.24910376176 0.92570556 0.50553801
1.24911615127 0.92595996 0.50540749
1.24912854079 0.92621536 0.50527649
1.24914093031 0.92647175 0.50514502
1.24915331982 0.92672916 0.50501307
1.24916570934 0.92698759 0.50488064
1.24917809885 0.92724706 0.50474772
1.24919048837 0.92750757 0.5046143
1.24920287788 0.92776914 0.50448038
1.2492152674 0.92803179 0.50434596
1.24922765691 0.92829551 0.50421102
1.24924004643 0.92856033 0.50407556
1.24925243595 0.92882626 0.50393958
1.24926482546 0.92909331 0.50380308
1.24927721498 0.9293615 0.50366603
1.24928960449 0.92963083 0.50352844
1.24930199401 0.92990132 0.5033903
1.24931438352 0.93017299 0.50325161
1.24932677304 0.93044586 0.50311235
1.24933916256 0.93071992 0.50297253
1.24935155207 0.93099521 0.50283212
1.24936394159 0.93127173 0.50269114
1.2493763311 0.9315495 0.50254956
1.24938872062 0.93182854 0.50240738
1.24940111013 0.93210887 0.5022646
1.24941349965 0.93239049 0.5021212
1.24942588916 0.93267343 0.50197718
1.24943827868 0.93295771 0.50183253
1.2494506682 0.93324333 0.50168724
1.24946305771 0.93353033 0.50154131
1.24947544723 0.93381872 0.50139471
1.24948783674 0.93410851 0.50124745
1.24950022626 0.93439974 0.50109952
1.24951261577 0.93469241 0.50095091
1.24952500529 0.93498654 0.5008016
1.2495373948 0.93528217 0.50065159
1.24954978432 0.93557931 0.50050086
1.24956217384 0.93587798 0.50034941
1.24957456335 0.9361782 0.50019723
1.24958695287 0.93648 0.5000443
1.24959934238 0.9367834 0.49989062
1.2496117319 0.93708842 0.49973617
1.24962412141 0.9373951 0.49958094
1.24963651093 0.93770345 0.49942493
1.24964890044 0.9380135 0.4992681
1.24966128996 0.93832528 0.49911047
1.24967367948 0.93863881 0.498952
1.24968606899 0.93895412 0.4987927
1.24969845851 0.93927125 0.49863254
1.24971084802 0.93959022 0.49847151
1.24972323754 0.93991106 0.49830959
1.24973562705 0.94023381 0.49814678
1.24974801657 0.94055849 0.49798306
1.24976040608 0.94088513 0.49781841
1.2497727956 0.94121379 0.49765281
1.24978518512 0.94154447 0.49748625
1.24979757463 0.94187724 0.49731871
1.24980996415 0.94221211 0.49715018
1.24982235366 0.94254913 0.49698064
1.24983474318 0.94288834 0.49681006
1.24984713269 0.94322978 0.49663843
1.24985952221 0.9435735 0.49646573
1.24987191173 0.94391952 0.49629194
1.24988430124 0.94426791 0.49611704
1.24989669076 0.9446187 0.495941
1.24990908027 0.94497194 0.49576381
1.24992146979 0.94532769 0.49558544
1.2499338593 0.94568598 0.49540586
1.24994624882 0.94604689 0.49522506
1.24995863833 0.94641045 0.495043
1.24997102785 0.94677673 0.49485967
1.24998341737 0.94714579 0.49467502
1.24999580688 0.94751768 0.49448904
1.2500081964 0.94789247 0.4943017
1.25002058591 0.94827022 0.49411295
1.25003297543 0.948651 0.49392279
1.25004536494 0.94903488 0.49373116
1.25005775446 0.94942194 0.49353803
1.25007014397 0.94981224 0.49334338
1.25008253349 0.95020588 0.49314716
1.25009492301 0.95060292 0.49294933
1.25010731252 0.95100346 0.49274985
1.25011970204 0.95140759 0.49254869
1.25013209155 0.95181539 0.4923458
1.25014448107 0.95222697 0.49214112
1.25015687058 0.95264243 0.49193463
1.2501692601 0.95306186 0.49172626
1.25018164961 0.9534854 0.49151596
1.25019403913 0.95391314 0.49130368
1.25020642865 0.95434521 0.49108936
1.25021881816 0.95478174 0.49087294
1.25023120768 0.95522286 0.49065437
1.25024359719 0.95566872 0.49043356
1.25025598671 0.95611946 0.49021046
1.25026837622 0.95657524 0.48998498
1.25028076574 0.95703623 0.48975706
1.25029315525 0.95750259 0.48952661
1.25030554477 0.95797451 0.48929354
1.25031793429 0.95845219 0.48905776
1.2503303238 0.95893583 0.48881918
1.25034271332 0.95942565 0.48857769
1.25035510283 0.95992189 0.48833319
1.25036749235 0.96042478 0.48808555
1.25037988186 0.9609346 0.48783466
1.25039227138 0.96145163 0.48758038
1.2504046609 0.96197616 0.48732257
1.25041705041 0.96250852 0.48706108
1.25042943993 0.96304906 0.48679574
1.25044182944 0.96359815 0.48652639
1.25045421896 0.96415618 0.48625283
1.25046660847 0.96472361 0.48597486
1.25047899799 0.96530088 0.48569225
1.2504913875 0.96588853 0.48540478
1.25050377702 0.96648709 0.48511217
1.25051616654 0.96709719 0.48481414
1.25052855605 0.9677195 0.48451038
1.25054094557 0.96835473 0.48420054
1.25055333508 0.96900371 0.48388424
1.2505657246 0.96966734 0.48356106
1.25057811411 0.97034661 0.48323054
1.25059050363 0.97104266 0.48289213
1.25060289314 0.97175673 0.48254526
1.25061528266 0.97249027 0.48218924
1.25062767218 0.9732449 0.48182332
1.25064006169 0.97402248 0.48144662
1.25065245121 0.97482519 0.48105812
1.25066484072 0.97565555 0.48065664
1.25067723024 0.97651653 0.48024079
1.25068961975 0.97741169 0.47980888
1.25070200927 0.97834534 0.47935891
1.25071439878 0.97932274 0.4788884
1.2507267883 0.98035054 0.47839423
1.25073917782 0.9814372 0.47787244
1.25075156733 0.98259387 0.47731778
1.25076395685 0.98383576 0.47672314
1.25077634636 0.98518453 0.47607834
1.25078873588 0.98667292 0.47536803
1.25080112539 0.98835486 0.4745669
1.25081351491 0.99033176 0.47362739
1.25082590442 0.99284608 0.47243576
1.25083829394 0.99705852 0.47044755
1.25083899654 0.99750406 0.47023786
1.25083900273 0.99750834 0.47023585
1.25083900892 0.99751263 0.47023383
1.25083901511 0.99751693 0.47023181
1.2508390213 0.99752123 0.47022978
1.2508390275 0.99752554 0.47022775
1.25083903369 0.99752986 0.47022572
1.25083903988 0.99753419 0.47022368
1.25083904607 0.99753852 0.47022164
1.25083905226 0.99754287 0.4702196
1.25083905845 0.99754722 0.47021755
1.25083906465 0.99755157 0.4702155
1.25083907084 0.99755594 0.47021345
1.25083907703 0.99756031 0.47021139
1.25083908322 0.99756469 0.47020933
1.25083908941 0.99756908 0.47020727
1.2508390956 0.99757348 0.4702052
1.2508391018 0.99757789 0.47020312
1.25083910799 0.9975823 0.47020105
1.25083911418 0.99758672 0.47019897
1.25083912037 0.99759115 0.47019688
1.25083912656 0.99759559 0.4701948
1.25083913275 0.99760004 0.4701927
1.25083913895 0.99760449 0.47019061
1.25083914514 0.99760895 0.47018851
1.25083915133 0.99761342 0.47018641
1.25083915752 0.9976179 0.4701843
1.25083916371 0.99762239 0.47018219
1.2508391699 0.99762689 0.47018007
1.2508391761 0.99763139 0.47017795
1.25083918229 0.99763591 0.47017583
1.25083918848 0.99764043 0.4701737
1.25083919467 0.99764496 0.47017157
1.25083920086 0.9976495 0.47016943
1.25083920705 0.99765405 0.47016729
1.25083921325 0.99765861 0.47016515
1.25083921944 0.99766317 0.470163
1.25083922563 0.99766775 0.47016085
1.25083923182 0.99767233 0.47015869
1.25083923801 0.99767693 0.47015653
1.2508392442 0.99768153 0.47015437
1.2508392504 0.99768614 0.4701522
1.25083925659 0.99769076 0.47015002
1.25083926278 0.99769539 0.47014784
1.25083926897 0.99770003 0.47014566
1.25083927516 0.99770468 0.47014348
1.25083928135 0.99770934 0.47014128
1.25083928755 0.99771401 0.47013909
1.25083929374 0.99771869 0.47013689
1.25083929993 0.99772338 0.47013468
1.25083930612 0.99772807 0.47013247
1.25083931231 0.99773278 0.47013026
1.2508393185 0.9977375 0.47012804
1.2508393247 0.99774222 0.47012582
1.25083933089 0.99774696 0.47012359
1.25083933708 0.99775171 0.47012136
1.25083934327 0.99775646 0.47011912
1.25083934946 0.99776123 0.47011688
1.25083935565 0.99776601 0.47011463
1.25083936185 0.9977708 0.47011238
1.25083936804 0.99777559 0.47011012
1.25083937423 0.9977804 0.47010786
1.25083938042 0.99778522 0.47010559
1.25083938661 0.99779005 0.47010332
1.2508393928 0.99779489 0.47010105
1.250839399 0.99779974 0.47009876
1.25083940519 0.9978046 0.47009648
1.25083941138 0.99780947 0.47009419
1.25083941757 0.99781436 0.47009189
1.25083942376 0.99781925 0.47008959
1.25083942995 0.99782415 0.47008728
1.25083943615 0.99782907 0.47008497
1.25083944234 0.997834 0.47008265
1.25083944853 0.99783894 0.47008033
1.25083945472 0.99784389 0.470078
1.25083946091 0.99784885 0.47007567
1.2508394671 0.99785382 0.47007333
1.2508394733 0.99785881 0.47007098
1.25083947949 0.9978638 0.47006863
1.25083948568 0.99786881 0.47006628
1.25083949187 0.99787383 0.47006392
1.25083949806 0.99787886 0.47006155
1.25083950425 0.99788391 0.47005918
1.25083951045 0.99788896 0.4700568
1.25083951664 0.99789403 0.47005442
1.25083952283 0.99789911 0.47005203
1.25083952902 0.9979042 0.47004963
1.25083953521 0.99790931 0.47004723
1.2508395414 0.99791442 0.47004483
1.2508395476 0.99791956 0.47004241
1.25083955379 0.9979247 0.47004
1.25083955998 0.99792985 0.47003757
1.25083956617 0.99793502 0.47003514
1.25083957236 0.9979402 0.4700327
1.25083957855 0.9979454 0.47003026
1.25083958475 0.99795061 0.47002781
1.25083959094 0.99795583 0.47002536
1.25083959713 0.99796106 0.47002289
1.25083960332 0.99796631 0.47002043
1.25083960951 0.99797157 0.47001795
1.2508396157 0.99797685 0.47001547
1.2508396219 0.99798214 0.47001298
1.25083962809 0.99798744 0.47001049
1.25083963428 0.99799276 0.47000799
1.25083964047 0.99799809 0.47000548
1.25083964666 0.99800344 0.47000297
1.25083965285 0.9980088 0.47000045
1.25083965905 0.99801417 0.46999792
1.25083966524 0.99801956 0.46999539
1.25083967143 0.99802497 0.46999285
1.25083967762 0.99803039 0.4699903
1.25083968381 0.99803582 0.46998774
1.25083969 0.99804127 0.46998518
1.2508396962 0.99804673 0.46998261
1.25083970239 0.99805221 0.46998003
1.25083970858 0.99805771 0.46997745
1.25083971477 0.99806322 0.46997486
1.25083972096 0.99806875 0.46997226
1.25083972715 0.99807429 0.46996965
1.25083973335 0.99807985 0.46996704
1.25083973954 0.99808543 0.46996442
1.25083974573 0.99809102 0.46996179
1.25083975192 0.99809662 0.46995915
1.25083975811 0.99810225 0.46995651
1.2508397643 0.99810789 0.46995386
1.2508397705 0.99811355 0.4699512
1.25083977669 0.99811922 0.46994853
1.25083978288 0.99812492 0.46994585
1.25083978907 0.99813063 0.46994317
1.25083979526 0.99813635 0.46994047
1.25083980145 0.9981421 0.46993777
1.25083980765 0.99814786 0.46993506
1.25083981384 0.99815364 0.46993235
1.25083982003 0.99815944 0.46992962
1.25083982622 0.99816526 0.46992688
1.25083983241 0.9981711 0.46992414
1.2508398386 0.99817695 0.46992139
1.2508398448 0.99818283 0.46991863
1.25083985099 0.99818872 0.46991586
1.25083985718 0.99819463 0.46991308
1.25083986337 0.99820056 0.46991029
1.25083986956 0.99820651 0.46990749
1.25083987575 0.99821249 0.46990468
1.25083988195 0.99821848 0.46990187
1.25083988814 0.99822449 0.46989904
1.25083989433 0.99823052 0.46989621
1.25083990052 0.99823657 0.46989336
1.25083990671 0.99824265 0.4698905
1.2508399129 0.99824874 0.46988764
1.2508399191 0.99825486 0.46988476
1.25083992529 0.998261 0.46988188
1.25083993148 0.99826716 0.46987898
1.25083993767 0.99827334 0.46987608
1.25083994386 0.99827954 0.46987316
1.25083995005 0.99828577 0.46987023
1.25083995625 0.99829202 0.4698673
1.25083996244 0.99829829 0.46986435
1.25083996863 0.99830459 0.46986139
1.25083997482 0.99831091 0.46985842
1.25083998101 0.99831725 0.46985544
1.2508399872 0.99832362 0.46985245
1.2508399934 0.99833001 0.46984944
1.25083999959 0.99833642 0.46984643
1.25084000578 0.99834286 0.4698434
1.25084001197 0.99834933 0.46984036
1.25084001816 0.99835582 0.46983731
1.25084002435 0.99836234 0.46983424
1.25084003055 0.99836888 0.46983117
1.25084003674 0.99837545 0.46982808
1.25084004293 0.99838205 0.46982498
1.25084004912 0.99838867 0.46982187
1.25084005531 0.99839532 0.46981874
1.2508400615 0.998402 0.4698156
1.2508400677 0.99840871 0.46981245
1.25084007389 0.99841545 0.46980928
1.25084008008 0.99842221 0.46980611
1.25084008627 0.998429 0.46980291
1.25084009246 0.99843583 0.46979971
1.25084009865 0.99844268 0.46979648
1.25084010485 0.99844956 0.46979325
1.25084011104 0.99845648 0.46979
1.25084011723 0.99846342 0.46978674
1.25084012342 0.9984704 0.46978346
1.25084012961 0.99847741 0.46978016
1.2508401358 0.99848445 0.46977685
1.250840142 0.99849153 0.46977353
1.25084014819 0.99849864 0.46977019
1.25084015438 0.99850578 0.46976683
1.25084016057 0.99851295 0.46976346
1.25084016676 0.99852016 0.46976007
1.25084017295 0.99852741 0.46975667
1.25084017915 0.99853469 0.46975324
1.25084018534 0.99854201 0.4697498
1.25084019153 0.99854937 0.46974635
1.25084019772 0.99855676 0.46974287
1.25084020391 0.99856419 0.46973938
1.2508402101 0.99857167 0.46973587
1.2508402163 0.99857918 0.46973234
1.25084022249 0.99858673 0.46972879
1.25084022868 0.99859432 0.46972523
1.25084023487 0.99860195 0.46972164
1.25084024106 0.99860962 0.46971804
1.25084024725 0.99861734 0.46971441
1.25084025345 0.9986251 0.46971076
1.25084025964 0.9986329 0.4697071
1.25084026583 0.99864075 0.46970341
1.25084027202 0.99864865 0.4696997
1.25084027821 0.99865659 0.46969597
1.2508402844 0.99866458 0.46969222
1.2508402906 0.99867261 0.46968844
1.25084029679 0.9986807 0.46968464
1.25084030298 0.99868884 0.46968082
1.25084030917 0.99869702 0.46967697
1.25084031536 0.99870526 0.4696731
1.25084032155 0.99871355 0.46966921
1.25084032775 0.9987219 0.46966528
1.25084033394 0.9987303 0.46966134
1.25084034013 0.99873876 0.46965737
1.25084034632 0.99874727 0.46965337
1.25084035251 0.99875584 0.46964934
1.2508403587 0.99876447 0.46964528
1.2508403649 0.99877317 0.4696412
1.25084037109 0.99878192 0.46963709
1.25084037728 0.99879074 0.46963294
1.25084038347 0.99879962 0.46962877
1.25084038966 0.99880857 0.46962457
1.25084039585 0.99881759 0.46962033
1.25084040204 0.99882668 0.46961606
1.25084040824 0.99883583 0.46961176
1.25084041443 0.99884506 0.46960743
1.25084042062 0.99885437 0.46960305
1.25084042681 0.99886375 0.46959865
1.250840433 0.99887321 0.4695942
1.25084043919 0.99888275 0.46958972
1.25084044539 0.99889237 0.4695852
1.25084045158 0.99890208 0.46958064
1.25084045777 0.99891187 0.46957604
1.25084046396 0.99892176 0.4695714
1.25084047015 0.99893173 0.46956672
1.25084047634 0.9989418 0.46956199
1.25084048254 0.99895197 0.46955721
1.25084048873 0.99896223 0.46955239
1.25084049492 0.9989726 0.46954752
1.25084050111 0.99898307 0.4695426
1.2508405073 0.99899366 0.46953763
1.25084051349 0.99900435 0.46953261
1.25084051969 0.99901516 0.46952753
1.25084052588 0.9990261 0.4695224
1.25084053207 0.99903715 0.46951721
1.25084053826 0.99904834 0.46951195
1.25084054445 0.99905966 0.46950664
1.25084055064 0.99907111 0.46950126
1.25084055684 0.99908271 0.46949581
1.25084056303 0.99909446 0.46949029
1.25084056922 0.99910637 0.4694847
1.25084057541 0.99911843 0.46947904
1.2508405816 0.99913066 0.46947329
1.25084058779 0.99914307 0.46946747
1.25084059399 0.99915566 0.46946156
1.25084060018 0.99916844 0.46945556
1.25084060637 0.99918142 0.46944946
1.25084061256 0.99919461 0.46944327
1.25084061875 0.99920802 0.46943697
1.25084062494 0.99922166 0.46943057
1.25084063114 0.99923555 0.46942405
1.25084063733 0.99924969 0.46941741
1.25084064352 0.9992641 0.46941064
1.25084064971 0.9992788 0.46940374
1.2508406559 0.99929381 0.46939669
1.25084066209 0.99930915 0.46938949
1.25084066829 0.99932483 0.46938213
1.25084067448 0.99934089 0.46937459
1.25084068067 0.99935735 0.46936686
1.25084068686 0.99937424 0.46935893
1.25084069305 0.9993916 0.46935078
1.25084069924 0.99940948 0.46934239
1.25084070544 0.99942791 0.46933374
1.25084071163 0.99944695 0.4693248
1.25084071782 0.99946668 0.46931554
1.25084072401 0.99948716 0.46930593
1.2508407302 0.9995085 0.46929591
1.25084073639 0.99953081 0.46928544
1.25084074259 0.99955424 0.46927445
1.25084074878 0.99957897 0.46926284
1.25084075497 0.99960524 0.46925051
1.25084076116 0.9996334 0.4692373
1.25084076735 0.9996639 0.46922298
1.25084077354 0.99969747 0.46920723
1.25084077974 0.99973527 0.4691895
1.25084078499 0.9997722 0.46917217
1.25084078505 0.99977268 0.46917194
1.25084078511 0.99977315 0.46917172
1.25084078518 0.99977363 0.4691715
1.25084078524 0.99977411 0.46917127
1.2508407853 0.99977459 0.46917105
1.25084078537 0.99977507 0.46917082
1.25084078543 0.99977555 0.46917059
1.25084078549 0.99977604 0.46917037
1.25084078555 0.99977652 0.46917014
1.25084078562 0.99977701 0.46916991
1.25084078568 0.99977749 0.46916968
1.25084078574 0.99977798 0.46916946
1.2508407858 0.99977847 0.46916923
1.25084078587 0.99977896 0.469169
1.25084078593 0.99977945 0.46916877
1.25084078599 0.99977994 0.46916854
1.25084078605 0.99978043 0.46916831
1.25084078612 0.99978093 0.46916807
1.25084078618 0.99978142 0.46916784
1.25084078624 0.99978192 0.46916761
1.2508407863 0.99978241 0.46916738
1.25084078637 0.99978291 0.46916714
1.25084078643 0.99978341 0.46916691
1.25084078649 0.99978391 0.46916667
1.25084078655 0.99978441 0.46916644
1.25084078662 0.99978492 0.4691662
1.25084078668 0.99978542 0.46916597
1.25084078674 0.99978593 0.46916573
1.2508407868 0.99978643 0.46916549
1.25084078687 0.99978694 0.46916525
1.25084078693 0.99978745 0.46916501
1.25084078699 0.99978796 0.46916477
1.25084078705 0.99978847 0.46916453
1.25084078712 0.99978898 0.46916429
1.25084078718 0.9997895 0.46916405
1.25084078724 0.99979001 0.46916381
1.2508407873 0.99979053 0.46916357
1.25084078737 0.99979105 0.46916333
1.25084078743 0.99979156 0.46916308
1.25084078749 0.99979208 0.46916284
1.25084078755 0.99979261 0.46916259
1.25084078762 0.99979313 0.46916235
1.25084078768 0.99979365 0.4691621
1.25084078774 0.99979418 0.46916186
1.2508407878 0.99979471 0.46916161
1.25084078787 0.99979523 0.46916136
1.25084078793 0.99979576 0.46916111
1.25084078799 0.99979629 0.46916086
1.25084078805 0.99979683 0.46916061
1.25084078812 0.99979736 0.46916036
1.25084078818 0.9997979 0.46916011
1.25084078824 0.99979843 0.46915986
1.2508407883 0.99979897 0.46915961
1.25084078837 0.99979951 0.46915935
1.25084078843 0.99980005 0.4691591
1.25084078849 0.99980059 0.46915885
1.25084078855 0.99980114 0.46915859
1.25084078862 0.99980168 0.46915834
1.25084078868 0.99980223 0.46915808
1.25084078874 0.99980278 0.46915782
1.2508407888 0.99980333 0.46915756
1.25084078887 0.99980388 0.4691573
1.25084078893 0.99980443 0.46915705
1.25084078899 0.99980499 0.46915679
1.25084078906 0.99980554 0.46915652
1.25084078912 0.9998061 0.46915626
1.25084078918 0.99980666 0.469156
1.25084078924 0.99980722 0.46915574
1.25084078931 0.99980778 0.46915547
1.25084078937 0.99980835 0.46915521
1.25084078943 0.99980891 0.46915494
1.25084078949 0.99980948 0.46915468
1.25084078956 0.99981005 0.46915441
1.25084078962 0.99981062 0.46915414
1.25084078968 0.99981119 0.46915387
1.25084078974 0.99981177 0.4691536
1.25084078981 0.99981234 0.46915333
1.25084078987 0.99981292 0.46915306
1.25084078993 0.9998135 0.46915279
1.25084078999 0.99981408 0.46915252
1.25084079006 0.99981467 0.46915224
1.25084079012 0.99981525 0.46915197
1.25084079018 0.99981584 0.46915169
1.25084079024 0.99981643 0.46915142
1.25084079031 0.99981702 0.46915114
1.25084079037 0.99981761 0.46915086
1.25084079043 0.99981821 0.46915058
1.25084079049 0.9998188 0.4691503
1.25084079056 0.9998194 0.46915002
1.25084079062 0.99982 0.46914974
1.25084079068 0.99982061 0.46914946
1.25084079074 0.99982121 0.46914917
1.25084079081 0.99982182 0.46914889
1.25084079087 0.99982243 0.4691486
1.25084079093 0.99982304 0.46914832
1.25084079099 0.99982365 0.46914803
1.25084079106 0.99982426 0.46914774
1.25084079112 0.99982488 0.46914745
1.25084079118 0.9998255 0.46914716
1.25084079124 0.99982612 0.46914687
1.25084079131 0.99982675 0.46914658
1.25084079137 0.99982737 0.46914628
1.25084079143 0.999828 0.46914599
1.25084079149 0.99982863 0.46914569
1.25084079156 0.99982927 0.46914539
1.25084079162 0.9998299 0.4691451
1.25084079168 0.99983054 0.4691448
1.25084079174 0.99983118 0.4691445
1.25084079181 0.99983182 0.46914419
1.25084079187 0.99983247 0.46914389
1.25084079193 0.99983312 0.46914359
1.25084079199 0.99983377 0.46914328
1.25084079206 0.99983442 0.46914298
1.25084079212 0.99983507 0.46914267
1.25084079218 0.99983573 0.46914236
1.25084079224 0.99983639 0.46914205
1.25084079231 0.99983706 0.46914174
1.25084079237 0.99983772 0.46914143
1.25084079243 0.99983839 0.46914111
1.25084079249 0.99983906 0.4691408
1.25084079256 0.99983974 0.46914048
1.25084079262 0.99984041 0.46914016
1.25084079268 0.99984109 0.46913984
1.25084079275 0.99984178 0.46913952
1.25084079281 0.99984246 0.4691392
1.25084079287 0.99984315 0.46913888
1.25084079293 0.99984384 0.46913855
1.250840793 0.99984454 0.46913823
1.25084079306 0.99984524 0.4691379
1.25084079312 0.99984594 0.46913757
1.25084079318 0.99984664 0.46913724
1.25084079325 0.99984735 0.46913691
1.25084079331 0.99984806 0.46913658
1.25084079337 0.99984878 0.46913624
1.25084079343 0.99984949 0.4691359
1.2508407935 0.99985022 0.46913556
1.25084079356 0.99985094 0.46913522
1.25084079362 0.99985167 0.46913488
1.25084079368 0.9998524 0.46913454
1.25084079375 0.99985314 0.46913419
1.25084079381 0.99985388 0.46913385
1.25084079387 0.99985462 0.4691335
1.25084079393 0.99985537 0.46913315
1.250840794 0.99985612 0.4691328
1.25084079406 0.99985687 0.46913244
1.25084079412 0.99985763 0.46913209
1.25084079418 0.99985839 0.46913173
1.25084079425 0.99985916 0.46913137
1.25084079431 0.99985993 0.46913101
1.25084079437 0.99986071 0.46913064
1.25084079443 0.99986149 0.46913028
1.2508407945 0.99986227 0.46912991
1.25084079456 0.99986306 0.46912954
1.25084079462 0.99986385 0.46912917
1.25084079468 0.99986465 0.46912879
1.25084079475 0.99986545 0.46912842
1.25084079481 0.99986626 0.46912804
1.25084079487 0.99986707 0.46912766
1.25084079493 0.99986789 0.46912727
1.250840795 0.99986871 0.46912689
1.25084079506 0.99986954 0.4691265
1.25084079512 0.99987037 0.46912611
1.25084079518 0.99987121 0.46912572
1.25084079525 0.99987205 0.46912532
1.25084079531 0.9998729 0.46912492
1.25084079537 0.99987376 0.46912452
1.25084079543 0.99987462 0.46912412
1.2508407955 0.99987549 0.46912371
1.25084079556 0.99987636 0.4691233
1.25084079562 0.99987724 0.46912289
1.25084079568 0.99987812 0.46912247
1.25084079575 0.99987902 0.46912205
1.25084079581 0.99987991 0.46912163
1.25084079587 0.99988082 0.46912121
1.25084079593 0.99988173 0.46912078
1.250840796 0.99988265 0.46912035
1.25084079606 0.99988358 0.46911991
1.25084079612 0.99988451 0.46911947
1.25084079618 0.99988545 0.46911903
1.25084079625 0.9998864 0.46911859
1.25084079631 0.99988736 0.46911814
1.25084079637 0.99988833 0.46911769
1.25084079644 0.9998893 0.46911723
1.2508407965 0.99989028 0.46911677
1.25084079656 0.99989128 0.4691163
1.25084079662 0.99989228 0.46911583
1.25084079669 0.99989329 0.46911536
1.25084079675 0.99989431 0.46911488
1.25084079681 0.99989534 0.4691144
1.25084079687 0.99989638 0.46911391
1.25084079694 0.99989743 0.46911342
1.250840797 0.99989849 0.46911292
1.25084079706 0.99989956 0.46911242
1.25084079712 0.99990065 0.46911191
1.25084079719 0.99990174 0.46911139
1.25084079725 0.99990285 0.46911087
1.25084079731 0.99990397 0.46911035
1.25084079737 0.99990511 0.46910981
1.25084079744 0.99990625 0.46910928
1.2508407975 0.99990742 0.46910873
1.25084079756 0.99990859 0.46910818
1.25084079762 0.99990979 0.46910762
1.25084079769 0.999911 0.46910705
1.25084079775 0.99991222 0.46910648
1.25084079781 0.99991346 0.46910589
1.25084079787 0.99991473 0.4691053
1.25084079794 0.99991601 0.4691047
1.250840798 0.99991731 0.46910409
1.25084079806 0.99991863 0.46910347
1.25084079812 0.99991997 0.46910284
1.25084079819 0.99992133 0.4691022
1.25084079825 0.99992272 0.46910155
1.25084079831 0.99992414 0.46910089
1.25084079837 0.99992558 0.46910021
1.25084079844 0.99992705 0.46909952
1.2508407985 0.99992855 0.46909882
1.25084079856 0.99993008 0.4690981
1.25084079862 0.99993165 0.46909736
1.25084079869 0.99993325 0.46909661
1.25084079875 0.99993489 0.46909584
1.25084079881 0.99993658 0.46909505
1.25084079887 0.99993831 0.46909424
1.25084079894 0.99994009 0.4690934
1.250840799 0.99994193 0.46909254
1.25084079906 0.99994383 0.46909165
1.25084079912 0.99994579 0.46909073
1.25084079919 0.99994782 0.46908977
1.25084079925 0.99994994 0.46908878
1.25084079931 0.99995216 0.46908774
1.25084079937 0.99995448 0.46908665
1.25084079944 0.99995692 0.46908551
1.2508407995 0.99995951 0.46908429
1.25084079956 0.99996229 0.46908299
1.25084079962 0.99996528 0.46908159
1.25084079969 0.99996855 0.46908005
1.25084079975 0.99997221 0.46907834
1.25084079981 0.99997643 0.46907636
1.25084079987 0.99998159 0.46907394
1.25084079994 0.99998893 0.46907049


==> anc/out-G-1-A-0.66528468-lamb-0.003.dat <==
# K = 640000000
# G = 1
# A = 0.665285
# lambda = 0.003
# dR = 1.03951e-09
R P DP DDP U DU N DN NSCD
0.66528468 0 0 1.99993 0 0.999982 1.000018 0 1.79994e-05
0.66528468052 0 1.03947e-09 1.99993 5.19744e-10 0.999982 1.000018 -1.35278e-05 1.79994e-05
0.66528468104 1.08054e-18 2.07894e-09 1.99993 1.03949e-09 0.999982 1.000018 -1.35284e-05 1.79994e-05
0.665284681559 2.16107e-18 3.11841e-09 1.99993 1.55923e-09 0.999982 1.000018 -1.3529e-05 1.79994e-05
0.665284682079 4.32215e-18 4.15788e-09 1.99993 2.07898e-09 0.999982 1.000018 -1.35296e-05 1.79994e-05
0.665284682599 6.48322e-18 5.19735e-09 1.99993 2.59872e-09 0.999982 1.000018 -1.35301e-05 1.79994e-05
0.665284683119 9.72483e-18 6.23682e-09 1.99993 3.11847e-09 0.999982 1.000018 -1.35307e-05 1.79994e-05
0.665284683638 1.29664e-17 7.27629e-09 1.99993 3.63821e-09 0.999982 1.000018 -1.35313e-05 1.79994e-05
0.665284684158 1.72886e-17 8.31576e-09 1.99993 4.15795e-09 0.999982 1.000018 -1.35319e-05 1.79994e-05
0.665284684678 2.16107e-17 9.35523e-09 1.99993 4.6777e-09 0.999982 1.000018 -1.35325e-05 1.79994e-05
0.665284685198 2.70134e-17 1.03947e-08 1.99993 5.19744e-09 0.999982 1.000018 -1.35331e-05 1.79994e-05
0.665284685717 3.24161e-17 1.14342e-08 1.99993 5.71719e-09 0.999982 1.000018 -1.35337e-05 1.79994e-05
0.665284686237 3.88993e-17 1.24736e-08 1.99993 6.23693e-09 0.999982 1.000018 -1.35343e-05 1.79994e-05
0.665284686757 4.53825e-17 1.35131e-08 1.99993 6.75668e-09 0.999982 1.000018 -1.35348e-05 1.79994e-05
0.665284687277 5.29463e-17 1.45526e-08 1.99993 7.27642e-09 0.999982 1.000018 -1.35354e-05 1.79994e-05
0.665284687796 6.051e-17 1.5592e-08 1.99993 7.79616e-09 0.999982 1.000018 -1.3536e-05 1.79994e-05
0.665284688316 6.91543e-17 1.66315e-08 1.99993 8.31591e-09 0.999982 1.000018 -1.35366e-05 1.79994e-05
0.665284688836 7.77986e-17 1.7671e-08 1.99993 8.83565e-09 0.999982 1.000018 -1.35372e-05 1.79994e-05
0.665284689356 8.75235e-17 1.87105e-08 1.99993 9.3554e-09 0.999982 1.000018 -1.35378e-05 1.79994e-05
0.665284689875 9.72483e-17 1.97499e-08 1.99993 9.87514e-09 0.999982 1.000018 -1.35384e-05 1.79994e-05
0.665284690395 1.08054e-16 2.07894e-08 1.99993 1.03949e-08 0.999982 1.000018 -1.3539e-05 1.79994e-05
0.665284690915 1.18859e-16 2.18289e-08 1.99993 1.09146e-08 0.999982 1.000018 -1.35395e-05 1.79994e-05
0.665284691435 1.30745e-16 2.28683e-08 1.99993 1.14344e-08 0.999982 1.000018 -1.35401e-05 1.79994e-05
0.665284691954 1.42631e-16 2.39078e-08 1.99993 1.19541e-08 0.999982 1.000018 -1.35407e-05 1.79994e-05
0.665284692474 1.55597e-16 2.49473e-08 1.99993 1.24739e-08 0.999982 1.000018 -1.35413e-05 1.79994e-05
0.665284692994 1.68564e-16 2.59867e-08 1.99993 1.29936e-08 0.999982 1.000018 -1.35419e-05 1.79994e-05
0.665284693514 1.82611e-16 2.70262e-08 1.99993 1.35134e-08 0.999982 1.000018 -1.35425e-05 1.79994e-05
0.665284694033 1.96658e-16 2.80657e-08 1.99993 1.40331e-08 0.999982 1.000018 -1.35431e-05 1.79994e-05
0.665284694553 2.11785e-16 2.91052e-08 1.99993 1.45528e-08 0.999982 1.000018 -1.35437e-05 1.79994e-05
0.665284695073 2.26913e-16 3.01446e-08 1.99993 1.50726e-08 0.999982 1.000018 -1.35442e-05 1.79994e-05
0.665284695593 2.43121e-16 3.11841e-08 1.99993 1.55923e-08 0.999982 1.000018 -1.35448e-05 1.79994e-05
0.665284696112 2.59329e-16 3.22236e-08 1.99993 1.61121e-08 0.999982 1.000018 -1.35454e-05 1.79994e-05
0.665284696632 2.76617e-16 3.3263e-08 1.99993 1.66318e-08 0.999982 1.000018 -1.3546e-05 1.79994e-05
0.665284697152 2.93906e-16 3.43025e-08 1.99993 1.71516e-08 0.999982 1.000018 -1.35466e-05 1.79994e-05
0.665284697672 3.12275e-16 3.5342e-08 1.99993 1.76713e-08 0.999982 1.000018 -1.35472e-05 1.79994e-05
0.665284698191 3.30644e-16 3.63814e-08 1.99993 1.81911e-08 0.999982 1.000018 -1.35478e-05 1.79994e-05
0.665284698711 3.50094e-16 3.74209e-08 1.99993 1.87108e-08 0.999982 1.000018 -1.35484e-05 1.79994e-05
0.665284699231 3.69544e-16 3.84604e-08 1.99993 1.92305e-08 0.999982 1.000018 -1.35489e-05 1.79994e-05
0.665284699751 3.90074e-16 3.94999e-08 1.99993 1.97503e-08 0.999982 1.000018 -1.35495e-05 1.79994e-05
0.66528470027 4.10604e-16 4.05393e-08 1.99993 2.027e-08 0.999982 1.000018 -1.35501e-05 1.79994e-05
0.66528470079 4.32215e-16 4.15788e-08 1.99993 2.07898e-08 0.999982 1.000018 -1.35507e-05 1.79994e-05
0.66528470131 4.53825e-16 4.26183e-08 1.99993 2.13095e-08 0.999982 1.000018 -1.35513e-05 1.79994e-05
0.66528470183 4.76517e-16 4.36577e-08 1.99993 2.18293e-08 0.999982 1.000018 -1.35519e-05 1.79994e-05
0.665284702349 4.99208e-16 4.46972e-08 1.99993 2.2349e-08 0.999982 1.000018 -1.35525e-05 1.79994e-05
0.665284702869 5.2298e-16 4.57367e-08 1.99993 2.28687e-08 0.999982 1.000018 -1.3553e-05 1.79994e-05
0.665284703389 5.46751e-16 4.67761e-08 1.99993 2.33885e-08 0.999982 1.000018 -1.35536e-05 1.79994e-05
0.665284703909 5.71604e-16 4.78156e-08 1.99993 2.39082e-08 0.999982 1.000018 -1.35542e-05 1.79994e-05
0.665284704428 5.96456e-16 4.88551e-08 1.99993 2.4428e-08 0.999982 1.000018 -1.35548e-05 1.79994e-05
0.665284704948 6.22389e-16 4.98946e-08 1.99993 2.49477e-08 0.999982 1.000018 -1.35554e-05 1.79994e-05
0.665284705468 6.48322e-16 5.0934e-08 1.99993 2.54675e-08 0.999982 1.000018 -1.3556e-05 1.79994e-05
0.665284705988 6.75335e-16 5.19735e-08 1.99993 2.59872e-08 0.999982 1.000018 -1.35566e-05 1.79994e-05
0.665284706507 7.02349e-16 5.3013e-08 1.99993 2.6507e-08 0.999982 1.000018 -1.35572e-05 1.79994e-05
0.665284707027 7.30443e-16 5.40524e-08 1.99993 2.70267e-08 0.999982 1.000018 -1.35577e-05 1.79994e-05
0.665284707547 7.58537e-16 5.50919e-08 1.99993 2.75464e-08 0.999982 1.000018 -1.35583e-05 1.79994e-05
0.665284708067 7.87711e-16 5.61314e-08 1.99993 2.80662e-08 0.999982 1.000018 -1.35589e-05 1.79994e-05
0.665284708586 8.16886e-16 5.71708e-08 1.99993 2.85859e-08 0.999982 1.000018 -1.35595e-05 1.79994e-05
0.665284709106 8.47141e-16 5.82103e-08 1.99993 2.91057e-08 0.999982 1.000018 -1.35601e-05 1.79994e-05
0.665284709626 8.77396e-16 5.92498e-08 1.99993 2.96254e-08 0.999982 1.000018 -1.35607e-05 1.79994e-05
0.665284710146 9.08731e-16 6.02893e-08 1.99993 3.01452e-08 0.999982 1.000018 -1.35613e-05 1.79994e-05
0.665284710665 9.40067e-16 6.13287e-08 1.99993 3.06649e-08 0.999982 1.000018 -1.35619e-05 1.79994e-05
0.665284711185 9.72483e-16 6.23682e-08 1.99993 3.11847e-08 0.999982 1.000018 -1.35624e-05 1.79994e-05
0.665284711705 1.0049e-15 6.34077e-08 1.99993 3.17044e-08 0.999982 1.000018 -1.3563e-05 1.79994e-05
0.665284712225 1.0384e-15 6.44471e-08 1.99993 3.22241e-08 0.999982 1.000018 -1.35636e-05 1.79994e-05
0.665284712744 1.07189e-15 6.54866e-08 1.99993 3.27439e-08 0.999982 1.000018 -1.35642e-05 1.79994e-05
0.665284713264 1.10647e-15 6.65261e-08 1.99993 3.32636e-08 0.999982 1.000018 -1.35648e-05 1.79994e-05
0.665284713784 1.14105e-15 6.75655e-08 1.99993 3.37834e-08 0.999982 1.000018 -1.35654e-05 1.79994e-05
0.665284714304 1.1767e-15 6.8605e-08 1.99993 3.43031e-08 0.999982 1.000018 -1.3566e-05 1.79994e-05
0.665284714823 1.21236e-15 6.96445e-08 1.99993 3.48229e-08 0.999982 1.000018 -1.35666e-05 1.79994e-05
0.665284715343 1.2491e-15 7.0684e-08 1.99993 3.53426e-08 0.999982 1.000018 -1.35671e-05 1.79994e-05
0.665284715863 1.28584e-15 7.17234e-08 1.99993 3.58624e-08 0.999982 1.000018 -1.35677e-05 1.79994e-05
0.665284716383 1.32366e-15 7.27629e-08 1.99993 3.63821e-08 0.999982 1.000018 -1.35683e-05 1.79994e-05
0.665284716903 1.36148e-15 7.38024e-08 1.99993 3.69018e-08 0.999982 1.000018 -1.35689e-05 1.79994e-05
0.665284717422 1.40038e-15 7.48418e-08 1.99993 3.74216e-08 0.999982 1.000018 -1.35695e-05 1.79994e-05
0.665284717942 1.43927e-15 7.58813e-08 1.99993 3.79413e-08 0.999982 1.000018 -1.35701e-05 1.79994e-05
0.665284718462 1.47925e-15 7.69208e-08 1.99993 3.84611e-08 0.999982 1.000018 -1.35707e-05 1.79994e-05
0.665284718982 1.51923e-15 7.79602e-08 1.99993 3.89808e-08 0.999982 1.000018 -1.35712e-05 1.79994e-05
0.665284719501 1.56029e-15 7.89997e-08 1.99993 3.95006e-08 0.999982 1.000018 -1.35718e-05 1.79994e-05
0.665284720021 1.60136e-15 8.00392e-08 1.99993 4.00203e-08 0.999982 1.000018 -1.35724e-05 1.79994e-05
0.665284720541 1.6435e-15 8.10787e-08 1.99993 4.05401e-08 0.999982 1.000018 -1.3573e-05 1.79994e-05
0.665284721061 1.68564e-15 8.21181e-08 1.99993 4.10598e-08 0.999982 1.000018 -1.35736e-05 1.79994e-05
0.66528472158 1.72886e-15 8.31576e-08 1.99993 4.15795e-08 0.999982 1.000018 -1.35742e-05 1.79994e-05
0.6652847221 1.77208e-15 8.41971e-08 1.99993 4.20993e-08 0.999982 1.000018 -1.35748e-05 1.79994e-05
0.66528472262 1.81638e-15 8.52365e-08 1.99993 4.2619e-08 0.999982 1.000018 -1.35754e-05 1.79994e-05
0.66528472314 1.86068e-15 8.6276e-08 1.99993 4.31388e-08 0.999982 1.000018 -1.35759e-05 1.79994e-05
0.665284723659 1.90607e-15 8.73155e-08 1.99993 4.36585e-08 0.999982 1.000018 -1.35765e-05 1.79994e-05
0.665284724179 1.95145e-15 8.83549e-08 1.99993 4.41783e-08 0.999982 1.000018 -1.35771e-05 1.79994e-05
0.665284724699 1.99791e-15 8.93944e-08 1.99993 4.4698e-08 0.999982 1.000018 -1.35777e-05 1.79994e-05
0.665284725219 2.04438e-15 9.04339e-08 1.99993 4.52178e-08 0.999982 1.000018 -1.35783e-05 1.79994e-05
0.665284725738 2.09192e-15 9.14734e-08 1.99993 4.57375e-08 0.999982 1.000018 -1.35789e-05 1.79994e-05
0.665284726258 2.13946e-15 9.25128e-08 1.99993 4.62572e-08 0.999982 1.000018 -1.35795e-05 1.79994e-05
0.665284726778 2.18809e-15 9.35523e-08 1.99993 4.6777e-08 0.999982 1.000018 -1.35801e-05 1.79994e-05
0.665284727298 2.23671e-15 9.45918e-08 1.99993 4.72967e-08 0.999982 1.000018 -1.35806e-05 1.79994e-05
0.665284727817 2.28642e-15 9.56312e-08 1.99993 4.78165e-08 0.999982 1.000018 -1.35812e-05 1.79994e-05
0.665284728337 2.33612e-15 9.66707e-08 1.99993 4.83362e-08 0.999982 1.000018 -1.35818e-05 1.79994e-05
0.665284728857 2.38691e-15 9.77102e-08 1.99993 4.8856e-08 0.999982 1.000018 -1.35824e-05 1.79994e-05
0.665284729377 2.43769e-15 9.87496e-08 1.99993 4.93757e-08 0.999982 1.000018 -1.3583e-05 1.79994e-05
0.665284729896 2.48956e-15 9.97891e-08 1.99993 4.98955e-08 0.999982 1.000018 -1.35836e-05 1.79994e-05
0.665284730416 2.54142e-15 1.00829e-07 1.99993 5.04152e-08 0.999982 1.000018 -1.35842e-05 1.79994e-05
0.665284730936 2.59437e-15 1.01868e-07 1.99993 5.09349e-08 0.999982 1.000018 -1.35848e-05 1.79994e-05
0.665284731456 2.64731e-15 1.02908e-07 1.99993 5.14547e-08 0.999982 1.000018 -1.35853e-05 1.79994e-05
0.665284731975 2.70134e-15 1.03947e-07 1.99993 5.19744e-08 0.999982 1.000018 -1.35859e-05 1.79994e-05
0.665284732495 2.75537e-15 1.04986e-07 1.99993 5.24942e-08 0.999982 1.000018 -1.35865e-05 1.79994e-05
0.665284733015 2.81048e-15 1.06026e-07 1.99993 5.30139e-08 0.999982 1.000018 -1.35871e-05 1.79994e-05
0.665284733535 2.86558e-15 1.07065e-07 1.99993 5.35337e-08 0.999982 1.000018 -1.35877e-05 1.79994e-05
0.665284734054 2.92177e-15 1.08105e-07 1.99993 5.40534e-08 0.999982 1.000018 -1.35883e-05 1.79994e-05
0.665284734574 2.97796e-15 1.09144e-07 1.99993 5.45732e-08 0.999982 1.000018 -1.35889e-05 1.79994e-05
0.665284735094 3.03523e-15 1.10184e-07 1.99993 5.50929e-08 0.999982 1.000018 -1.35895e-05 1.79994e-05
0.665284735614 3.0925e-15 1.11223e-07 1.99993 5.56126e-08 0.999982 1.000018 -1.359e-05 1.79994e-05
0.665284736133 3.15084e-15 1.12263e-07 1.99993 5.61324e-08 0.999982 1.000018 -1.35906e-05 1.79994e-05
0.665284736653 3.20919e-15 1.13302e-07 1.99993 5.66521e-08 0.999982 1.000018 -1.35912e-05 1.79994e-05
0.665284737173 3.26862e-15 1.14342e-07 1.99993 5.71719e-08 0.999982 1.000018 -1.35918e-05 1.79994e-05
0.665284737693 3.32805e-15 1.15381e-07 1.99993 5.76916e-08 0.999982 1.000018 -1.35924e-05 1.79994e-05
0.665284738212 3.38856e-15 1.16421e-07 1.99993 5.82114e-08 0.999982 1.000018 -1.3593e-05 1.79994e-05
0.665284738732 3.44907e-15 1.1746e-07 1.99993 5.87311e-08 0.999982 1.000018 -1.35936e-05 1.79994e-05
0.665284739252 3.51066e-15 1.185e-07 1.99993 5.92509e-08 0.999982 1.000018 -1.35941e-05 1.79994e-05
0.665284739772 3.57225e-15 1.19539e-07 1.99993 5.97706e-08 0.999982 1.000018 -1.35947e-05 1.79994e-05
0.665284740291 3.63492e-15 1.20579e-07 1.99993 6.02903e-08 0.999982 1.000018 -1.35953e-05 1.79994e-05
0.665284740811 3.6976e-15 1.21618e-07 1.99993 6.08101e-08 0.999982 1.000018 -1.35959e-05 1.79994e-05
0.665284741331 3.76135e-15 1.22657e-07 1.99993 6.13298e-08 0.999982 1.000018 -1.35965e-05 1.79994e-05
0.665284741851 3.8251e-15 1.23697e-07 1.99993 6.18496e-08 0.999982 1.000018 -1.35971e-05 1.79994e-05
0.66528474237 3.88993e-15 1.24736e-07 1.99993 6.23693e-08 0.999982 1.000018 -1.35977e-05 1.79994e-05
0.66528474289 3.95476e-15 1.25776e-07 1.99993 6.28891e-08 0.999982 1.000018 -1.35983e-05 1.79994e-05
0.66528474341 4.02068e-15 1.26815e-07 1.99993 6.34088e-08 0.999982 1.000018 -1.35988e-05 1.79994e-05
0.66528474393 4.08659e-15 1.27855e-07 1.99993 6.39285e-08 0.999982 1.000018 -1.35994e-05 1.79994e-05
0.665284744449 4.15358e-15 1.28894e-07 1.99993 6.44483e-08 0.999982 1.000018 -1.36e-05 1.79994e-05
0.665284744969 4.22058e-15 1.29934e-07 1.99993 6.4968e-08 0.999982 1.000018 -1.36006e-05 1.79994e-05
0.665284745489 4.28865e-15 1.30973e-07 1.99993 6.54878e-08 0.999982 1.000018 -1.36012e-05 1.79994e-05
0.665284746009 4.35672e-15 1.32013e-07 1.99993 6.60075e-08 0.999982 1.000018 -1.36018e-05 1.79994e-05
0.665284746528 4.42588e-15 1.33052e-07 1.99993 6.65273e-08 0.999982 1.000018 -1.36024e-05 1.79994e-05
0.665284747048 4.49503e-15 1.34092e-07 1.99993 6.7047e-08 0.999982 1.000018 -1.3603e-05 1.79994e-05
0.665284747568 4.56527e-15 1.35131e-07 1.99993 6.75668e-08 0.999982 1.000018 -1.36035e-05 1.79994e-05
0.665284748088 4.6355e-15 1.36171e-07 1.99993 6.80865e-08 0.999982 1.000018 -1.36041e-05 1.79994e-05
0.665284748607 4.70682e-15 1.3721e-07 1.99993 6.86062e-08 0.999982 1.000018 -1.36047e-05 1.79994e-05
0.665284749127 4.77813e-15 1.38249e-07 1.99993 6.9126e-08 0.999982 1.000018 -1.36053e-05 1.79994e-05
0.665284749647 4.85053e-15 1.39289e-07 1.99993 6.96457e-08 0.999982 1.000018 -1.36059e-05 1.79994e-05
0.665284750167 4.92292e-15 1.40328e-07 1.99993 7.01655e-08 0.999982 1.000018 -1.36065e-05 1.79994e-05
0.665284750686 4.9964e-15 1.41368e-07 1.99993 7.06852e-08 0.999982 1.000018 -1.36071e-05 1.79994e-05
0.665284751206 5.06988e-15 1.42407e-07 1.99993 7.1205e-08 0.999982 1.000018 -1.36077e-05 1.79994e-05
0.665284751726 5.14443e-15 1.43447e-07 1.99993 7.17247e-08 0.999982 1.000018 -1.36082e-05 1.79994e-05
0.665284752246 5.21899e-15 1.44486e-07 1.99993 7.22445e-08 0.999982 1.000018 -1.36088e-05 1.79994e-05
0.665284752766 5.29463e-15 1.45526e-07 1.99993 7.27642e-08 0.999982 1.000018 -1.36094e-05 1.79994e-05
0.665284753285 5.37027e-15 1.46565e-07 1.99993 7.32839e-08 0.999982 1.000018 -1.361e-05 1.79994e-05
0.665284753805 5.44698e-15 1.47605e-07 1.99993 7.38037e-08 0.999982 1.000018 -1.36106e-05 1.79994e-05
0.665284754325 5.5237e-15 1.48644e-07 1.99993 7.43234e-08 0.999982 1.000018 -1.36112e-05 1.79994e-05
0.665284754845 5.6015e-15 1.49684e-07 1.99993 7.48432e-08 0.999982 1.000018 -1.36118e-05 1.79994e-05
0.665284755364 5.6793e-15 1.50723e-07 1.99993 7.53629e-08 0.999982 1.000018 -1.36123e-05 1.79994e-05
0.665284755884 5.75818e-15 1.51763e-07 1.99993 7.58827e-08 0.999982 1.000018 -1.36129e-05 1.79994e-05
0.665284756404 5.83706e-15 1.52802e-07 1.99993 7.64024e-08 0.999982 1.000018 -1.36135e-05 1.79994e-05
0.665284756924 5.91702e-15 1.53842e-07 1.99993 7.69222e-08 0.999982 1.000018 -1.36141e-05 1.79994e-05
0.665284757443 5.99698e-15 1.54881e-07 1.99993 7.74419e-08 0.999982 1.000018 -1.36147e-05 1.79994e-05
0.665284757963 6.07802e-15 1.5592e-07 1.99993 7.79616e-08 0.999982 1.000018 -1.36153e-05 1.79994e-05
0.665284758483 6.15906e-15 1.5696e-07 1.99993 7.84814e-08 0.999982 1.000018 -1.36159e-05 1.79994e-05
0.665284759003 6.24118e-15 1.57999e-07 1.99993 7.90011e-08 0.999982 1.000018 -1.36165e-05 1.79994e-05
0.665284759522 6.3233e-15 1.59039e-07 1.99993 7.95209e-08 0.999982 1.000018 -1.3617e-05 1.79994e-05
0.665284760042 6.4065e-15 1.60078e-07 1.99993 8.00406e-08 0.999982 1.000018 -1.36176e-05 1.79994e-05
0.665284760562 6.4897e-15 1.61118e-07 1.99993 8.05604e-08 0.999982 1.000018 -1.36182e-05 1.79994e-05
0.665284761082 6.57398e-15 1.62157e-07 1.99993 8.10801e-08 0.999982 1.000018 -1.36188e-05 1.79994e-05
0.665284761601 6.65827e-15 1.63197e-07 1.99993 8.15999e-08 0.999982 1.000018 -1.36194e-05 1.79994e-05
0.665284762121 6.74363e-15 1.64236e-07 1.99993 8.21196e-08 0.999982 1.000018 -1.362e-05 1.79994e-05
0.665284762641 6.82899e-15 1.65276e-07 1.99993 8.26393e-08 0.999982 1.000018 -1.36206e-05 1.79994e-05
0.665284763161 6.91543e-15 1.66315e-07 1.99993 8.31591e-08 0.999982 1.000018 -1.36212e-05 1.79994e-05
0.66528476368 7.00188e-15 1.67355e-07 1.99993 8.36788e-08 0.999982 1.000018 -1.36217e-05 1.79994e-05
0.6652847642 7.0894e-15 1.68394e-07 1.99993 8.41986e-08 0.999982 1.000018 -1.36223e-05 1.79994e-05
0.66528476472 7.17692e-15 1.69434e-07 1.99993 8.47183e-08 0.999982 1.000018 -1.36229e-05 1.79994e-05
0.66528476524 7.26553e-15 1.70473e-07 1.99993 8.52381e-08 0.999982 1.000018 -1.36235e-05 1.79994e-05
0.665284765759 7.35413e-15 1.71513e-07 1.99993 8.57578e-08 0.999982 1.000018 -1.36241e-05 1.79994e-05
0.665284766279 7.44382e-15 1.72552e-07 1.99993 8.62776e-08 0.999982 1.000018 -1.36247e-05 1.79994e-05
0.665284766799 7.5335e-15 1.73591e-07 1.99993 8.67973e-08 0.999982 1.000018 -1.36253e-05 1.79994e-05
0.665284767319 7.62427e-15 1.74631e-07 1.99993 8.7317e-08 0.999982 1.000018 -1.36259e-05 1.79994e-05
0.665284767838 7.71503e-15 1.7567e-07 1.99993 8.78368e-08 0.999982 1.000018 -1.36264e-05 1.79994e-05
0.665284768358 7.80688e-15 1.7671e-07 1.99993 8.83565e-08 0.999982 1.000018 -1.3627e-05 1.79994e-05
0.665284768878 7.89872e-15 1.77749e-07 1.99993 8.88763e-08 0.999982 1.000018 -1.36276e-05 1.79994e-05
0.665284769398 7.99165e-15 1.78789e-07 1.99993 8.9396e-08 0.999982 1.000018 -1.36282e-05 1.79994e-05
0.665284769917 8.08457e-15 1.79828e-07 1.99993 8.99158e-08 0.999982 1.000018 -1.36288e-05 1.79994e-05
0.665284770437 8.17858e-15 1.80868e-07 1.99993 9.04355e-08 0.999982 1.000018 -1.36294e-05 1.79994e-05
0.665284770957 8.27259e-15 1.81907e-07 1.99993 9.09553e-08 0.999982 1.000018 -1.363e-05 1.79994e-05
0.665284771477 8.36768e-15 1.82947e-07 1.99993 9.1475e-08 0.999982 1.000018 -1.36306e-05 1.79994e-05
0.665284771996 8.46276e-15 1.83986e-07 1.99993 9.19947e-08 0.999982 1.000018 -1.36311e-05 1.79994e-05
0.665284772516 8.55893e-15 1.85026e-07 1.99993 9.25145e-08 0.999982 1.000018 -1.36317e-05 1.79994e-05
0.665284773036 8.6551e-15 1.86065e-07 1.99993 9.30342e-08 0.999982 1.000018 -1.36323e-05 1.79994e-05
0.665284773556 8.75235e-15 1.87105e-07 1.99993 9.3554e-08 0.999982 1.000018 -1.36329e-05 1.79994e-05
0.665284774075 8.84959e-15 1.88144e-07 1.99993 9.40737e-08 0.999982 1.000018 -1.36335e-05 1.79994e-05
0.665284774595 8.94792e-15 1.89184e-07 1.99993 9.45935e-08 0.999982 1.000018 -1.36341e-05 1.79994e-05
0.665284775115 9.04625e-15 1.90223e-07 1.99993 9.51132e-08 0.999982 1.000018 -1.36347e-05 1.79994e-05
0.665284775635 9.14566e-15 1.91262e-07 1.99993 9.5633e-08 0.999982 1.000018 -1.36352e-05 1.79994e-05
0.665284776154 9.24507e-15 1.92302e-07 1.99993 9.61527e-08 0.999982 1.000018 -1.36358e-05 1.79994e-05
0.665284776674 9.34556e-15 1.93341e-07 1.99993 9.66724e-08 0.999982 1.000018 -1.36364e-05 1.79994e-05
0.665284777194 9.44605e-15 1.94381e-07 1.99993 9.71922e-08 0.999982 1.000018 -1.3637e-05 1.79994e-05
0.665284777714 9.54762e-15 1.9542e-07 1.99993 9.77119e-08 0.999982 1.000018 -1.36376e-05 1.79994e-05
0.665284778233 9.64919e-15 1.9646e-07 1.99993 9.82317e-08 0.999982 1.000018 -1.36382e-05 1.79994e-05
0.665284778753 9.75184e-15 1.97499e-07 1.99993 9.87514e-08 0.999982 1.000018 -1.36388e-05 1.79994e-05
0.665284779273 9.85449e-15 1.98539e-07 1.99993 9.92712e-08 0.999982 1.000018 -1.36394e-05 1.79994e-05
0.665284779793 9.95822e-15 1.99578e-07 1.99993 9.97909e-08 0.999982 1.000018 -1.36399e-05 1.79994e-05
0.665284780312 1.0062e-14 2.00618e-07 1.99993 1.00311e-07 0.999982 1.000018 -1.36405e-05 1.79994e-05
0.665284780832 1.01668e-14 2.01657e-07 1.99993 1.0083e-07 0.999982 1.000018 -1.36411e-05 1.79994e-05
0.665284781352 1.02716e-14 2.02697e-07 1.99993 1.0135e-07 0.999982 1.000018 -1.36417e-05 1.79994e-05
0.665284781872 1.03775e-14 2.03736e-07 1.99993 1.0187e-07 0.999982 1.000018 -1.36423e-05 1.79994e-05
0.665284782391 1.04834e-14 2.04776e-07 1.99993 1.0239e-07 0.999982 1.000018 -1.36429e-05 1.79994e-05
0.665284782911 1.05903e-14 2.05815e-07 1.99993 1.02909e-07 0.999982 1.000018 -1.36435e-05 1.79994e-05
0.665284783431 1.06973e-14 2.06855e-07 1.99993 1.03429e-07 0.999982 1.000018 -1.36441e-05 1.79994e-05
0.665284783951 1.08054e-14 2.07894e-07 1.99993 1.03949e-07 0.999982 1.000018 -1.36446e-05 1.79994e-05
0.66528478447 1.09134e-14 2.08933e-07 1.99993 1.04469e-07 0.999982 1.000018 -1.36452e-05 1.79994e-05
0.66528478499 1.10226e-14 2.09973e-07 1.99993 1.04988e-07 0.999982 1.000018 -1.36458e-05 1.79994e-05
0.66528478551 1.11317e-14 2.11012e-07 1.99993 1.05508e-07 0.999982 1.000018 -1.36464e-05 1.79994e-05
0.66528478603 1.12419e-14 2.12052e-07 1.99993 1.06028e-07 0.999982 1.000018 -1.3647e-05 1.79994e-05
0.665284786549 1.13521e-14 2.13091e-07 1.99993 1.06548e-07 0.999982 1.000018 -1.36476e-05 1.79994e-05
0.665284787069 1.14634e-14 2.14131e-07 1.99993 1.07067e-07 0.999982 1.000018 -1.36482e-05 1.79994e-05
0.665284787589 1.15747e-14 2.1517e-07 1.99993 1.07587e-07 0.999982 1.000018 -1.36488e-05 1.79994e-05
0.665284788109 1.16871e-14 2.1621e-07 1.99993 1.08107e-07 0.999982 1.000018 -1.36493e-05 1.79994e-05
0.665284788629 1.17995e-14 2.17249e-07 1.99993 1.08627e-07 0.999982 1.000018 -1.36499e-05 1.79994e-05
0.665284789148 1.19129e-14 2.18289e-07 1.99993 1.09146e-07 0.999982 1.000018 -1.36505e-05 1.79994e-05
0.665284789668 1.20264e-14 2.19328e-07 1.99993 1.09666e-07 0.999982 1.000018 -1.36511e-05 1.79994e-05
0.665284790188 1.21409e-14 2.20368e-07 1.99993 1.10186e-07 0.999982 1.000018 -1.36517e-05 1.79994e-05
0.665284790708 1.22554e-14 2.21407e-07 1.99993 1.10706e-07 0.999982 1.000018 -1.36523e-05 1.79994e-05
0.665284791227 1.23711e-14 2.22447e-07 1.99993 1.11225e-07 0.999982 1.000018 -1.36529e-05 1.79994e-05
0.665284791747 1.24867e-14 2.23486e-07 1.99993 1.11745e-07 0.999982 1.000018 -1.36534e-05 1.79994e-05
0.665284792267 1.26034e-14 2.24525e-07 1.99993 1.12265e-07 0.999982 1.000018 -1.3654e-05 1.79994e-05
0.665284792787 1.27201e-14 2.25565e-07 1.99993 1.12785e-07 0.999982 1.000018 -1.36546e-05 1.79994e-05
0.665284793306 1.28379e-14 2.26604e-07 1.99993 1.13304e-07 0.999982 1.000018 -1.36552e-05 1.79994e-05
0.665284793826 1.29556e-14 2.27644e-07 1.99993 1.13824e-07 0.999982 1.000018 -1.36558e-05 1.79994e-05
0.665284794346 1.30745e-14 2.28683e-07 1.99993 1.14344e-07 0.999982 1.000018 -1.36564e-05 1.79994e-05
0.665284794866 1.31934e-14 2.29723e-07 1.99993 1.14863e-07 0.999982 1.000018 -1.3657e-05 1.79994e-05
0.665284795385 1.33133e-14 2.30762e-07 1.99993 1.15383e-07 0.999982 1.000018 -1.36576e-05 1.79994e-05
0.665284795905 1.34332e-14 2.31802e-07 1.99993 1.15903e-07 0.999982 1.000018 -1.36581e-05 1.79994e-05
0.665284796425 1.35543e-14 2.32841e-07 1.99993 1.16423e-07 0.999982 1.000018 -1.36587e-05 1.79994e-05
0.665284796945 1.36753e-14 2.33881e-07 1.99993 1.16942e-07 0.999982 1.000018 -1.36593e-05 1.79994e-05
0.665284797464 1.37974e-14 2.3492e-07 1.99993 1.17462e-07 0.999982 1.000018 -1.36599e-05 1.79994e-05
0.665284797984 1.39195e-14 2.3596e-07 1.99993 1.17982e-07 0.999982 1.000018 -1.36605e-05 1.79994e-05
0.665284798504 1.40427e-14 2.36999e-07 1.99993 1.18502e-07 0.999982 1.000018 -1.36611e-05 1.79994e-05
0.665284799024 1.41658e-14 2.38039e-07 1.99993 1.19021e-07 0.999982 1.000018 -1.36617e-05 1.79994e-05
0.665284799543 1.42901e-14 2.39078e-07 1.99993 1.19541e-07 0.999982 1.000018 -1.36623e-05 1.79994e-05
0.665284800063 1.44144e-14 2.40118e-07 1.99993 1.20061e-07 0.999982 1.000018 -1.36628e-05 1.79994e-05
0.665284800583 1.45397e-14 2.41157e-07 1.99993 1.20581e-07 0.999982 1.000018 -1.36634e-05 1.79994e-05
0.665284801103 1.4665e-14 2.42196e-07 1.99993 1.211e-07 0.999982 1.000018 -1.3664e-05 1.79994e-05
0.665284801622 1.47915e-14 2.43236e-07 1.99993 1.2162e-07 0.999982 1.000018 -1.36646e-05 1.79994e-05
0.665284802142 1.49179e-14 2.44275e-07 1.99993 1.2214e-07 0.999982 1.000018 -1.36652e-05 1.79994e-05
0.665284802662 1.50454e-14 2.45315e-07 1.99993 1.2266e-07 0.999982 1.000018 -1.36658e-05 1.79994e-05
0.665284803182 1.51729e-14 2.46354e-07 1.99993 1.23179e-07 0.999982 1.000018 -1.36664e-05 1.79994e-05
0.665284803701 1.53015e-14 2.47394e-07 1.99993 1.23699e-07 0.999982 1.000018 -1.3667e-05 1.79994e-05
0.665284804221 1.54301e-14 2.48433e-07 1.99993 1.24219e-07 0.999982 1.000018 -1.36675e-05 1.79994e-05
0.665284804741 1.55597e-14 2.49473e-07 1.99993 1.24739e-07 0.999982 1.000018 -1.36681e-05 1.79994e-05
0.665284805261 1.56894e-14 2.50512e-07 1.99993 1.25258e-07 0.999982 1.000018 -1.36687e-05 1.79994e-05
0.66528480578 1.58201e-14 2.51552e-07 1.99993 1.25778e-07 0.999982 1.000018 -1.36693e-05 1.79994e-05
0.6652848063 1.59509e-14 2.52591e-07 1.99993 1.26298e-07 0.999982 1.000018 -1.36699e-05 1.79994e-05
0.66528480682 1.60827e-14 2.53631e-07 1.99993 1.26818e-07 0.999982 1.000018 -1.36705e-05 1.79994e-05
0.66528480734 1.62145e-14 2.5467e-07 1.99993 1.27337e-07 0.999982 1.000018 -1.36711e-05 1.79994e-05
0.665284807859 1.63474e-14 2.5571e-07 1.99993 1.27857e-07 0.999982 1.000018 -1.36717e-05 1.79994e-05
0.665284808379 1.64803e-14 2.56749e-07 1.99993 1.28377e-07 0.999982 1.000018 -1.36722e-05 1.79994e-05
0.665284808899 1.66143e-14 2.57789e-07 1.99993 1.28897e-07 0.999982 1.000018 -1.36728e-05 1.79994e-05
0.665284809419 1.67483e-14 2.58828e-07 1.99993 1.29416e-07 0.999982 1.000018 -1.36734e-05 1.79994e-05
0.665284809938 1.68834e-14 2.59867e-07 1.99993 1.29936e-07 0.999982 1.000018 -1.3674e-05 1.79994e-05
0.665284810458 1.70185e-14 2.60907e-07 1.99993 1.30456e-07 0.999982 1.000018 -1.36746e-05 1.79994e-05
0.665284810978 1.71546e-14 2.61946e-07 1.99993 1.30976e-07 0.999982 1.000018 -1.36752e-05 1.79994e-05
0.665284811498 1.72907e-14 2.62986e-07 1.99993 1.31495e-07 0.999982 1.000018 -1.36758e-05 1.79994e-05
0.665284812017 1.7428e-14 2.64025e-07 1.99993 1.32015e-07 0.999982 1.000018 -1.36763e-05 1.79994e-05
0.665284812537 1.75652e-14 2.65065e-07 1.99993 1.32535e-07 0.999982 1.000018 -1.36769e-05 1.79994e-05
0.665284813057 1.77035e-14 2.66104e-07 1.99993 1.33055e-07 0.999982 1.000018 -1.36775e-05 1.79994e-05
0.665284813577 1.78418e-14 2.67144e-07 1.99993 1.33574e-07 0.999982 1.000018 -1.36781e-05 1.79994e-05
0.665284814096 1.79812e-14 2.68183e-07 1.99993 1.34094e-07 0.999982 1.000018 -1.36787e-05 1.79994e-05
0.665284814616 1.81206e-14 2.69223e-07 1.99993 1.34614e-07 0.999982 1.000018 -1.36793e-05 1.79994e-05
0.665284815136 1.82611e-14 2.70262e-07 1.99993 1.35134e-07 0.999982 1.000018 -1.36799e-05 1.79994e-05
0.665284815656 1.84015e-14 2.71302e-07 1.99993 1.35653e-07 0.999982 1.000018 -1.36805e-05 1.79994e-05
0.665284816175 1.85431e-14 2.72341e-07 1.99993 1.36173e-07 0.999982 1.000018 -1.3681e-05 1.79994e-05
0.665284816695 1.86846e-14 2.73381e-07 1.99993 1.36693e-07 0.999982 1.000018 -1.36816e-05 1.79994e-05
0.665284817215 1.88273e-14 2.7442e-07 1.99993 1.37212e-07 0.999982 1.000018 -1.36822e-05 1.79994e-05
0.665284817735 1.89699e-14 2.7546e-07 1.99993 1.37732e-07 0.999982 1.000018 -1.36828e-05 1.79994e-05
0.665284818254 1.91136e-14 2.76499e-07 1.99993 1.38252e-07 0.999982 1.000018 -1.36834e-05 1.79994e-05
0.665284818774 1.92573e-14 2.77538e-07 1.99993 1.38772e-07 0.999982 1.000018 -1.3684e-05 1.79994e-05
0.665284819294 1.94021e-14 2.78578e-07 1.99993 1.39291e-07 0.999982 1.000018 -1.36846e-05 1.79994e-05
0.665284819814 1.95469e-14 2.79617e-07 1.99993 1.39811e-07 0.999982 1.000018 -1.36852e-05 1.79994e-05
0.665284820333 1.96928e-14 2.80657e-07 1.99993 1.40331e-07 0.999982 1.000018 -1.36857e-05 1.79994e-05
0.665284820853 1.98387e-14 2.81696e-07 1.99993 1.40851e-07 0.999982 1.000018 -1.36863e-05 1.79994e-05
0.665284821373 1.99856e-14 2.82736e-07 1.99993 1.4137e-07 0.999982 1.000018 -1.36869e-05 1.79994e-05
0.665284821893 2.01326e-14 2.83775e-07 1.99993 1.4189e-07 0.999982 1.000018 -1.36875e-05 1.79994e-05
0.665284822413 2.02806e-14 2.84815e-07 1.99993 1.4241e-07 0.999982 1.000018 -1.36881e-05 1.79994e-05
0.665284822932 2.04286e-14 2.85854e-07 1.99993 1.4293e-07 0.999982 1.000018 -1.36887e-05 1.79994e-05
0.665284823452 2.05777e-14 2.86894e-07 1.99993 1.43449e-07 0.999982 1.000018 -1.36893e-05 1.79994e-05
0.665284823972 2.07269e-14 2.87933e-07 1.99993 1.43969e-07 0.999982 1.000018 -1.36899e-05 1.79994e-05
0.665284824492 2.0877e-14 2.88973e-07 1.99993 1.44489e-07 0.999982 1.000018 -1.36904e-05 1.79994e-05
0.665284825011 2.10272e-14 2.90012e-07 1.99993 1.45009e-07 0.999982 1.000018 -1.3691e-05 1.79994e-05
0.665284825531 2.11785e-14 2.91052e-07 1.99993 1.45528e-07 0.999982 1.000018 -1.36916e-05 1.79994e-05
0.665284826051 2.13298e-14 2.92091e-07 1.99993 1.46048e-07 0.999982 1.000018 -1.36922e-05 1.79994e-05
0.665284826571 2.14821e-14 2.93131e-07 1.99993 1.46568e-07 0.999982 1.000018 -1.36928e-05 1.79994e-05
0.66528482709 2.16345e-14 2.9417e-07 1.99993 1.47088e-07 0.999982 1.000018 -1.36934e-05 1.79994e-05
0.66528482761 2.17879e-14 2.95209e-07 1.99993 1.47607e-07 0.999982 1.000018 -1.3694e-05 1.79994e-05
0.66528482813 2.19414e-14 2.96249e-07 1.99993 1.48127e-07 0.999982 1.000018 -1.36946e-05 1.79994e-05
0.66528482865 2.20959e-14 2.97288e-07 1.99993 1.48647e-07 0.999982 1.000018 -1.36951e-05 1.79994e-05
0.665284829169 2.22504e-14 2.98328e-07 1.99993 1.49167e-07 0.999982 1.000018 -1.36957e-05 1.79994e-05
0.665284829689 2.2406e-14 2.99367e-07 1.99993 1.49686e-07 0.999982 1.000018 -1.36963e-05 1.79994e-05
0.665284830209 2.25616e-14 3.00407e-07 1.99993 1.50206e-07 0.999982 1.000018 -1.36969e-05 1.79994e-05
0.665284830729 2.27183e-14 3.01446e-07 1.99993 1.50726e-07 0.999982 1.000018 -1.36975e-05 1.79994e-05
0.665284831248 2.2875e-14 3.02486e-07 1.99993 1.51246e-07 0.999982 1.000018 -1.36981e-05 1.79994e-05
0.665284831768 2.30327e-14 3.03525e-07 1.99993 1.51765e-07 0.999982 1.000018 -1.36987e-05 1.79993e-05
0.665284832288 2.31905e-14 3.04565e-07 1.99993 1.52285e-07 0.999982 1.000018 -1.36992e-05 1.79993e-05
0.665284832808 2.33493e-14 3.05604e-07 1.99993 1.52805e-07 0.999982 1.000018 -1.36998e-05 1.79993e-05
0.665284833327 2.35082e-14 3.06644e-07 1.99993 1.53325e-07 0.999982 1.000018 -1.37004e-05 1.79993e-05
0.665284833847 2.36681e-14 3.07683e-07 1.99993 1.53844e-07 0.999982 1.000018 -1.3701e-05 1.79993e-05
0.665284834367 2.3828e-14 3.08723e-07 1.99993 1.54364e-07 0.999982 1.000018 -1.37016e-05 1.79993e-05
0.665284834887 2.3989e-14 3.09762e-07 1.99993 1.54884e-07 0.999982 1.000018 -1.37022e-05 1.79993e-05
0.665284835406 2.415e-14 3.10801e-07 1.99993 1.55404e-07 0.999982 1.000018 -1.37028e-05 1.79993e-05
0.665284835926 2.43121e-14 3.11841e-07 1.99993 1.55923e-07 0.999982 1.000018 -1.37034e-05 1.79993e-05
0.665284836446 2.44742e-14 3.1288e-07 1.99993 1.56443e-07 0.999982 1.000018 -1.37039e-05 1.79993e-05
0.665284836966 2.46373e-14 3.1392e-07 1.99993 1.56963e-07 0.999982 1.000018 -1.37045e-05 1.79993e-05
0.665284837485 2.48005e-14 3.14959e-07 1.99993 1.57483e-07 0.999982 1.000018 -1.37051e-05 1.79993e-05
0.665284838005 2.49647e-14 3.15999e-07 1.99993 1.58002e-07 0.999982 1.000018 -1.37057e-05 1.79993e-05
0.665284838525 2.5129e-14 3.17038e-07 1.99993 1.58522e-07 0.999982 1.000018 -1.37063e-05 1.79993e-05
0.665284839045 2.52943e-14 3.18078e-07 1.99993 1.59042e-07 0.999982 1.000018 -1.37069e-05 1.79993e-05
0.665284839564 2.54596e-14 3.19117e-07 1.99993 1.59562e-07 0.999982 1.000018 -1.37075e-05 1.79993e-05
0.665284840084 2.5626e-14 3.20157e-07 1.99993 1.60081e-07 0.999982 1.000018 -1.37081e-05 1.79993e-05
0.665284840604 2.57924e-14 3.21196e-07 1.99993 1.60601e-07 0.999982 1.000018 -1.37086e-05 1.79993e-05
0.665284841124 2.59599e-14 3.22236e-07 1.99993 1.61121e-07 0.999982 1.000018 -1.37092e-05 1.79993e-05
0.665284841643 2.61274e-14 3.23275e-07 1.99993 1.6164e-07 0.999982 1.000018 -1.37098e-05 1.79993e-05
0.665284842163 2.62959e-14 3.24315e-07 1.99993 1.6216e-07 0.999982 1.000018 -1.37104e-05 1.79993e-05
0.665284842683 2.64645e-14 3.25354e-07 1.99993 1.6268e-07 0.999982 1.000018 -1.3711e-05 1.79993e-05
0.665284843203 2.66341e-14 3.26394e-07 1.99993 1.632e-07 0.999982 1.000018 -1.37116e-05 1.79993e-05
0.665284843722 2.68038e-14 3.27433e-07 1.99993 1.63719e-07 0.999982 1.000018 -1.37122e-05 1.79993e-05
0.665284844242 2.69745e-14 3.28472e-07 1.99993 1.64239e-07 0.999982 1.000018 -1.37128e-05 1.79993e-05
0.665284844762 2.71452e-14 3.29512e-07 1.99993 1.64759e-07 0.999982 1.000018 -1.37133e-05 1.79993e-05
0.665284845282 2.7317e-14 3.30551e-07 1.99993 1.65279e-07 0.999982 1.000018 -1.37139e-05 1.79993e-05
0.665284845801 2.74888e-14 3.31591e-07 1.99993 1.65798e-07 0.999982 1.000018 -1.37145e-05 1.79993e-05
0.665284846321 2.76617e-14 3.3263e-07 1.99993 1.66318e-07 0.999982 1.000018 -1.37151e-05 1.79993e-05
0.665284846841 2.78346e-14 3.3367e-07 1.99993 1.66838e-07 0.999982 1.000018 -1.37157e-05 1.79993e-05
0.665284847361 2.80086e-14 3.34709e-07 1.99993 1.67358e-07 0.999982 1.000018 -1.37163e-05 1.79993e-05
0.66528484788 2.81826e-14 3.35749e-07 1.99993 1.67877e-07 0.999982 1.000018 -1.37169e-05 1.79993e-05
0.6652848484 2.83576e-14 3.36788e-07 1.99993 1.68397e-07 0.999982 1.000018 -1.37174e-05 1.79993e-05
0.66528484892 2.85326e-14 3.37828e-07 1.99993 1.68917e-07 0.999982 1.000018 -1.3718e-05 1.79993e-05
0.66528484944 2.87088e-14 3.38867e-07 1.99993 1.69437e-07 0.999982 1.000018 -1.37186e-05 1.79993e-05
0.665284849959 2.88849e-14 3.39907e-07 1.99993 1.69956e-07 0.999982 1.000018 -1.37192e-05 1.79993e-05
0.665284850479 2.90621e-14 3.40946e-07 1.99993 1.70476e-07 0.999982 1.000018 -1.37198e-05 1.79993e-05
0.665284850999 2.92393e-14 3.41986e-07 1.99993 1.70996e-07 0.999982 1.000018 -1.37204e-05 1.79993e-05
0.665284851519 2.94176e-14 3.43025e-07 1.99993 1.71516e-07 0.999982 1.000018 -1.3721e-05 1.79993e-05
0.665284852038 2.95959e-14 3.44065e-07 1.99993 1.72035e-07 0.999982 1.000018 -1.37216e-05 1.79993e-05
0.665284852558 2.97753e-14 3.45104e-07 1.99993 1.72555e-07 0.999982 1.000018 -1.37221e-05 1.79993e-05
0.665284853078 2.99546e-14 3.46143e-07 1.99993 1.73075e-07 0.999982 1.000018 -1.37227e-05 1.79993e-05
0.665284853598 3.01351e-14 3.47183e-07 1.99993 1.73595e-07 0.999982 1.000018 -1.37233e-05 1.79993e-05
0.665284854117 3.03155e-14 3.48222e-07 1.99993 1.74114e-07 0.999982 1.000018 -1.37239e-05 1.79993e-05
0.665284854637 3.04971e-14 3.49262e-07 1.99993 1.74634e-07 0.999982 1.000018 -1.37245e-05 1.79993e-05
0.665284855157 3.06786e-14 3.50301e-07 1.99993 1.75154e-07 0.999982 1.000018 -1.37251e-05 1.79993e-05
0.665284855677 3.08612e-14 3.51341e-07 1.99993 1.75674e-07 0.999982 1.000018 -1.37257e-05 1.79993e-05
0.665284856196 3.10438e-14 3.5238e-07 1.99993 1.76193e-07 0.999982 1.000018 -1.37263e-05 1.79993e-05
0.665284856716 3.12275e-14 3.5342e-07 1.99993 1.76713e-07 0.999982 1.000018 -1.37268e-05 1.79993e-05
0.665284857236 3.14112e-14 3.54459e-07 1.99993 1.77233e-07 0.999982 1.000018 -1.37274e-05 1.79993e-05
0.665284857756 3.1596e-14 3.55499e-07 1.99993 1.77753e-07 0.999982 1.000018 -1.3728e-05 1.79993e-05
0.665284858276 3.17807e-14 3.56538e-07 1.99993 1.78272e-07 0.999982 1.000018 -1.37286e-05 1.79993e-05
0.665284858795 3.19666e-14 3.57578e-07 1.99993 1.78792e-07 0.999982 1.000018 -1.37292e-05 1.79993e-05
0.665284859315 3.21524e-14 3.58617e-07 1.99993 1.79312e-07 0.999982 1.000018 -1.37298e-05 1.79993e-05
0.665284859835 3.23394e-14 3.59657e-07 1.99993 1.79832e-07 0.999982 1.000018 -1.37304e-05 1.79993e-05
0.665284860355 3.25263e-14 3.60696e-07 1.99993 1.80351e-07 0.999982 1.000018 -1.3731e-05 1.79993e-05
0.665284860874 3.27143e-14 3.61736e-07 1.99993 1.80871e-07 0.999982 1.000018 -1.37315e-05 1.79993e-05
0.665284861394 3.29023e-14 3.62775e-07 1.99993 1.81391e-07 0.999982 1.000018 -1.37321e-05 1.79993e-05
0.665284861914 3.30914e-14 3.63814e-07 1.99993 1.81911e-07 0.999982 1.000018 -1.37327e-05 1.79993e-05
0.665284862434 3.32805e-14 3.64854e-07 1.99993 1.8243e-07 0.999982 1.000018 -1.37333e-05 1.79993e-05
0.665284862953 3.34707e-14 3.65893e-07 1.99993 1.8295e-07 0.999982 1.000018 -1.37339e-05 1.79993e-05
0.665284863473 3.36609e-14 3.66933e-07 1.99993 1.8347e-07 0.999982 1.000018 -1.37345e-05 1.79993e-05
0.665284863993 3.38521e-14 3.67972e-07 1.99993 1.83989e-07 0.999982 1.000018 -1.37351e-05 1.79993e-05
0.665284864513 3.40434e-14 3.69012e-07 1.99993 1.84509e-07 0.999982 1.000018 -1.37357e-05 1.79993e-05
0.665284865032 3.42357e-14 3.70051e-07 1.99993 1.85029e-07 0.999982 1.000018 -1.37362e-05 1.79993e-05
0.665284865552 3.44281e-14 3.71091e-07 1.99993 1.85549e-07 0.999982 1.000018 -1.37368e-05 1.79993e-05
0.665284866072 3.46215e-14 3.7213e-07 1.99993 1.86068e-07 0.999982 1.000018 -1.37374e-05 1.79993e-05
0.665284866592 3.48149e-14 3.7317e-07 1.99993 1.86588e-07 0.999982 1.000018 -1.3738e-05 1.79993e-05
0.665284867111 3.50094e-14 3.74209e-07 1.99993 1.87108e-07 0.999982 1.000018 -1.37386e-05 1.79993e-05
0.665284867631 3.52039e-14 3.75249e-07 1.99993 1.87628e-07 0.999982 1.000018 -1.37392e-05 1.79993e-05
0.665284868151 3.53995e-14 3.76288e-07 1.99993 1.88147e-07 0.999982 1.000018 -1.37398e-05 1.79993e-05
0.665284868671 3.5595e-14 3.77328e-07 1.99993 1.88667e-07 0.999982 1.000018 -1.37403e-05 1.79993e-05
0.66528486919 3.57917e-14 3.78367e-07 1.99993 1.89187e-07 0.999982 1.000018 -1.37409e-05 1.79993e-05
0.66528486971 3.59884e-14 3.79407e-07 1.99993 1.89707e-07 0.999982 1.000018 -1.37415e-05 1.79993e-05
0.66528487023 3.61861e-14 3.80446e-07 1.99993 1.90226e-07 0.999982 1.000018 -1.37421e-05 1.79993e-05
0.66528487075 3.63838e-14 3.81485e-07 1.99993 1.90746e-07 0.999982 1.000018 -1.37427e-05 1.79993e-05
0.665284871269 3.65826e-14 3.82525e-07 1.99993 1.91266e-07 0.999982 1.000018 -1.37433e-05 1.79993e-05
0.665284871789 3.67815e-14 3.83564e-07 1.99993 1.91786e-07 0.999982 1.000018 -1.37439e-05 1.79993e-05
0.665284872309 3.69814e-14 3.84604e-07 1.99993 1.92305e-07 0.999982 1.000018 -1.37445e-05 1.79993e-05
0.665284872829 3.71813e-14 3.85643e-07 1.99993 1.92825e-07 0.999982 1.000018 -1.3745e-05 1.79993e-05
0.665284873348 3.73822e-14 3.86683e-07 1.99993 1.93345e-07 0.999982 1.000018 -1.37456e-05 1.79993e-05
0.665284873868 3.75832e-14 3.87722e-07 1.99993 1.93865e-07 0.999982 1.000018 -1.37462e-05 1.79993e-05
0.665284874388 3.77853e-14 3.88762e-07 1.99993 1.94384e-07 0.999982 1.000018 -1.37468e-05 1.79993e-05
0.665284874908 3.79873e-14 3.89801e-07 1.99993 1.94904e-07 0.999982 1.000018 -1.37474e-05 1.79993e-05
0.665284875427 3.81905e-14 3.90841e-07 1.99993 1.95424e-07 0.999982 1.000018 -1.3748e-05 1.79993e-05
0.665284875947 3.83936e-14 3.9188e-07 1.99993 1.95944e-07 0.999982 1.000018 -1.37486e-05 1.79993e-05
0.665284876467 3.85978e-14 3.9292e-07 1.99993 1.96463e-07 0.999982 1.000018 -1.37492e-05 1.79993e-05
0.665284876987 3.88021e-14 3.93959e-07 1.99993 1.96983e-07 0.999982 1.000018 -1.37497e-05 1.79993e-05
0.665284877506 3.90074e-14 3.94999e-07 1.99993 1.97503e-07 0.999982 1.000018 -1.37503e-05 1.79993e-05
0.665284878026 3.92127e-14 3.96038e-07 1.99993 1.98023e-07 0.999982 1.000018 -1.37509e-05 1.79993e-05
0.665284878546 3.94191e-14 3.97077e-07 1.99993 1.98542e-07 0.999982 1.000018 -1.37515e-05 1.79993e-05
0.665284879066 3.96254e-14 3.98117e-07 1.99993 1.99062e-07 0.999982 1.000018 -1.37521e-05 1.79993e-05
0.665284879585 3.98329e-14 3.99156e-07 1.99993 1.99582e-07 0.999982 1.000018 -1.37527e-05 1.79993e-05
0.665284880105 4.00404e-14 4.00196e-07 1.99993 2.00102e-07 0.999982 1.000018 -1.37533e-05 1.79993e-05
0.665284880625 4.02489e-14 4.01235e-07 1.99993 2.00621e-07 0.999982 1.000018 -1.37539e-05 1.79993e-05
0.665284881145 4.04574e-14 4.02275e-07 1.99993 2.01141e-07 0.999982 1.000018 -1.37544e-05 1.79993e-05
0.665284881664 4.06671e-14 4.03314e-07 1.99993 2.01661e-07 0.999982 1.000018 -1.3755e-05 1.79993e-05
0.665284882184 4.08767e-14 4.04354e-07 1.99993 2.02181e-07 0.999982 1.000018 -1.37556e-05 1.79993e-05
0.665284882704 4.10874e-14 4.05393e-07 1.99993 2.027e-07 0.999982 1.000018 -1.37562e-05 1.79993e-05
0.665284883224 4.12981e-14 4.06433e-07 1.99993 2.0322e-07 0.999982 1.000018 -1.37568e-05 1.79993e-05
0.665284883743 4.15099e-14 4.07472e-07 1.99993 2.0374e-07 0.999982 1.000018 -1.37574e-05 1.79993e-05
0.665284884263 4.17217e-14 4.08512e-07 1.99993 2.0426e-07 0.999982 1.000018 -1.3758e-05 1.79993e-05
0.665284884783 4.19345e-14 4.09551e-07 1.99993 2.04779e-07 0.999982 1.000018 -1.37585e-05 1.79993e-05
0.665284885303 4.21474e-14 4.10591e-07 1.99993 2.05299e-07 0.999982 1.000018 -1.37591e-05 1.79993e-05
0.665284885822 4.23614e-14 4.1163e-07 1.99993 2.05819e-07 0.999982 1.000018 -1.37597e-05 1.79993e-05
0.665284886342 4.25753e-14 4.1267e-07 1.99993 2.06338e-07 0.999982 1.000018 -1.37603e-05 1.79993e-05
0.665284886862 4.27903e-14 4.13709e-07 1.99993 2.06858e-07 0.999982 1.000018 -1.37609e-05 1.79993e-05
0.665284887901 4.32215e-14 4.15788e-07 1.99993 2.07898e-07 0.999982 1.000018 -1.37621e-05 1.79993e-05
0.665284888941 4.36548e-14 4.17867e-07 1.99993 2.08937e-07 0.999982 1.000018 -1.37632e-05 1.79993e-05
0.66528488998 4.40902e-14 4.19946e-07 1.99993 2.09977e-07 0.999982 1.000018 -1.37644e-05 1.79993e-05
0.66528489102 4.45278e-14 4.22025e-07 1.99993 2.11016e-07 0.999982 1.000018 -1.37656e-05 1.79993e-05
0.665284892059 4.49676e-14 4.24104e-07 1.99993 2.12056e-07 0.999982 1.000018 -1.37668e-05 1.79993e-05
0.665284893099 4.54095e-14 4.26183e-07 1.99993 2.13095e-07 0.999982 1.000018 -1.37679e-05 1.79993e-05
0.665284894139 4.58536e-14 4.28262e-07 1.99993 2.14135e-07 0.999982 1.000018 -1.37691e-05 1.79993e-05
0.665284895178 4.62999e-14 4.30341e-07 1.99993 2.15174e-07 0.999982 1.000018 -1.37703e-05 1.79993e-05
0.665284896218 4.67483e-14 4.32419e-07 1.99993 2.16214e-07 0.999982 1.000018 -1.37715e-05 1.79993e-05
0.665284897257 4.71989e-14 4.34498e-07 1.99993 2.17253e-07 0.999982 1.000018 -1.37726e-05 1.79993e-05
0.665284898297 4.76517e-14 4.36577e-07 1.99993 2.18293e-07 0.999982 1.000018 -1.37738e-05 1.79993e-05
0.665284899336 4.81066e-14 4.38656e-07 1.99993 2.19332e-07 0.999982 1.000018 -1.3775e-05 1.79993e-05
0.665284900376 4.85636e-14 4.40735e-07 1.99993 2.20372e-07 0.999982 1.000018 -1.37762e-05 1.79993e-05
0.665284901415 4.90229e-14 4.42814e-07 1.99993 2.21411e-07 0.999982 1.000018 -1.37773e-05 1.79993e-05
0.665284902455 4.94843e-14 4.44893e-07 1.99993 2.22451e-07 0.999982 1.000018 -1.37785e-05 1.79993e-05
0.665284903494 4.99478e-14 4.46972e-07 1.99993 2.2349e-07 0.999982 1.000018 -1.37797e-05 1.79993e-05
0.665284904534 5.04135e-14 4.49051e-07 1.99993 2.2453e-07 0.999982 1.000018 -1.37809e-05 1.79993e-05
0.665284905573 5.08814e-14 4.5113e-07 1.99993 2.25569e-07 0.999982 1.000018 -1.3782e-05 1.79993e-05
0.665284906613 5.13514e-14 4.53209e-07 1.99993 2.26609e-07 0.999982 1.000018 -1.37832e-05 1.79993e-05
0.665284907652 5.18236e-14 4.55288e-07 1.99993 2.27648e-07 0.999982 1.000018 -1.37844e-05 1.79993e-05
0.665284908692 5.2298e-14 4.57367e-07 1.99993 2.28687e-07 0.999982 1.000018 -1.37856e-05 1.79993e-05
0.665284909731 5.27745e-14 4.59446e-07 1.99993 2.29727e-07 0.999982 1.000018 -1.37867e-05 1.79993e-05
0.665284910771 5.32532e-14 4.61525e-07 1.99993 2.30766e-07 0.999982 1.000018 -1.37879e-05 1.79993e-05
0.66528491181 5.3734e-14 4.63604e-07 1.99993 2.31806e-07 0.999982 1.000018 -1.37891e-05 1.79993e-05
0.66528491285 5.4217e-14 4.65683e-07 1.99993 2.32845e-07 0.999982 1.000018 -1.37903e-05 1.79993e-05
0.665284913889 5.47022e-14 4.67761e-07 1.99993 2.33885e-07 0.999982 1.000018 -1.37914e-05 1.79993e-05
0.665284914929 5.51895e-14 4.6984e-07 1.99993 2.34924e-07 0.999982 1.000018 -1.37926e-05 1.79993e-05
0.665284915968 5.5679e-14 4.71919e-07 1.99993 2.35964e-07 0.999982 1.000018 -1.37938e-05 1.79993e-05
0.665284917008 5.61706e-14 4.73998e-07 1.99993 2.37003e-07 0.999982 1.000018 -1.3795e-05 1.79993e-05
0.665284918047 5.66644e-14 4.76077e-07 1.99993 2.38043e-07 0.999982 1.000018 -1.37961e-05 1.79993e-05
0.665284919087 5.71604e-14 4.78156e-07 1.99993 2.39082e-07 0.999982 1.000018 -1.37973e-05 1.79993e-05
0.665284920126 5.76585e-14 4.80235e-07 1.99993 2.40122e-07 0.999982 1.000018 -1.37985e-05 1.79993e-05
0.665284921166 5.81588e-14 4.82314e-07 1.99993 2.41161e-07 0.999982 1.000018 -1.37996e-05 1.79993e-05
0.665284922205 5.86612e-14 4.84393e-07 1.99993 2.42201e-07 0.999982 1.000018 -1.38008e-05 1.79993e-05
0.665284923245 5.91659e-14 4.86472e-07 1.99993 2.4324e-07 0.999982 1.000018 -1.3802e-05 1.79993e-05
0.665284924284 5.96726e-14 4.88551e-07 1.99993 2.4428e-07 0.999982 1.000018 -1.38032e-05 1.79993e-05
0.665284925324 6.01816e-14 4.9063e-07 1.99993 2.45319e-07 0.999982 1.000018 -1.38043e-05 1.79993e-05
0.665284926363 6.06927e-14 4.92709e-07 1.99993 2.46359e-07 0.999982 1.000018 -1.38055e-05 1.79993e-05
0.665284927403 6.12059e-14 4.94788e-07 1.99993 2.47398e-07 0.999982 1.000018 -1.38067e-05 1.79993e-05
0.665284928442 6.17213e-14 4.96867e-07 1.99993 2.48438e-07 0.999982 1.000018 -1.38079e-05 1.79993e-05
0.665284929482 6.22389e-14 4.98946e-07 1.99993 2.49477e-07 0.999982 1.000018 -1.3809e-05 1.79993e-05
0.665284930521 6.27586e-14 5.01024e-07 1.99993 2.50517e-07 0.999982 1.000018 -1.38102e-05 1.79993e-05
0.665284931561 6.32805e-14 5.03103e-07 1.99993 2.51556e-07 0.999982 1.000018 -1.38114e-05 1.79993e-05
0.6652849326 6.38046e-14 5.05182e-07 1.99993 2.52596e-07 0.999982 1.000018 -1.38126e-05 1.79993e-05
0.66528493364 6.43308e-14 5.07261e-07 1.99993 2.53635e-07 0.999982 1.000018 -1.38137e-05 1.79993e-05
0.665284934679 6.48592e-14 5.0934e-07 1.99993 2.54675e-07 0.999982 1.000018 -1.38149e-05 1.79993e-05
0.665284935719 6.53898e-14 5.11419e-07 1.99993 2.55714e-07 0.999982 1.000018 -1.38161e-05 1.79993e-05
0.665284936758 6.59225e-14 5.13498e-07 1.99993 2.56754e-07 0.999982 1.000018 -1.38173e-05 1.79993e-05
0.665284937798 6.64573e-14 5.15577e-07 1.99993 2.57793e-07 0.999982 1.000018 -1.38184e-05 1.79993e-05
0.665284938837 6.69943e-14 5.17656e-07 1.99993 2.58833e-07 0.999982 1.000018 -1.38196e-05 1.79993e-05
0.665284939877 6.75335e-14 5.19735e-07 1.99993 2.59872e-07 0.999982 1.000018 -1.38208e-05 1.79993e-05
0.665284940916 6.80749e-14 5.21814e-07 1.99993 2.60912e-07 0.999982 1.000018 -1.3822e-05 1.79993e-05
0.665284941956 6.86184e-14 5.23893e-07 1.99993 2.61951e-07 0.999982 1.000018 -1.38231e-05 1.79993e-05
0.665284942995 6.91641e-14 5.25972e-07 1.99993 2.62991e-07 0.999982 1.000018 -1.38243e-05 1.79993e-05
0.665284944035 6.97119e-14 5.28051e-07 1.99993 2.6403e-07 0.999982 1.000018 -1.38255e-05 1.79993e-05
0.665284945074 7.02619e-14 5.3013e-07 1.99993 2.6507e-07 0.999982 1.000018 -1.38267e-05 1.79993e-05
0.665284946114 7.0814e-14 5.32209e-07 1.99993 2.66109e-07 0.999982 1.000018 -1.38278e-05 1.79993e-05
0.665284947153 7.13684e-14 5.34288e-07 1.99993 2.67149e-07 0.999982 1.000018 -1.3829e-05 1.79993e-05
0.665284948193 7.19248e-14 5.36366e-07 1.99993 2.68188e-07 0.999982 1.000018 -1.38302e-05 1.79993e-05
0.665284949232 7.24835e-14 5.38445e-07 1.99993 2.69228e-07 0.999982 1.000018 -1.38314e-05 1.79993e-05
0.665284950272 7.30443e-14 5.40524e-07 1.99993 2.70267e-07 0.999982 1.000018 -1.38325e-05 1.79993e-05
0.665284951311 7.36072e-14 5.42603e-07 1.99993 2.71307e-07 0.999982 1.000018 -1.38337e-05 1.79993e-05
0.665284952351 7.41724e-14 5.44682e-07 1.99993 2.72346e-07 0.999982 1.000018 -1.38349e-05 1.79993e-05
0.66528495339 7.47396e-14 5.46761e-07 1.99993 2.73386e-07 0.999982 1.000018 -1.38361e-05 1.79993e-05
0.66528495443 7.53091e-14 5.4884e-07 1.99993 2.74425e-07 0.999982 1.000018 -1.38372e-05 1.79993e-05
0.665284955469 7.58807e-14 5.50919e-07 1.99993 2.75464e-07 0.999982 1.000018 -1.38384e-05 1.79993e-05
0.665284956509 7.64544e-14 5.52998e-07 1.99993 2.76504e-07 0.999982 1.000018 -1.38396e-05 1.79993e-05
0.665284957548 7.70304e-14 5.55077e-07 1.99993 2.77543e-07 0.999982 1.000018 -1.38408e-05 1.79993e-05
0.665284958588 7.76085e-14 5.57156e-07 1.99993 2.78583e-07 0.999982 1.000018 -1.38419e-05 1.79993e-05
0.665284959627 7.81887e-14 5.59235e-07 1.99993 2.79622e-07 0.999982 1.000018 -1.38431e-05 1.79993e-05
0.665284960667 7.87711e-14 5.61314e-07 1.99993 2.80662e-07 0.999982 1.000018 -1.38443e-05 1.79993e-05
0.665284961706 7.93557e-14 5.63393e-07 1.99993 2.81701e-07 0.999982 1.000018 -1.38454e-05 1.79993e-05
0.665284962746 7.99424e-14 5.65472e-07 1.99993 2.82741e-07 0.999982 1.000018 -1.38466e-05 1.79993e-05
0.665284963785 8.05313e-14 5.67551e-07 1.99993 2.8378e-07 0.999982 1.000018 -1.38478e-05 1.79993e-05
0.665284964825 8.11224e-14 5.6963e-07 1.99993 2.8482e-07 0.999982 1.000018 -1.3849e-05 1.79993e-05
0.665284965865 8.17156e-14 5.71708e-07 1.99993 2.85859e-07 0.999982 1.000018 -1.38501e-05 1.79993e-05
0.665284966904 8.2311e-14 5.73787e-07 1.99993 2.86899e-07 0.999982 1.000018 -1.38513e-05 1.79993e-05
0.665284967944 8.29085e-14 5.75866e-07 1.99993 2.87938e-07 0.999982 1.000018 -1.38525e-05 1.79993e-05
0.665284968983 8.35082e-14 5.77945e-07 1.99993 2.88978e-07 0.999982 1.000018 -1.38537e-05 1.79993e-05
0.665284970023 8.411e-14 5.80024e-07 1.99993 2.90017e-07 0.999982 1.000018 -1.38548e-05 1.79993e-05
0.665284971062 8.47141e-14 5.82103e-07 1.99993 2.91057e-07 0.999982 1.000018 -1.3856e-05 1.79993e-05
0.665284972102 8.53202e-14 5.84182e-07 1.99993 2.92096e-07 0.999982 1.000018 -1.38572e-05 1.79993e-05
0.665284973141 8.59286e-14 5.86261e-07 1.99993 2.93136e-07 0.999982 1.000018 -1.38584e-05 1.79993e-05
0.665284974181 8.65391e-14 5.8834e-07 1.99993 2.94175e-07 0.999982 1.000018 -1.38595e-05 1.79993e-05
0.66528497522 8.71518e-14 5.90419e-07 1.99993 2.95215e-07 0.999982 1.000018 -1.38607e-05 1.79993e-05
0.66528497626 8.77666e-14 5.92498e-07 1.99993 2.96254e-07 0.999982 1.000018 -1.38619e-05 1.79993e-05
0.665284977299 8.83836e-14 5.94577e-07 1.99993 2.97294e-07 0.999982 1.000018 -1.38631e-05 1.79993e-05
0.665284978339 8.90027e-14 5.96656e-07 1.99993 2.98333e-07 0.999982 1.000018 -1.38642e-05 1.79993e-05
0.665284979378 8.9624e-14 5.98735e-07 1.99993 2.99373e-07 0.999982 1.000018 -1.38654e-05 1.79993e-05
0.665284980418 9.02475e-14 6.00814e-07 1.99993 3.00412e-07 0.999982 1.000018 -1.38666e-05 1.79993e-05
0.665284981457 9.08731e-14 6.02893e-07 1.99993 3.01452e-07 0.999982 1.000018 -1.38678e-05 1.79993e-05
0.665284982497 9.15009e-14 6.04971e-07 1.99993 3.02491e-07 0.999982 1.000018 -1.38689e-05 1.79993e-05
0.665284983536 9.21309e-14 6.0705e-07 1.99993 3.03531e-07 0.999982 1.000018 -1.38701e-05 1.79993e-05
0.665284984576 9.2763e-14 6.09129e-07 1.99993 3.0457e-07 0.999982 1.000018 -1.38713e-05 1.79993e-05
0.665284985615 9.33973e-14 6.11208e-07 1.99993 3.0561e-07 0.999982 1.000018 -1.38725e-05 1.79993e-05
0.665284986655 9.40337e-14 6.13287e-07 1.99993 3.06649e-07 0.999982 1.000018 -1.38736e-05 1.79993e-05
0.665284987694 9.46723e-14 6.15366e-07 1.99993 3.07689e-07 0.999982 1.000018 -1.38748e-05 1.79993e-05
0.665284988734 9.5313e-14 6.17445e-07 1.99993 3.08728e-07 0.999982 1.000018 -1.3876e-05 1.79993e-05
0.665284989773 9.5956e-14 6.19524e-07 1.99993 3.09768e-07 0.999982 1.000018 -1.38772e-05 1.79993e-05
0.665284990813 9.6601e-14 6.21603e-07 1.99993 3.10807e-07 0.999982 1.000018 -1.38783e-05 1.79993e-05
0.665284991852 9.72483e-14 6.23682e-07 1.99993 3.11847e-07 0.999982 1.000018 -1.38795e-05 1.79993e-05
0.665284992892 9.78977e-14 6.25761e-07 1.99993 3.12886e-07 0.999982 1.000018 -1.38807e-05 1.79993e-05
0.665284993931 9.85493e-14 6.2784e-07 1.99993 3.13926e-07 0.999982 1.000018 -1.38819e-05 1.79993e-05
0.665284994971 9.9203e-14 6.29919e-07 1.99993 3.14965e-07 0.999982 1.000018 -1.3883e-05 1.79993e-05
0.66528499601 9.98589e-14 6.31998e-07 1.99993 3.16005e-07 0.999982 1.000018 -1.38842e-05 1.79993e-05
0.66528499705 1.00517e-13 6.34077e-07 1.99993 3.17044e-07 0.999982 1.000018 -1.38854e-05 1.79993e-05
0.665284998089 1.01177e-13 6.36156e-07 1.99993 3.18084e-07 0.999982 1.000018 -1.38865e-05 1.79993e-05
0.665284999129 1.01839e-13 6.38235e-07 1.99993 3.19123e-07 0.999982 1.000018 -1.38877e-05 1.79993e-05
0.665285000168 1.02504e-13 6.40313e-07 1.99993 3.20162e-07 0.999982 1.000018 -1.38889e-05 1.79993e-05
0.665285001208 1.03171e-13 6.42392e-07 1.99993 3.21202e-07 0.999982 1.000018 -1.38901e-05 1.79993e-05
0.665285002247 1.0384e-13 6.44471e-07 1.99993 3.22241e-07 0.999982 1.000018 -1.38912e-05 1.79993e-05
0.665285003287 1.04511e-13 6.4655e-07 1.99993 3.23281e-07 0.999982 1.000018 -1.38924e-05 1.79993e-05
0.665285004326 1.05184e-13 6.48629e-07 1.99993 3.2432e-07 0.999982 1.000018 -1.38936e-05 1.79993e-05
0.665285005366 1.05859e-13 6.50708e-07 1.99993 3.2536e-07 0.999982 1.000018 -1.38948e-05 1.79993e-05
0.665285006405 1.06537e-13 6.52787e-07 1.99993 3.26399e-07 0.999982 1.000018 -1.38959e-05 1.79993e-05
0.665285007445 1.07216e-13 6.54866e-07 1.99993 3.27439e-07 0.999982 1.000018 -1.38971e-05 1.79993e-05
0.665285008484 1.07898e-13 6.56945e-07 1.99993 3.28478e-07 0.999982 1.000018 -1.38983e-05 1.79993e-05
0.665285009524 1.08582e-13 6.59024e-07 1.99993 3.29518e-07 0.999982 1.000018 -1.38995e-05 1.79993e-05
0.665285010563 1.09268e-13 6.61103e-07 1.99993 3.30557e-07 0.999982 1.000018 -1.39006e-05 1.79993e-05
0.665285011603 1.09956e-13 6.63182e-07 1.99993 3.31597e-07 0.999982 1.000018 -1.39018e-05 1.79993e-05
0.665285012642 1.10647e-13 6.65261e-07 1.99993 3.32636e-07 0.999982 1.000018 -1.3903e-05 1.79993e-05
0.665285013682 1.1134e-13 6.6734e-07 1.99993 3.33676e-07 0.999982 1.000018 -1.39042e-05 1.79993e-05
0.665285014721 1.12034e-13 6.69419e-07 1.99993 3.34715e-07 0.999982 1.000018 -1.39053e-05 1.79993e-05
0.665285015761 1.12731e-13 6.71498e-07 1.99993 3.35755e-07 0.999982 1.000018 -1.39065e-05 1.79993e-05
0.6652850168 1.1343e-13 6.73576e-07 1.99993 3.36794e-07 0.999982 1.000018 -1.39077e-05 1.79993e-05
0.66528501784 1.14132e-13 6.75655e-07 1.99993 3.37834e-07 0.999982 1.000018 -1.39089e-05 1.79993e-05
0.665285018879 1.14835e-13 6.77734e-07 1.99993 3.38873e-07 0.999982 1.000018 -1.391e-05 1.79993e-05
0.665285019919 1.15541e-13 6.79813e-07 1.99993 3.39913e-07 0.999982 1.000018 -1.39112e-05 1.79993e-05
0.665285020958 1.16248e-13 6.81892e-07 1.99993 3.40952e-07 0.999982 1.000018 -1.39124e-05 1.79993e-05
0.665285021998 1.16958e-13 6.83971e-07 1.99993 3.41992e-07 0.999982 1.000018 -1.39136e-05 1.79993e-05
0.665285023037 1.1767e-13 6.8605e-07 1.99993 3.43031e-07 0.999982 1.000018 -1.39147e-05 1.79993e-05
0.665285024077 1.18385e-13 6.88129e-07 1.99993 3.44071e-07 0.999982 1.000018 -1.39159e-05 1.79993e-05
0.665285025116 1.19101e-13 6.90208e-07 1.99993 3.4511e-07 0.999982 1.000018 -1.39171e-05 1.79993e-05
0.665285026156 1.1982e-13 6.92287e-07 1.99993 3.4615e-07 0.999982 1.000018 -1.39183e-05 1.79993e-05
0.665285027195 1.2054e-13 6.94366e-07 1.99993 3.47189e-07 0.999982 1.000018 -1.39194e-05 1.79993e-05
0.665285028235 1.21263e-13 6.96445e-07 1.99993 3.48229e-07 0.999982 1.000018 -1.39206e-05 1.79993e-05
0.665285029274 1.21988e-13 6.98524e-07 1.99993 3.49268e-07 0.999982 1.000018 -1.39218e-05 1.79993e-05
0.665285030314 1.22715e-13 7.00603e-07 1.99993 3.50308e-07 0.999982 1.000018 -1.3923e-05 1.79993e-05
0.665285031353 1.23445e-13 7.02682e-07 1.99993 3.51347e-07 0.999982 1.000018 -1.39241e-05 1.79993e-05
0.665285032393 1.24176e-13 7.04761e-07 1.99993 3.52387e-07 0.999982 1.000018 -1.39253e-05 1.79993e-05
0.665285033432 1.2491e-13 7.0684e-07 1.99993 3.53426e-07 0.999982 1.000018 -1.39265e-05 1.79993e-05
0.665285034472 1.25646e-13 7.08918e-07 1.99993 3.54466e-07 0.999982 1.000018 -1.39276e-05 1.79993e-05
0.665285035512 1.26384e-13 7.10997e-07 1.99993 3.55505e-07 0.999982 1.000018 -1.39288e-05 1.79993e-05
0.665285036551 1.27124e-13 7.13076e-07 1.99993 3.56545e-07 0.999982 1.000018 -1.393e-05 1.79993e-05
0.665285037591 1.27866e-13 7.15155e-07 1.99993 3.57584e-07 0.999982 1.000018 -1.39312e-05 1.79993e-05
0.66528503863 1.28611e-13 7.17234e-07 1.99993 3.58624e-07 0.999982 1.000018 -1.39323e-05 1.79993e-05
0.66528503967 1.29358e-13 7.19313e-07 1.99993 3.59663e-07 0.999982 1.000018 -1.39335e-05 1.79993e-05
0.665285040709 1.30106e-13 7.21392e-07 1.99993 3.60703e-07 0.999982 1.000018 -1.39347e-05 1.79993e-05
0.665285041749 1.30857e-13 7.23471e-07 1.99993 3.61742e-07 0.999982 1.000018 -1.39359e-05 1.79993e-05
0.665285042788 1.3161e-13 7.2555e-07 1.99993 3.62782e-07 0.999982 1.000018 -1.3937e-05 1.79993e-05
0.665285043828 1.32366e-13 7.27629e-07 1.99993 3.63821e-07 0.999982 1.000018 -1.39382e-05 1.79993e-05
0.665285044867 1.33123e-13 7.29708e-07 1.99993 3.6486e-07 0.999982 1.000018 -1.39394e-05 1.79993e-05
0.665285045907 1.33883e-13 7.31787e-07 1.99993 3.659e-07 0.999982 1.000018 -1.39406e-05 1.79993e-05
0.665285046946 1.34645e-13 7.33866e-07 1.99993 3.66939e-07 0.999982 1.000018 -1.39417e-05 1.79993e-05
0.665285047986 1.35409e-13 7.35945e-07 1.99993 3.67979e-07 0.999982 1.000018 -1.39429e-05 1.79993e-05
0.665285049025 1.36175e-13 7.38024e-07 1.99993 3.69018e-07 0.999982 1.000018 -1.39441e-05 1.79993e-05
0.665285050065 1.36943e-13 7.40103e-07 1.99993 3.70058e-07 0.999982 1.000018 -1.39453e-05 1.79993e-05
0.665285051104 1.37713e-13 7.42182e-07 1.99993 3.71097e-07 0.999982 1.000018 -1.39464e-05 1.79993e-05
0.665285052144 1.38486e-13 7.4426e-07 1.99993 3.72137e-07 0.999982 1.000018 -1.39476e-05 1.79993e-05
0.665285053183 1.39261e-13 7.46339e-07 1.99993 3.73176e-07 0.999982 1.000018 -1.39488e-05 1.79993e-05
0.665285054223 1.40038e-13 7.48418e-07 1.99993 3.74216e-07 0.999982 1.000018 -1.395e-05 1.79993e-05
0.665285055262 1.40817e-13 7.50497e-07 1.99993 3.75255e-07 0.999982 1.000018 -1.39511e-05 1.79993e-05
0.665285056302 1.41598e-13 7.52576e-07 1.99993 3.76295e-07 0.999982 1.000018 -1.39523e-05 1.79993e-05
0.665285057341 1.42381e-13 7.54655e-07 1.99993 3.77334e-07 0.999982 1.000018 -1.39535e-05 1.79993e-05
0.665285058381 1.43167e-13 7.56734e-07 1.99993 3.78374e-07 0.999982 1.000018 -1.39547e-05 1.79993e-05
0.66528505942 1.43954e-13 7.58813e-07 1.99993 3.79413e-07 0.999982 1.000018 -1.39558e-05 1.79993e-05
0.66528506046 1.44744e-13 7.60892e-07 1.99993 3.80453e-07 0.999982 1.000018 -1.3957e-05 1.79993e-05
0.665285061499 1.45536e-13 7.62971e-07 1.99993 3.81492e-07 0.999982 1.000018 -1.39582e-05 1.79993e-05
0.665285062539 1.46331e-13 7.6505e-07 1.99993 3.82532e-07 0.999982 1.000018 -1.39594e-05 1.79993e-05
0.665285063578 1.47127e-13 7.67129e-07 1.99993 3.83571e-07 0.999982 1.000018 -1.39605e-05 1.79993e-05
0.665285064618 1.47925e-13 7.69208e-07 1.99993 3.84611e-07 0.999982 1.000018 -1.39617e-05 1.79993e-05
0.665285065657 1.48726e-13 7.71287e-07 1.99993 3.8565e-07 0.999982 1.000018 -1.39629e-05 1.79993e-05
0.665285066697 1.49529e-13 7.73366e-07 1.99993 3.8669e-07 0.999982 1.000018 -1.39641e-05 1.79993e-05
0.665285067736 1.50334e-13 7.75445e-07 1.99993 3.87729e-07 0.999982 1.000018 -1.39652e-05 1.79993e-05
0.665285068776 1.51141e-13 7.77523e-07 1.99993 3.88769e-07 0.999982 1.000018 -1.39664e-05 1.79993e-05
0.665285069815 1.5195e-13 7.79602e-07 1.99993 3.89808e-07 0.999982 1.000018 -1.39676e-05 1.79993e-05
0.665285070855 1.52762e-13 7.81681e-07 1.99993 3.90848e-07 0.999982 1.000018 -1.39687e-05 1.79993e-05
0.665285071894 1.53576e-13 7.8376e-07 1.99993 3.91887e-07 0.999982 1.000018 -1.39699e-05 1.79993e-05
0.665285072934 1.54391e-13 7.85839e-07 1.99993 3.92927e-07 0.999982 1.000018 -1.39711e-05 1.79993e-05
0.665285073973 1.55209e-13 7.87918e-07 1.99993 3.93966e-07 0.999982 1.000018 -1.39723e-05 1.79993e-05
0.665285075013 1.56029e-13 7.89997e-07 1.99993 3.95006e-07 0.999982 1.000018 -1.39734e-05 1.79993e-05
0.665285076052 1.56852e-13 7.92076e-07 1.99993 3.96045e-07 0.999982 1.000018 -1.39746e-05 1.79993e-05
0.665285077092 1.57676e-13 7.94155e-07 1.99993 3.97085e-07 0.999982 1.000018 -1.39758e-05 1.79993e-05
0.665285078131 1.58503e-13 7.96234e-07 1.99993 3.98124e-07 0.999982 1.000018 -1.3977e-05 1.79993e-05
0.665285079171 1.59332e-13 7.98313e-07 1.99993 3.99164e-07 0.999982 1.000018 -1.39781e-05 1.79993e-05
0.66528508021 1.60163e-13 8.00392e-07 1.99993 4.00203e-07 0.999982 1.000018 -1.39793e-05 1.79993e-05
0.66528508125 1.60996e-13 8.02471e-07 1.99993 4.01243e-07 0.999982 1.000018 -1.39805e-05 1.79993e-05
0.665285082289 1.61831e-13 8.0455e-07 1.99993 4.02282e-07 0.999982 1.000018 -1.39817e-05 1.79993e-05
0.665285083329 1.62668e-13 8.06629e-07 1.99993 4.03322e-07 0.999982 1.000018 -1.39828e-05 1.79993e-05
0.665285084368 1.63508e-13 8.08708e-07 1.99993 4.04361e-07 0.999982 1.000018 -1.3984e-05 1.79993e-05
0.665285085408 1.6435e-13 8.10787e-07 1.99993 4.05401e-07 0.999982 1.000018 -1.39852e-05 1.79993e-05
0.665285086447 1.65194e-13 8.12865e-07 1.99993 4.0644e-07 0.999982 1.000018 -1.39864e-05 1.79993e-05
0.665285087487 1.6604e-13 8.14944e-07 1.99993 4.0748e-07 0.999982 1.000018 -1.39875e-05 1.79993e-05
0.665285088526 1.66888e-13 8.17023e-07 1.99993 4.08519e-07 0.999982 1.000018 -1.39887e-05 1.79993e-05
0.665285089566 1.67738e-13 8.19102e-07 1.99993 4.09559e-07 0.999982 1.000018 -1.39899e-05 1.79993e-05
0.665285090605 1.68591e-13 8.21181e-07 1.99993 4.10598e-07 0.999982 1.000018 -1.39911e-05 1.79993e-05
0.665285091645 1.69445e-13 8.2326e-07 1.99993 4.11637e-07 0.999982 1.000018 -1.39922e-05 1.79993e-05
0.665285092684 1.70302e-13 8.25339e-07 1.99993 4.12677e-07 0.999982 1.000018 -1.39934e-05 1.79993e-05
0.665285093724 1.71161e-13 8.27418e-07 1.99993 4.13716e-07 0.999982 1.000018 -1.39946e-05 1.79993e-05
0.665285094763 1.72023e-13 8.29497e-07 1.99993 4.14756e-07 0.999982 1.000018 -1.39958e-05 1.79993e-05
0.665285095803 1.72886e-13 8.31576e-07 1.99993 4.15795e-07 0.999982 1.000018 -1.39969e-05 1.79993e-05
0.665285096842 1.73751e-13 8.33655e-07 1.99993 4.16835e-07 0.999982 1.000018 -1.39981e-05 1.79993e-05
0.665285097882 1.74619e-13 8.35734e-07 1.99993 4.17874e-07 0.999982 1.000018 -1.39993e-05 1.79993e-05
0.665285098921 1.75489e-13 8.37813e-07 1.99993 4.18914e-07 0.999982 1.000018 -1.40005e-05 1.79993e-05
0.665285099961 1.76361e-13 8.39892e-07 1.99993 4.19953e-07 0.999982 1.000018 -1.40016e-05 1.79993e-05
0.665285101 1.77235e-13 8.41971e-07 1.99993 4.20993e-07 0.999982 1.000018 -1.40028e-05 1.79993e-05
0.66528510204 1.78111e-13 8.4405e-07 1.99993 4.22032e-07 0.999982 1.000018 -1.4004e-05 1.79993e-05
0.665285103079 1.7899e-13 8.46128e-07 1.99993 4.23072e-07 0.999982 1.000018 -1.40052e-05 1.79993e-05
0.665285104119 1.7987e-13 8.48207e-07 1.99993 4.24111e-07 0.999982 1.000018 -1.40063e-05 1.79993e-05
0.665285105158 1.80753e-13 8.50286e-07 1.99993 4.25151e-07 0.999982 1.000018 -1.40075e-05 1.79993e-05
0.665285106198 1.81638e-13 8.52365e-07 1.99993 4.2619e-07 0.999982 1.000018 -1.40087e-05 1.79993e-05
0.665285107238 1.82525e-13 8.54444e-07 1.99993 4.2723e-07 0.999982 1.000018 -1.40098e-05 1.79993e-05
0.665285108277 1.83415e-13 8.56523e-07 1.99993 4.28269e-07 0.999982 1.000018 -1.4011e-05 1.79993e-05
0.665285109317 1.84306e-13 8.58602e-07 1.99993 4.29309e-07 0.999982 1.000018 -1.40122e-05 1.79993e-05
0.665285110356 1.852e-13 8.60681e-07 1.99993 4.30348e-07 0.999982 1.000018 -1.40134e-05 1.79993e-05
0.665285111396 1.86095e-13 8.6276e-07 1.99993 4.31388e-07 0.999982 1.000018 -1.40145e-05 1.79993e-05
0.665285112435 1.86993e-13 8.64839e-07 1.99993 4.32427e-07 0.999982 1.000018 -1.40157e-05 1.79993e-05
0.665285113475 1.87893e-13 8.66918e-07 1.99993 4.33467e-07 0.999982 1.000018 -1.40169e-05 1.79993e-05
0.665285114514 1.88796e-13 8.68997e-07 1.99993 4.34506e-07 0.999982 1.000018 -1.40181e-05 1.79993e-05
0.665285115554 1.897e-13 8.71076e-07 1.99993 4.35546e-07 0.999982 1.000018 -1.40192e-05 1.79993e-05
0.665285116593 1.90607e-13 8.73155e-07 1.99993 4.36585e-07 0.999982 1.000018 -1.40204e-05 1.79993e-05
0.665285117633 1.91515e-13 8.75234e-07 1.99993 4.37625e-07 0.999982 1.000018 -1.40216e-05 1.79993e-05
0.665285118672 1.92426e-13 8.77313e-07 1.99993 4.38664e-07 0.999982 1.000018 -1.40228e-05 1.79993e-05
0.665285119712 1.93339e-13 8.79392e-07 1.99993 4.39704e-07 0.999982 1.000018 -1.40239e-05 1.79993e-05
0.665285120751 1.94255e-13 8.8147e-07 1.99993 4.40743e-07 0.999982 1.000018 -1.40251e-05 1.79993e-05
0.665285121791 1.95172e-13 8.83549e-07 1.99993 4.41783e-07 0.999982 1.000018 -1.40263e-05 1.79993e-05
0.66528512283 1.96091e-13 8.85628e-07 1.99993 4.42822e-07 0.999982 1.000018 -1.40275e-05 1.79993e-05
0.66528512387 1.97013e-13 8.87707e-07 1.99993 4.43862e-07 0.999982 1.000018 -1.40286e-05 1.79993e-05
0.665285124909 1.97937e-13 8.89786e-07 1.99993 4.44901e-07 0.999982 1.000018 -1.40298e-05 1.79993e-05
0.665285125949 1.98863e-13 8.91865e-07 1.99993 4.45941e-07 0.999982 1.000018 -1.4031e-05 1.79993e-05
0.665285126988 1.99791e-13 8.93944e-07 1.99993 4.4698e-07 0.999982 1.000018 -1.40322e-05 1.79993e-05
0.665285128028 2.00722e-13 8.96023e-07 1.99993 4.4802e-07 0.999982 1.000018 -1.40333e-05 1.79993e-05
0.665285129067 2.01654e-13 8.98102e-07 1.99993 4.49059e-07 0.999982 1.000018 -1.40345e-05 1.79993e-05
0.665285130107 2.02589e-13 9.00181e-07 1.99993 4.50099e-07 0.999982 1.000018 -1.40357e-05 1.79993e-05
0.665285131146 2.03526e-13 9.0226e-07 1.99993 4.51138e-07 0.999982 1.000018 -1.40369e-05 1.79993e-05
0.665285132186 2.04465e-13 9.04339e-07 1.99993 4.52178e-07 0.999982 1.000018 -1.4038e-05 1.79993e-05
0.665285133225 2.05406e-13 9.06418e-07 1.99993 4.53217e-07 0.999982 1.000018 -1.40392e-05 1.79993e-05
0.665285134265 2.06349e-13 9.08497e-07 1.99993 4.54257e-07 0.999982 1.000018 -1.40404e-05 1.79993e-05
0.665285135304 2.07294e-13 9.10576e-07 1.99993 4.55296e-07 0.999982 1.000018 -1.40416e-05 1.79993e-05
0.665285136344 2.08242e-13 9.12655e-07 1.99993 4.56335e-07 0.999982 1.000018 -1.40427e-05 1.79993e-05
0.665285137383 2.09192e-13 9.14734e-07 1.99993 4.57375e-07 0.999982 1.000018 -1.40439e-05 1.79993e-05
0.665285138423 2.10144e-13 9.16812e-07 1.99993 4.58414e-07 0.999982 1.000018 -1.40451e-05 1.79993e-05
0.665285139462 2.11098e-13 9.18891e-07 1.99993 4.59454e-07 0.999982 1.000018 -1.40463e-05 1.79993e-05
0.665285140502 2.12054e-13 9.2097e-07 1.99993 4.60493e-07 0.999982 1.000018 -1.40474e-05 1.79993e-05
0.665285141541 2.13013e-13 9.23049e-07 1.99993 4.61533e-07 0.999982 1.000018 -1.40486e-05 1.79993e-05
0.665285142581 2.13973e-13 9.25128e-07 1.99993 4.62572e-07 0.999982 1.000018 -1.40498e-05 1.79993e-05
0.66528514362 2.14936e-13 9.27207e-07 1.99993 4.63612e-07 0.999982 1.000018 -1.40509e-05 1.79993e-05
0.66528514466 2.15901e-13 9.29286e-07 1.99993 4.64651e-07 0.999982 1.000018 -1.40521e-05 1.79993e-05
0.665285145699 2.16868e-13 9.31365e-07 1.99993 4.65691e-07 0.999982 1.000018 -1.40533e-05 1.79993e-05
0.665285146739 2.17837e-13 9.33444e-07 1.99993 4.6673e-07 0.999982 1.000018 -1.40545e-05 1.79993e-05
0.665285147778 2.18809e-13 9.35523e-07 1.99993 4.6777e-07 0.999982 1.000018 -1.40556e-05 1.79993e-05
0.665285148818 2.19782e-13 9.37602e-07 1.99993 4.68809e-07 0.999982 1.000018 -1.40568e-05 1.79993e-05
0.665285149857 2.20758e-13 9.39681e-07 1.99993 4.69849e-07 0.999982 1.000018 -1.4058e-05 1.79993e-05
0.665285150897 2.21736e-13 9.4176e-07 1.99993 4.70888e-07 0.999982 1.000018 -1.40592e-05 1.79993e-05
0.665285151936 2.22716e-13 9.43839e-07 1.99993 4.71928e-07 0.999982 1.000018 -1.40603e-05 1.79993e-05
0.665285152976 2.23698e-13 9.45918e-07 1.99993 4.72967e-07 0.999982 1.000018 -1.40615e-05 1.79993e-05
0.665285154015 2.24682e-13 9.47997e-07 1.99993 4.74007e-07 0.999982 1.000018 -1.40627e-05 1.79993e-05
0.665285155055 2.25669e-13 9.50075e-07 1.99993 4.75046e-07 0.999982 1.000018 -1.40639e-05 1.79993e-05
0.665285156094 2.26658e-13 9.52154e-07 1.99993 4.76086e-07 0.999982 1.000018 -1.4065e-05 1.79993e-05
0.665285157134 2.27649e-13 9.54233e-07 1.99993 4.77125e-07 0.999982 1.000018 -1.40662e-05 1.79993e-05
0.665285158173 2.28642e-13 9.56312e-07 1.99993 4.78165e-07 0.999982 1.000018 -1.40674e-05 1.79993e-05
0.665285159213 2.29637e-13 9.58391e-07 1.99993 4.79204e-07 0.999982 1.000018 -1.40686e-05 1.79993e-05
0.665285160252 2.30634e-13 9.6047e-07 1.99993 4.80244e-07 0.999982 1.000018 -1.40697e-05 1.79993e-05
0.665285161292 2.31634e-13 9.62549e-07 1.99993 4.81283e-07 0.999982 1.000018 -1.40709e-05 1.79993e-05
0.665285162331 2.32635e-13 9.64628e-07 1.99993 4.82323e-07 0.999982 1.000018 -1.40721e-05 1.79993e-05
0.665285163371 2.33639e-13 9.66707e-07 1.99993 4.83362e-07 0.999982 1.000018 -1.40733e-05 1.79993e-05
0.66528516441 2.34645e-13 9.68786e-07 1.99993 4.84402e-07 0.999982 1.000018 -1.40744e-05 1.79993e-05
0.66528516545 2.35653e-13 9.70865e-07 1.99993 4.85441e-07 0.999982 1.000018 -1.40756e-05 1.79993e-05
0.665285166489 2.36663e-13 9.72944e-07 1.99993 4.86481e-07 0.999982 1.000018 -1.40768e-05 1.79993e-05
0.665285167529 2.37676e-13 9.75023e-07 1.99993 4.8752e-07 0.999982 1.000018 -1.4078e-05 1.79993e-05
0.665285168568 2.38691e-13 9.77102e-07 1.99993 4.8856e-07 0.999982 1.000018 -1.40791e-05 1.79993e-05
0.665285169608 2.39707e-13 9.79181e-07 1.99993 4.89599e-07 0.999982 1.000018 -1.40803e-05 1.79993e-05
0.665285170647 2.40726e-13 9.8126e-07 1.99993 4.90639e-07 0.999982 1.000018 -1.40815e-05 1.79993e-05
0.665285171687 2.41747e-13 9.83339e-07 1.99993 4.91678e-07 0.999982 1.000018 -1.40827e-05 1.79993e-05
0.665285172726 2.42771e-13 9.85417e-07 1.99993 4.92718e-07 0.999982 1.000018 -1.40838e-05 1.79993e-05
0.665285173766 2.43796e-13 9.87496e-07 1.99993 4.93757e-07 0.999982 1.000018 -1.4085e-05 1.79993e-05
0.665285174805 2.44824e-13 9.89575e-07 1.99993 4.94797e-07 0.999982 1.000018 -1.40862e-05 1.79993e-05
0.665285175845 2.45853e-13 9.91654e-07 1.99993 4.95836e-07 0.999982 1.000018 -1.40874e-05 1.79993e-05
0.665285176884 2.46885e-13 9.93733e-07 1.99993 4.96876e-07 0.999982 1.000018 -1.40885e-05 1.79993e-05
0.665285177924 2.47919e-13 9.95812e-07 1.99993 4.97915e-07 0.999982 1.000018 -1.40897e-05 1.79993e-05
0.665285178964 2.48956e-13 9.97891e-07 1.99993 4.98955e-07 0.999982 1.000018 -1.40909e-05 1.79993e-05
0.665285180003 2.49994e-13 9.9997e-07 1.99993 4.99994e-07 0.999982 1.000018 -1.4092e-05 1.79993e-05
0.665285181043 2.51035e-13 1.00205e-06 1.99993 5.01034e-07 0.999982 1.000018 -1.40932e-05 1.79993e-05
0.665285182082 2.52077e-13 1.00413e-06 1.99993 5.02073e-07 0.999982 1.000018 -1.40944e-05 1.79993e-05
0.665285183122 2.53122e-13 1.00621e-06 1.99993 5.03112e-07 0.999982 1.000018 -1.40956e-05 1.79993e-05
0.665285184161 2.54169e-13 1.00829e-06 1.99993 5.04152e-07 0.999982 1.000018 -1.40967e-05 1.79993e-05
0.665285185201 2.55218e-13 1.01036e-06 1.99993 5.05191e-07 0.999982 1.000018 -1.40979e-05 1.79993e-05
0.66528518624 2.5627e-13 1.01244e-06 1.99993 5.06231e-07 0.999982 1.000018 -1.40991e-05 1.79993e-05
0.66528518728 2.57323e-13 1.01452e-06 1.99993 5.0727e-07 0.999982 1.000018 -1.41003e-05 1.79993e-05
0.665285188319 2.58379e-13 1.0166e-06 1.99993 5.0831e-07 0.999982 1.000018 -1.41014e-05 1.79993e-05
0.665285189359 2.59437e-13 1.01868e-06 1.99993 5.09349e-07 0.999982 1.000018 -1.41026e-05 1.79993e-05
0.665285190398 2.60497e-13 1.02076e-06 1.99993 5.10389e-07 0.999982 1.000018 -1.41038e-05 1.79993e-05
0.665285191438 2.61559e-13 1.02284e-06 1.99993 5.11428e-07 0.999982 1.000018 -1.4105e-05 1.79993e-05
0.665285192477 2.62623e-13 1.02492e-06 1.99993 5.12468e-07 0.999982 1.000018 -1.41061e-05 1.79993e-05
0.665285193517 2.6369e-13 1.027e-06 1.99993 5.13507e-07 0.999982 1.000018 -1.41073e-05 1.79993e-05
0.665285194556 2.64758e-13 1.02908e-06 1.99993 5.14547e-07 0.999982 1.000018 -1.41085e-05 1.79993e-05
0.665285195596 2.65829e-13 1.03115e-06 1.99993 5.15586e-07 0.999982 1.000018 -1.41097e-05 1.79993e-05
0.665285196635 2.66902e-13 1.03323e-06 1.99993 5.16626e-07 0.999982 1.000018 -1.41108e-05 1.79993e-05
0.665285197675 2.67977e-13 1.03531e-06 1.99993 5.17665e-07 0.999982 1.000018 -1.4112e-05 1.79993e-05
0.665285198714 2.69055e-13 1.03739e-06 1.99993 5.18705e-07 0.999982 1.000018 -1.41132e-05 1.79993e-05
0.665285199754 2.70134e-13 1.03947e-06 1.99993 5.19744e-07 0.999982 1.000018 -1.41144e-05 1.79993e-05
0.665351208468 4.42562e-09 0.00013304 2.00325 6.65242e-05 0.999883 1.00001803 -0.0173307 1.80311e-05
0.665417736936 1.77012e-08 0.000266051 1.9994 0.000133042 0.999779 1.00001798 0.0218901 1.79982e-05
0.665484265404 3.98251e-08 0.000399038 1.99858 0.000199552 0.999683 1.00001795 -0.00645195 1.79926e-05
0.665550793872 7.07953e-08 0.000531996 1.99813 0.000266056 0.999582 1.00001792 0.00055334 1.79904e-05
0.66561732234 1.1061e-07 0.000664929 1.99782 0.000332554 0.999483 1.00001788 -0.00131686 1.79894e-05
0.665683850808 1.59268e-07 0.000797835 1.99761 0.000399044 0.999383 1.00001783 -0.00117345 1.79893e-05
0.665750379276 2.16767e-07 0.000930715 1.99713 0.000465528 0.999284 1.00001777 -0.00134608 1.79867e-05
0.665816907744 2.83106e-07 0.00106357 1.99671 0.000532006 0.999184 1.0000177 -0.00128571 1.79848e-05
0.665883436212 3.58282e-07 0.00119639 1.99632 0.000598477 0.999084 1.00001762 -0.0011183 1.7983e-05
0.66594996468 4.42294e-07 0.0013292 1.99595 0.000664941 0.998985 1.00001754 -0.0014669 1.79815e-05
0.666016493148 5.3514e-07 0.00146197 1.99555 0.000731399 0.998886 1.00001744 -0.00157271 1.79797e-05
0.666083021616 6.36818e-07 0.00159472 1.99516 0.00079785 0.998786 1.00001734 -0.00157806 1.7978e-05
0.666149550084 7.47327e-07 0.00172744 1.99477 0.000864294 0.998687 1.00001723 -0.00178813 1.79762e-05
0.666216078552 8.66665e-07 0.00186013 1.99437 0.000930732 0.998588 1.00001711 -0.00190061 1.79745e-05
0.66628260702 9.9483e-07 0.0019928 1.99396 0.000997163 0.998488 1.00001698 -0.00199065 1.79726e-05
0.666349135488 1.13182e-06 0.00212544 1.99358 0.00106359 0.998389 1.00001684 -0.00217085 1.79709e-05
0.666415663956 1.27763e-06 0.00225806 1.99317 0.00113001 0.99829 1.00001669 -0.00229827 1.7969e-05
0.666482192424 1.43227e-06 0.00239065 1.99278 0.00119642 0.998191 1.00001654 -0.00242577 1.79673e-05
0.666548720892 1.59573e-06 0.00252321 1.99239 0.00126282 0.998092 1.00001637 -0.00256228 1.79656e-05
0.66661524936 1.768e-06 0.00265575 1.992 0.00132922 0.997993 1.0000162 -0.00268211 1.79639e-05
0.666681777828 1.94909e-06 0.00278826 1.9916 0.00139561 0.997895 1.00001601 -0.00280965 1.7962e-05
0.666748306296 2.139e-06 0.00292075 1.99121 0.001462 0.997796 1.00001582 -0.00294996 1.79604e-05
0.666814834764 2.33772e-06 0.00305321 1.99082 0.00152838 0.997697 1.00001562 -0.00308255 1.79585e-05
0.666881363232 2.54525e-06 0.00318564 1.99042 0.00159475 0.997598 1.00001541 -0.00320661 1.79568e-05
0.6669478917 2.76159e-06 0.00331805 1.99004 0.00166111 0.9975 1.00001519 -0.00334023 1.79551e-05
0.667014420168 2.98674e-06 0.00345043 1.98965 0.00172747 0.997401 1.00001497 -0.00347484 1.79534e-05
0.667080948636 3.22069e-06 0.00358278 1.98925 0.00179382 0.997303 1.00001473 -0.00360748 1.79516e-05
0.667147477104 3.46345e-06 0.00371511 1.98886 0.00186017 0.997204 1.00001449 -0.00373876 1.79499e-05
0.667214005572 3.71501e-06 0.00384741 1.98847 0.00192651 0.997106 1.00001423 -0.00387048 1.79481e-05
0.66728053404 3.97538e-06 0.00397969 1.98808 0.00199284 0.997007 1.00001397 -0.00400507 1.79464e-05
0.667347062508 4.24454e-06 0.00411194 1.98769 0.00205917 0.996909 1.0000137 -0.00414022 1.79447e-05
0.667413590976 4.5225e-06 0.00424417 1.9873 0.00212549 0.996811 1.00001342 -0.00426965 1.7943e-05
0.667480119444 4.80925e-06 0.00437637 1.98691 0.0021918 0.996713 1.00001313 -0.00440112 1.79412e-05
0.667546647912 5.1048e-06 0.00450854 1.98652 0.00225811 0.996615 1.00001283 -0.00453597 1.79395e-05
0.66761317638 5.40915e-06 0.00464069 1.98614 0.00232441 0.996517 1.00001253 -0.00466497 1.79378e-05
0.667679704848 5.72228e-06 0.00477281 1.98575 0.0023907 0.996419 1.00001221 -0.00479997 1.79361e-05
0.667746233316 6.0442e-06 0.00490491 1.98536 0.00245699 0.996321 1.00001189 -0.00492948 1.79343e-05
0.667812761784 6.37491e-06 0.00503698 1.98497 0.00252327 0.996223 1.00001156 -0.00506336 1.79326e-05
0.667879290252 6.7144e-06 0.00516902 1.98458 0.00258954 0.996125 1.00001122 -0.00519482 1.79309e-05
0.66794581872 7.06268e-06 0.00530104 1.9842 0.00265581 0.996027 1.00001087 -0.0053258 1.79292e-05
0.668012347188 7.41974e-06 0.00543303 1.98381 0.00272207 0.995929 1.00001051 -0.00545931 1.79275e-05
0.668078875656 7.78558e-06 0.005565 1.98343 0.00278832 0.995832 1.00001014 -0.00559095 1.79258e-05
0.668145404124 8.1602e-06 0.00569694 1.98304 0.00285457 0.995734 1.00000976 -0.00572179 1.79241e-05
0.668211932592 8.5436e-06 0.00582886 1.98266 0.00292081 0.995637 1.00000938 -0.0058539 1.79224e-05
0.66827846106 8.93577e-06 0.00596075 1.98227 0.00298705 0.995539 1.00000898 -0.00598653 1.79207e-05
0.668344989528 9.33672e-06 0.00609261 1.98188 0.00305328 0.995442 1.00000858 -0.00611861 1.7919e-05
0.668411517996 9.74644e-06 0.00622445 1.9815 0.0031195 0.995344 1.00000817 -0.00625014 1.79173e-05
0.668478046464 1.01649e-05 0.00635626 1.98112 0.00318571 0.995247 1.00000775 -0.00638153 1.79156e-05
0.668544574932 1.05922e-05 0.00648805 1.98073 0.00325192 0.99515 1.00000732 -0.00651302 1.79139e-05
0.6686111034 1.10282e-05 0.00661981 1.98035 0.00331813 0.995052 1.00000688 -0.00664465 1.79122e-05
0.668677631868 1.1473e-05 0.00675155 1.97997 0.00338432 0.994955 1.00000644 -0.00677635 1.79106e-05
0.668744160336 1.19265e-05 0.00688326 1.97958 0.00345051 0.994858 1.00000598 -0.00690805 1.79089e-05
0.668810688804 1.23889e-05 0.00701495 1.9792 0.0035167 0.994761 1.00000552 -0.00703973 1.79072e-05
0.668877217272 1.28599e-05 0.00714661 1.97882 0.00358287 0.994664 1.00000505 -0.00717137 1.79055e-05
0.66894374574 1.33398e-05 0.00727824 1.97844 0.00364904 0.994567 1.00000456 -0.00730298 1.79039e-05
0.669010274208 1.38284e-05 0.00740985 1.97806 0.00371521 0.99447 1.00000407 -0.00743458 1.79022e-05
0.669076802676 1.43257e-05 0.00754144 1.97767 0.00378136 0.994373 1.00000357 -0.00756618 1.79005e-05
0.669143331144 1.48318e-05 0.007673 1.97729 0.00384751 0.994277 1.00000307 -0.0076978 1.78988e-05
0.669209859612 1.53466e-05 0.00780453 1.97691 0.00391366 0.99418 1.00000255 -0.00782944 1.78972e-05
0.66927638808 1.58702e-05 0.00793604 1.97653 0.0039798 0.994083 1.00000203 -0.00796105 1.78955e-05
0.669342916548 1.64026e-05 0.00806752 1.97615 0.00404593 0.993987 1.00000149 -0.00809256 1.78939e-05
0.669409445016 1.69437e-05 0.00819898 1.97577 0.00411205 0.99389 1.00000095 -0.00822392 1.78922e-05
0.669475973484 1.74935e-05 0.00833041 1.97539 0.00417817 0.993794 1.0000004 -0.00835513 1.78905e-05
0.669542501952 1.80521e-05 0.00846182 1.97502 0.00424428 0.993697 0.999999837 -0.00848635 1.78889e-05
0.66960903042 1.86194e-05 0.0085932 1.97464 0.00431039 0.993601 0.999999268 -0.00861771 1.78872e-05
0.669675558888 1.91955e-05 0.00872456 1.97426 0.00437649 0.993504 0.99999869 -0.00874921 1.78856e-05
0.669742087356 1.97803e-05 0.00885589 1.97388 0.00444258 0.993408 0.999998104 -0.00888062 1.78839e-05
0.669808615824 2.03738e-05 0.0089872 1.9735 0.00450867 0.993312 0.999997509 -0.00901178 1.78823e-05
0.669875144292 2.09761e-05 0.00911848 1.97313 0.00457475 0.993216 0.999996905 -0.00914284 1.78806e-05
0.66994167276 2.15871e-05 0.00924973 1.97275 0.00464082 0.99312 0.999996292 -0.00927411 1.7879e-05
0.670008201228 2.22068e-05 0.00938097 1.97237 0.00470689 0.993023 0.999995671 -0.00940548 1.78774e-05
0.670074729696 2.28353e-05 0.00951217 1.972 0.00477295 0.992927 0.999995041 -0.00953661 1.78757e-05
0.670141258164 2.34725e-05 0.00964335 1.97162 0.00483901 0.992832 0.999994402 -0.00966757 1.78741e-05
0.670207786632 2.41184e-05 0.00977451 1.97124 0.00490506 0.992736 0.999993754 -0.00979875 1.78725e-05
0.6702743151 2.47731e-05 0.00990564 1.97087 0.0049711 0.99264 0.999993098 -0.00992998 1.78708e-05
0.670340843568 2.54364e-05 0.0100367 1.97049 0.00503713 0.992544 0.999992433 -0.0100609 1.78692e-05
0.670407372036 2.61085e-05 0.0101678 1.97012 0.00510316 0.992448 0.999991759 -0.0101919 1.78676e-05
0.670473900504 2.67893e-05 0.0102989 1.96975 0.00516919 0.992353 0.999991077 -0.0103231 1.7866e-05
0.670540428972 2.74789e-05 0.0104299 1.96937 0.0052352 0.992257 0.999990386 -0.010454 1.78643e-05
0.67060695744 2.81771e-05 0.0105609 1.969 0.00530121 0.992161 0.999989686 -0.0105849 1.78627e-05
0.670673485908 2.88841e-05 0.0106919 1.96862 0.00536722 0.992066 0.999988977 -0.0107159 1.78611e-05
0.670740014376 2.95997e-05 0.0108229 1.96825 0.00543321 0.99197 0.99998826 -0.0108468 1.78595e-05
0.670806542844 3.03241e-05 0.0109538 1.96788 0.0054992 0.991875 0.999987534 -0.0109776 1.78579e-05
0.670873071312 3.10572e-05 0.0110847 1.96751 0.00556519 0.99178 0.9999868 -0.0111086 1.78563e-05
0.67093959978 3.1799e-05 0.0112156 1.96713 0.00563117 0.991684 0.999986056 -0.0112393 1.78547e-05
0.671006128248 3.25495e-05 0.0113464 1.96676 0.00569714 0.991589 0.999985304 -0.0113702 1.78531e-05
0.671072656716 3.33087e-05 0.0114773 1.96639 0.00576311 0.991494 0.999984543 -0.011501 1.78515e-05
0.671139185184 3.40766e-05 0.0116081 1.96602 0.00582906 0.991399 0.999983774 -0.0116317 1.78499e-05
0.671205713652 3.48533e-05 0.0117389 1.96565 0.00589502 0.991304 0.999982996 -0.0117625 1.78483e-05
0.67127224212 3.56386e-05 0.0118696 1.96528 0.00596096 0.991209 0.999982209 -0.0118932 1.78467e-05
0.671338770588 3.64326e-05 0.0120004 1.96491 0.00602691 0.991114 0.999981413 -0.0120239 1.78451e-05
0.671405299056 3.72353e-05 0.0121311 1.96454 0.00609284 0.991019 0.999980609 -0.0121546 1.78435e-05
0.671471827524 3.80467e-05 0.0122618 1.96417 0.00615877 0.990924 0.999979796 -0.0122851 1.78419e-05
0.671538355992 3.88668e-05 0.0123924 1.9638 0.00622469 0.990829 0.999978974 -0.0124158 1.78403e-05
0.67160488446 3.96956e-05 0.0125231 1.96343 0.0062906 0.990734 0.999978144 -0.0125463 1.78387e-05
0.671671412928 4.05331e-05 0.0126537 1.96306 0.00635651 0.99064 0.999977305 -0.012677 1.78371e-05
0.671737941396 4.13793e-05 0.0127843 1.9627 0.00642242 0.990545 0.999976457 -0.0128075 1.78355e-05
0.671804469864 4.22341e-05 0.0129148 1.96233 0.00648831 0.99045 0.999975601 -0.012938 1.7834e-05
0.671870998332 4.30977e-05 0.0130454 1.96196 0.0065542 0.990356 0.999974736 -0.0130685 1.78324e-05
0.6719375268 4.39699e-05 0.0131759 1.96159 0.00662009 0.990261 0.999973862 -0.0131989 1.78308e-05
0.672004055268 4.48508e-05 0.0133064 1.96123 0.00668596 0.990167 0.999972979 -0.0133294 1.78292e-05
0.672070583736 4.57404e-05 0.0134368 1.96086 0.00675183 0.990072 0.999972088 -0.0134598 1.78277e-05
0.672137112204 4.66387e-05 0.0135673 1.96049 0.0068177 0.989978 0.999971189 -0.0135902 1.78261e-05
0.672203640672 4.75456e-05 0.0136977 1.96013 0.00688356 0.989884 0.99997028 -0.0137205 1.78245e-05
0.67227016914 4.84613e-05 0.0138281 1.95976 0.00694941 0.98979 0.999969363 -0.0138509 1.7823e-05
0.672336697608 4.93856e-05 0.0139584 1.9594 0.00701526 0.989696 0.999968437 -0.0139812 1.78214e-05
0.672403226076 5.03185e-05 0.0140888 1.95903 0.0070811 0.989601 0.999967503 -0.0141115 1.78199e-05
0.672469754544 5.12602e-05 0.0142191 1.95867 0.00714693 0.989507 0.999966559 -0.0142417 1.78183e-05
0.672536283012 5.22105e-05 0.0143494 1.9583 0.00721276 0.989413 0.999965608 -0.014372 1.78167e-05
0.67260281148 5.31695e-05 0.0144797 1.95794 0.00727858 0.989319 0.999964647 -0.0145022 1.78152e-05
0.672669339948 5.41371e-05 0.0146099 1.95757 0.00734439 0.989226 0.999963678 -0.0146324 1.78136e-05
0.672735868416 5.51134e-05 0.0147401 1.95721 0.0074102 0.989132 0.9999627 -0.0147626 1.78121e-05
0.672802396884 5.60984e-05 0.0148703 1.95685 0.007476 0.989038 0.999961714 -0.0148927 1.78105e-05
0.672868925352 5.7092e-05 0.0150005 1.95648 0.0075418 0.988944 0.999960719 -0.0150228 1.7809e-05
0.67293545382 5.80943e-05 0.0151307 1.95612 0.00760759 0.98885 0.999959715 -0.0151529 1.78075e-05
0.673001982288 5.91052e-05 0.0152608 1.95576 0.00767337 0.988757 0.999958702 -0.015283 1.78059e-05
0.673068510756 6.01249e-05 0.0153909 1.9554 0.00773915 0.988663 0.999957681 -0.015413 1.78044e-05
0.673135039224 6.11531e-05 0.015521 1.95504 0.00780492 0.98857 0.999956652 -0.0155431 1.78028e-05
0.673201567692 6.219e-05 0.015651 1.95468 0.00787069 0.988476 0.999955613 -0.0156731 1.78013e-05
0.67326809616 6.32356e-05 0.0157811 1.95431 0.00793644 0.988383 0.999954566 -0.0158031 1.77998e-05
0.673334624628 6.42898e-05 0.0159111 1.95395 0.0080022 0.98829 0.999953511 -0.015933 1.77983e-05
0.673401153096 6.53527e-05 0.016041 1.95359 0.00806794 0.988196 0.999952446 -0.0160629 1.77967e-05
0.673467681564 6.64242e-05 0.016171 1.95323 0.00813368 0.988103 0.999951373 -0.0161928 1.77952e-05
0.673534210032 6.75043e-05 0.0163009 1.95287 0.00819942 0.98801 0.999950292 -0.0163227 1.77937e-05
0.6736007385 6.85931e-05 0.0164308 1.95251 0.00826514 0.987917 0.999949201 -0.0164525 1.77922e-05
0.673667266968 6.96906e-05 0.0165607 1.95216 0.00833087 0.987824 0.999948103 -0.0165824 1.77906e-05
0.673733795436 7.07966e-05 0.0166906 1.9518 0.00839658 0.987731 0.999946995 -0.0167122 1.77891e-05
0.673800323904 7.19114e-05 0.0168204 1.95144 0.00846229 0.987638 0.999945879 -0.0168419 1.77876e-05
0.673866852372 7.30347e-05 0.0169502 1.95108 0.00852799 0.987545 0.999944754 -0.0169717 1.77861e-05
0.67393338084 7.41667e-05 0.01708 1.95072 0.00859369 0.987452 0.999943621 -0.0171014 1.77846e-05
0.673999909308 7.53073e-05 0.0172098 1.95037 0.00865938 0.987359 0.999942479 -0.0172311 1.77831e-05
0.674066437776 7.64566e-05 0.0173395 1.95001 0.00872507 0.987266 0.999941328 -0.0173608 1.77816e-05
0.674132966244 7.76145e-05 0.0174693 1.94965 0.00879074 0.987174 0.999940169 -0.0174905 1.77801e-05
0.674199494712 7.8781e-05 0.017599 1.94929 0.00885642 0.987081 0.999939001 -0.0176201 1.77786e-05
0.67426602318 7.99561e-05 0.0177286 1.94894 0.00892208 0.986988 0.999937824 -0.0177497 1.77771e-05
0.674332551648 8.11399e-05 0.0178583 1.94858 0.00898774 0.986896 0.999936639 -0.0178793 1.77756e-05
0.674399080116 8.23323e-05 0.0179879 1.94823 0.00905339 0.986803 0.999935445 -0.0180089 1.77741e-05
0.674465608584 8.35333e-05 0.0181175 1.94787 0.00911904 0.986711 0.999934243 -0.0181384 1.77726e-05
0.674532137052 8.4743e-05 0.0182471 1.94752 0.00918468 0.986618 0.999933032 -0.0182679 1.77711e-05
0.67459866552 8.59612e-05 0.0183766 1.94716 0.00925032 0.986526 0.999931812 -0.0183974 1.77696e-05
0.674665193988 8.71881e-05 0.0185062 1.94681 0.00931595 0.986434 0.999930584 -0.0185268 1.77681e-05
0.674731722456 8.84236e-05 0.0186357 1.94645 0.00938157 0.986342 0.999929347 -0.0186563 1.77667e-05
0.674798250924 8.96677e-05 0.0187651 1.9461 0.00944719 0.986249 0.999928101 -0.0187857 1.77652e-05
0.674864779392 9.09204e-05 0.0188946 1.94575 0.0095128 0.986157 0.999926847 -0.0189151 1.77637e-05
0.67493130786 9.21818e-05 0.019024 1.94539 0.0095784 0.986065 0.999925585 -0.0190445 1.77622e-05
0.674997836328 9.34517e-05 0.0191535 1.94504 0.009644 0.985973 0.999924313 -0.0191738 1.77607e-05
0.675064364796 9.47303e-05 0.0192828 1.94469 0.00970959 0.985881 0.999923034 -0.0193031 1.77593e-05
0.675130893264 9.60174e-05 0.0194122 1.94434 0.00977518 0.985789 0.999921745 -0.0194324 1.77578e-05
0.675197421732 9.73132e-05 0.0195416 1.94398 0.00984076 0.985697 0.999920448 -0.0195617 1.77563e-05
0.6752639502 9.86176e-05 0.0196709 1.94363 0.00990633 0.985606 0.999919142 -0.019691 1.77549e-05
0.675330478668 9.99305e-05 0.0198002 1.94328 0.0099719 0.985514 0.999917828 -0.0198202 1.77534e-05
0.675397007136 0.000101252 0.0199294 1.94293 0.0100375 0.985422 0.999916505 -0.0199494 1.77519e-05
0.675463535604 0.000102582 0.0200587 1.94258 0.010103 0.985331 0.999915173 -0.0200786 1.77505e-05
0.675530064072 0.000103921 0.0201879 1.94223 0.0101686 0.985239 0.999913833 -0.0202077 1.7749e-05
0.67559659254 0.000105268 0.0203171 1.94188 0.0102341 0.985147 0.999912485 -0.0203368 1.77476e-05
0.675663121008 0.000106624 0.0204463 1.94153 0.0102996 0.985056 0.999911127 -0.0204659 1.77461e-05
0.675729649476 0.000107989 0.0205754 1.94118 0.0103652 0.984964 0.999909762 -0.020595 1.77447e-05
0.675796177944 0.000109362 0.0207046 1.94083 0.0104307 0.984873 0.999908387 -0.0207241 1.77432e-05
0.675862706412 0.000110744 0.0208337 1.94048 0.0104962 0.984782 0.999907004 -0.0208531 1.77418e-05
0.67592923488 0.000112134 0.0209628 1.94013 0.0105617 0.984691 0.999905612 -0.0209821 1.77403e-05
0.675995763348 0.000113533 0.0210918 1.93979 0.0106272 0.984599 0.999904212 -0.0211111 1.77389e-05
0.676062291816 0.000114941 0.0212209 1.93944 0.0106927 0.984508 0.999902803 -0.0212401 1.77374e-05
0.676128820284 0.000116357 0.0213499 1.93909 0.0107582 0.984417 0.999901386 -0.021369 1.7736e-05
0.676195348752 0.000117781 0.0214789 1.93874 0.0108237 0.984326 0.99989996 -0.0214979 1.77346e-05
0.67626187722 0.000119215 0.0216079 1.9384 0.0108892 0.984235 0.999898526 -0.0216268 1.77331e-05
0.676328405688 0.000120656 0.0217368 1.93805 0.0109547 0.984144 0.999897083 -0.0217557 1.77317e-05
0.676394934156 0.000122107 0.0218657 1.9377 0.0110202 0.984053 0.999895631 -0.0218845 1.77303e-05
0.676461462624 0.000123566 0.0219946 1.93736 0.0110856 0.983962 0.999894171 -0.0220134 1.77289e-05
0.676527991092 0.000125033 0.0221235 1.93701 0.0111511 0.983871 0.999892702 -0.0221421 1.77274e-05
0.67659451956 0.000126509 0.0222524 1.93667 0.0112165 0.983781 0.999891225 -0.0222709 1.7726e-05
0.676661048028 0.000127994 0.0223812 1.93632 0.011282 0.98369 0.999889739 -0.0223997 1.77246e-05
0.676727576496 0.000129487 0.02251 1.93598 0.0113474 0.983599 0.999888244 -0.0225284 1.77232e-05
0.676794104964 0.000130989 0.0226388 1.93563 0.0114129 0.983509 0.999886741 -0.0226571 1.77217e-05
0.676860633432 0.0001325 0.0227676 1.93529 0.0114783 0.983418 0.999885229 -0.0227858 1.77203e-05
0.6769271619 0.000134019 0.0228963 1.93494 0.0115437 0.983328 0.999883709 -0.0229144 1.77189e-05
0.676993690368 0.000135546 0.023025 1.9346 0.0116091 0.983237 0.99988218 -0.0230431 1.77175e-05
0.677060218836 0.000137082 0.0231537 1.93426 0.0116745 0.983147 0.999880643 -0.0231717 1.77161e-05
0.677126747304 0.000138627 0.0232824 1.93391 0.0117399 0.983057 0.999879097 -0.0233003 1.77147e-05
0.677193275772 0.00014018 0.023411 1.93357 0.0118053 0.982966 0.999877543 -0.0234288 1.77133e-05
0.67725980424 0.000141742 0.0235397 1.93323 0.0118707 0.982876 0.99987598 -0.0235574 1.77119e-05
0.677326332708 0.000143312 0.0236683 1.93289 0.0119361 0.982786 0.999874408 -0.0236859 1.77105e-05
0.677392861176 0.000144891 0.0237968 1.93255 0.0120015 0.982696 0.999872828 -0.0238144 1.77091e-05
0.677459389644 0.000146479 0.0239254 1.9322 0.0120669 0.982606 0.99987124 -0.0239429 1.77077e-05
0.677525918112 0.000148075 0.0240539 1.93186 0.0121322 0.982516 0.999869643 -0.0240713 1.77063e-05
0.67759244658 0.000149679 0.0241824 1.93152 0.0121976 0.982426 0.999868037 -0.0241997 1.77049e-05
0.677658975048 0.000151292 0.0243109 1.93118 0.012263 0.982336 0.999866423 -0.0243281 1.77035e-05
0.677725503516 0.000152914 0.0244394 1.93084 0.0123283 0.982246 0.9998648 -0.0244565 1.77021e-05
0.677792031984 0.000154544 0.0245678 1.9305 0.0123936 0.982156 0.999863169 -0.0245849 1.77007e-05
0.677858560452 0.000156183 0.0246963 1.93016 0.012459 0.982067 0.999861529 -0.0247132 1.76994e-05
0.67792508892 0.00015783 0.0248247 1.92982 0.0125243 0.981977 0.99985988 -0.0248415 1.7698e-05
0.677991617388 0.000159486 0.024953 1.92948 0.0125896 0.981887 0.999858223 -0.0249698 1.76966e-05
0.678058145856 0.00016115 0.0250814 1.92915 0.012655 0.981798 0.999856558 -0.025098 1.76952e-05
0.678124674324 0.000162823 0.0252097 1.92881 0.0127203 0.981708 0.999854884 -0.0252263 1.76938e-05
0.678191202792 0.000164505 0.025338 1.92847 0.0127856 0.981619 0.999853201 -0.0253545 1.76925e-05
0.67825773126 0.000166195 0.0254663 1.92813 0.0128509 0.981529 0.99985151 -0.0254827 1.76911e-05
0.678324259728 0.000167893 0.0255946 1.92779 0.0129162 0.98144 0.999849811 -0.0256109 1.76897e-05
0.678390788196 0.0001696 0.0257228 1.92746 0.0129815 0.98135 0.999848103 -0.025739 1.76884e-05
0.678457316664 0.000171316 0.0258511 1.92712 0.0130468 0.981261 0.999846386 -0.0258671 1.7687e-05
0.678523845132 0.00017304 0.0259792 1.92678 0.013112 0.981172 0.999844661 -0.0259952 1.76856e-05
0.6785903736 0.000174772 0.0261074 1.92645 0.0131773 0.981083 0.999842927 -0.0261233 1.76843e-05
0.678656902068 0.000176514 0.0262356 1.92611 0.0132426 0.980994 0.999841185 -0.0262513 1.76829e-05
0.678723430536 0.000178263 0.0263637 1.92578 0.0133078 0.980905 0.999839434 -0.0263794 1.76816e-05
0.678789959004 0.000180021 0.0264918 1.92544 0.0133731 0.980816 0.999837675 -0.0265074 1.76802e-05
0.678856487472 0.000181788 0.0266199 1.9251 0.0134383 0.980727 0.999835907 -0.0266354 1.76789e-05
0.67892301594 0.000183563 0.026748 1.92477 0.0135036 0.980638 0.999834131 -0.0267633 1.76775e-05
0.678989544408 0.000185347 0.026876 1.92444 0.0135688 0.980549 0.999832346 -0.0268913 1.76762e-05
0.679056072876 0.000187139 0.027004 1.9241 0.0136341 0.98046 0.999830553 -0.0270192 1.76748e-05
0.679122601344 0.00018894 0.027132 1.92377 0.0136993 0.980371 0.999828751 -0.0271471 1.76735e-05
0.679189129812 0.00019075 0.02726 1.92343 0.0137645 0.980282 0.999826941 -0.0272749 1.76721e-05
0.67925565828 0.000192567 0.0273879 1.9231 0.0138297 0.980194 0.999825122 -0.0274028 1.76708e-05
0.679322186748 0.000194394 0.0275159 1.92277 0.0138949 0.980105 0.999823295 -0.0275306 1.76695e-05
0.679388715216 0.000196229 0.0276438 1.92243 0.0139601 0.980017 0.999821459 -0.0276584 1.76681e-05
0.679455243684 0.000198072 0.0277717 1.9221 0.0140253 0.979928 0.999819615 -0.0277862 1.76668e-05
0.679521772152 0.000199924 0.0278995 1.92177 0.0140905 0.97984 0.999817762 -0.027914 1.76654e-05
0.67958830062 0.000201784 0.0280274 1.92144 0.0141557 0.979751 0.9998159 -0.0280417 1.76641e-05
0.679654829088 0.000203653 0.0281552 1.92111 0.0142209 0.979663 0.999814031 -0.0281694 1.76628e-05
0.679721357556 0.00020553 0.028283 1.92078 0.0142861 0.979575 0.999812152 -0.0282971 1.76615e-05
0.679787886024 0.000207416 0.0284108 1.92044 0.0143512 0.979486 0.999810265 -0.0284247 1.76601e-05
0.679854414492 0.000209311 0.0285385 1.92011 0.0144164 0.979398 0.99980837 -0.0285524 1.76588e-05
0.67992094296 0.000211213 0.0286662 1.91978 0.0144815 0.97931 0.999806466 -0.02868 1.76575e-05
0.679987471428 0.000213125 0.028794 1.91945 0.0145467 0.979222 0.999804554 -0.0288076 1.76562e-05
0.680053999896 0.000215045 0.0289216 1.91912 0.0146118 0.979134 0.999802633 -0.0289352 1.76549e-05
0.680120528364 0.000216973 0.0290493 1.91879 0.014677 0.979046 0.999800704 -0.0290627 1.76536e-05
0.680187056832 0.00021891 0.029177 1.91847 0.0147421 0.978958 0.999798766 -0.0291903 1.76522e-05
0.6802535853 0.000220855 0.0293046 1.91814 0.0148072 0.97887 0.99979682 -0.0293178 1.76509e-05
0.680320113768 0.000222809 0.0294322 1.91781 0.0148723 0.978782 0.999794865 -0.0294452 1.76496e-05
0.680386642236 0.000224771 0.0295598 1.91748 0.0149375 0.978695 0.999792902 -0.0295727 1.76483e-05
0.680453170704 0.000226742 0.0296873 1.91715 0.0150026 0.978607 0.999790931 -0.0297001 1.7647e-05
0.680519699172 0.000228722 0.0298148 1.91682 0.0150677 0.978519 0.99978895 -0.0298276 1.76457e-05
0.68058622764 0.000230709 0.0299424 1.9165 0.0151328 0.978432 0.999786962 -0.029955 1.76444e-05
0.680652756108 0.000232706 0.0300698 1.91617 0.0151979 0.978344 0.999784965 -0.0300823 1.76431e-05
0.680719284576 0.00023471 0.0301973 1.91584 0.0152629 0.978256 0.999782959 -0.0302097 1.76418e-05
0.680785813044 0.000236724 0.0303248 1.91552 0.015328 0.978169 0.999780945 -0.030337 1.76405e-05
0.680852341512 0.000238745 0.0304522 1.91519 0.0153931 0.978082 0.999778923 -0.0304643 1.76393e-05
0.68091886998 0.000240775 0.0305796 1.91486 0.0154582 0.977994 0.999776892 -0.0305916 1.7638e-05
0.680985398448 0.000242814 0.030707 1.91454 0.0155232 0.977907 0.999774852 -0.0307188 1.76367e-05
0.681051926916 0.000244861 0.0308343 1.91421 0.0155883 0.97782 0.999772804 -0.0308461 1.76354e-05
0.681118455384 0.000246917 0.0309617 1.91389 0.0156533 0.977732 0.999770748 -0.0309733 1.76341e-05
0.681184983852 0.000248981 0.031089 1.91356 0.0157184 0.977645 0.999768683 -0.0311005 1.76328e-05
0.68125151232 0.000251053 0.0312163 1.91324 0.0157834 0.977558 0.99976661 -0.0312276 1.76316e-05
0.681318040788 0.000253134 0.0313436 1.91292 0.0158484 0.977471 0.999764528 -0.0313548 1.76303e-05
0.681384569256 0.000255224 0.0314708 1.91259 0.0159135 0.977384 0.999762438 -0.0314819 1.7629e-05
0.681451097724 0.000257322 0.031598 1.91227 0.0159785 0.977297 0.999760339 -0.031609 1.76277e-05
0.681517626192 0.000259428 0.0317253 1.91194 0.0160435 0.97721 0.999758232 -0.0317361 1.76265e-05
0.68158415466 0.000261543 0.0318524 1.91162 0.0161085 0.977123 0.999756116 -0.0318632 1.76252e-05
0.681650683128 0.000263666 0.0319796 1.9113 0.0161735 0.977037 0.999753992 -0.0319902 1.76239e-05
0.681717211596 0.000265798 0.0321068 1.91098 0.0162385 0.97695 0.99975186 -0.0321172 1.76227e-05
0.681783740064 0.000267938 0.0322339 1.91065 0.0163035 0.976863 0.999749719 -0.0322442 1.76214e-05
0.681850268532 0.000270087 0.032361 1.91033 0.0163685 0.976777 0.99974757 -0.0323712 1.76201e-05
0.681916797 0.000272244 0.0324881 1.91001 0.0164335 0.97669 0.999745412 -0.0324981 1.76189e-05
0.681983325468 0.00027441 0.0326151 1.90969 0.0164984 0.976603 0.999743245 -0.032625 1.76176e-05
0.682049853936 0.000276584 0.0327422 1.90937 0.0165634 0.976517 0.999741071 -0.0327519 1.76164e-05
0.682116382404 0.000278766 0.0328692 1.90905 0.0166284 0.97643 0.999738888 -0.0328788 1.76151e-05
0.682182910872 0.000280957 0.0329962 1.90873 0.0166933 0.976344 0.999736696 -0.0330057 1.76139e-05
0.68224943934 0.000283157 0.0331231 1.90841 0.0167583 0.976258 0.999734496 -0.0331325 1.76126e-05
0.682315967808 0.000285365 0.0332501 1.90809 0.0168232 0.976171 0.999732287 -0.0332593 1.76114e-05
0.682382496276 0.000287581 0.033377 1.90777 0.0168882 0.976085 0.999730071 -0.0333861 1.76101e-05
0.682449024744 0.000289806 0.0335039 1.90745 0.0169531 0.975999 0.999727845 -0.0335129 1.76089e-05
0.682515553212 0.000292039 0.0336308 1.90713 0.017018 0.975913 0.999725611 -0.0336396 1.76077e-05
0.68258208168 0.000294281 0.0337577 1.90681 0.017083 0.975827 0.999723369 -0.0337663 1.76064e-05
0.682648610148 0.000296531 0.0338845 1.90649 0.0171479 0.975741 0.999721119 -0.0338931 1.76052e-05
0.682715138616 0.000298789 0.0340114 1.90618 0.0172128 0.975655 0.999718859 -0.0340197 1.76039e-05
0.682781667084 0.000301056 0.0341382 1.90586 0.0172777 0.975569 0.999716592 -0.0341464 1.76027e-05
0.682848195552 0.000303331 0.034265 1.90554 0.0173426 0.975483 0.999714316 -0.034273 1.76015e-05
0.68291472402 0.000305615 0.0343917 1.90522 0.0174075 0.975397 0.999712032 -0.0343996 1.76003e-05
0.682981252488 0.000307907 0.0345185 1.90491 0.0174724 0.975311 0.999709739 -0.0345262 1.7599e-05
0.683047780956 0.000310208 0.0346452 1.90459 0.0175373 0.975226 0.999707438 -0.0346528 1.75978e-05
0.683114309424 0.000312517 0.0347719 1.90427 0.0176021 0.97514 0.999705128 -0.0347794 1.75966e-05
0.683180837892 0.000314835 0.0348986 1.90396 0.017667 0.975054 0.99970281 -0.0349059 1.75954e-05
0.68324736636 0.000317161 0.0350252 1.90364 0.0177319 0.974969 0.999700484 -0.0350324 1.75941e-05
0.683313894828 0.000319495 0.0351518 1.90333 0.0177967 0.974883 0.999698149 -0.0351589 1.75929e-05
0.683380423296 0.000321838 0.0352785 1.90301 0.0178616 0.974798 0.999695806 -0.0352853 1.75917e-05
0.683446951764 0.000324189 0.0354051 1.9027 0.0179264 0.974712 0.999693454 -0.0354118 1.75905e-05
0.683513480232 0.000326549 0.0355316 1.90238 0.0179913 0.974627 0.999691094 -0.0355382 1.75893e-05
0.6835800087 0.000328917 0.0356582 1.90207 0.0180561 0.974541 0.999688725 -0.0356646 1.75881e-05
0.683646537168 0.000331293 0.0357847 1.90175 0.018121 0.974456 0.999686348 -0.035791 1.75869e-05
0.683713065636 0.000333678 0.0359112 1.90144 0.0181858 0.974371 0.999683963 -0.0359173 1.75857e-05
0.683779594104 0.000336072 0.0360377 1.90113 0.0182506 0.974286 0.999681569 -0.0360437 1.75845e-05
0.683846122572 0.000338473 0.0361642 1.90081 0.0183154 0.974201 0.999679167 -0.03617 1.75833e-05
0.68391265104 0.000340884 0.0362906 1.9005 0.0183802 0.974116 0.999676757 -0.0362962 1.75821e-05
0.683979179508 0.000343302 0.0364171 1.90019 0.018445 0.974031 0.999674338 -0.0364225 1.75809e-05
0.684045707976 0.000345729 0.0365435 1.89988 0.0185098 0.973946 0.99967191 -0.0365488 1.75797e-05
0.684112236444 0.000348164 0.0366698 1.89956 0.0185746 0.973861 0.999669475 -0.036675 1.75785e-05
0.684178764912 0.000350608 0.0367962 1.89925 0.0186394 0.973776 0.999667031 -0.0368012 1.75773e-05
0.68424529338 0.00035306 0.0369226 1.89894 0.0187042 0.973691 0.999664578 -0.0369274 1.75761e-05
0.684311821848 0.000355521 0.0370489 1.89863 0.018769 0.973606 0.999662117 -0.0370535 1.75749e-05
0.684378350316 0.00035799 0.0371752 1.89832 0.0188337 0.973521 0.999659648 -0.0371797 1.75738e-05
0.684444878784 0.000360467 0.0373015 1.89801 0.0188985 0.973437 0.99965717 -0.0373058 1.75726e-05
0.684511407252 0.000362953 0.0374277 1.8977 0.0189633 0.973352 0.999654684 -0.0374319 1.75714e-05
0.68457793572 0.000365447 0.037554 1.89739 0.019028 0.973268 0.99965219 -0.0375579 1.75702e-05
0.684644464188 0.00036795 0.0376802 1.89708 0.0190928 0.973183 0.999649687 -0.037684 1.7569e-05
0.684710992656 0.000370461 0.0378064 1.89677 0.0191575 0.973099 0.999647175 -0.03781 1.75679e-05
0.684777521124 0.00037298 0.0379326 1.89646 0.0192222 0.973014 0.999644656 -0.037936 1.75667e-05
0.684844049592 0.000375508 0.0380587 1.89615 0.019287 0.97293 0.999642128 -0.038062 1.75655e-05
0.68491057806 0.000378044 0.0381849 1.89584 0.0193517 0.972845 0.999639591 -0.038188 1.75644e-05
0.684977106528 0.000380589 0.038311 1.89554 0.0194164 0.972761 0.999637047 -0.0383139 1.75632e-05
0.685043634996 0.000383142 0.0384371 1.89523 0.0194811 0.972677 0.999634493 -0.0384398 1.7562e-05
0.685110163464 0.000385703 0.0385632 1.89492 0.0195458 0.972593 0.999631932 -0.0385657 1.75609e-05
0.685176691932 0.000388273 0.0386892 1.89461 0.0196105 0.972509 0.999629362 -0.0386916 1.75597e-05
0.6852432204 0.000390851 0.0388152 1.89431 0.0196752 0.972425 0.999626784 -0.0388175 1.75585e-05
0.685309748868 0.000393438 0.0389413 1.894 0.0197399 0.972341 0.999624197 -0.0389433 1.75574e-05
0.685376277336 0.000396033 0.0390673 1.89369 0.0198046 0.972257 0.999621602 -0.0390691 1.75562e-05
0.685442805804 0.000398636 0.0391932 1.89339 0.0198693 0.972173 0.999618999 -0.0391949 1.75551e-05
0.685509334272 0.000401248 0.0393192 1.89308 0.019934 0.972089 0.999616387 -0.0393207 1.75539e-05
0.68557586274 0.000403868 0.0394451 1.89277 0.0199986 0.972005 0.999613767 -0.0394464 1.75528e-05
0.685642391208 0.000406496 0.039571 1.89247 0.0200633 0.971921 0.999611138 -0.0395722 1.75516e-05
0.685708919676 0.000409133 0.0396969 1.89216 0.0201279 0.971838 0.999608501 -0.0396979 1.75505e-05
0.685775448144 0.000411778 0.0398228 1.89186 0.0201926 0.971754 0.999605856 -0.0398236 1.75494e-05
0.685841976612 0.000414431 0.0399486 1.89155 0.0202572 0.97167 0.999603203 -0.0399492 1.75482e-05
0.68590850508 0.000417093 0.0400745 1.89125 0.0203219 0.971587 0.999600541 -0.0400749 1.75471e-05
0.685975033548 0.000419764 0.0402003 1.89095 0.0203865 0.971503 0.99959787 -0.0402005 1.75459e-05
0.686041562016 0.000422442 0.0403261 1.89064 0.0204512 0.97142 0.999595192 -0.0403261 1.75448e-05
0.686108090484 0.000425129 0.0404519 1.89034 0.0205158 0.971336 0.999592505 -0.0404517 1.75437e-05
0.686174618952 0.000427825 0.0405776 1.89004 0.0205804 0.971253 0.999589809 -0.0405772 1.75425e-05
0.68624114742 0.000430528 0.0407033 1.88973 0.020645 0.97117 0.999587106 -0.0407028 1.75414e-05
0.686307675888 0.000433241 0.040829 1.88943 0.0207096 0.971086 0.999584394 -0.0408283 1.75403e-05
0.686374204356 0.000435961 0.0409547 1.88913 0.0207742 0.971003 0.999581673 -0.0409538 1.75392e-05
0.686440732824 0.00043869 0.0410804 1.88883 0.0208388 0.97092 0.999578944 -0.0410793 1.7538e-05
0.686507261292 0.000441427 0.0412061 1.88852 0.0209034 0.970837 0.999576207 -0.0412047 1.75369e-05
0.68657378976 0.000444173 0.0413317 1.88822 0.020968 0.970754 0.999573462 -0.0413301 1.75358e-05
0.686640318228 0.000446927 0.0414573 1.88792 0.0210326 0.970671 0.999570708 -0.0414555 1.75347e-05
0.686706846696 0.000449689 0.0415829 1.88762 0.0210971 0.970588 0.999567946 -0.0415809 1.75336e-05
0.686773375164 0.000452459 0.0417085 1.88732 0.0211617 0.970505 0.999565175 -0.0417063 1.75325e-05
0.686839903632 0.000455238 0.041834 1.88702 0.0212263 0.970422 0.999562397 -0.0418317 1.75313e-05
0.6869064321 0.000458026 0.0419595 1.88672 0.0212908 0.970339 0.999559609 -0.041957 1.75302e-05
0.686972960568 0.000460821 0.0420851 1.88642 0.0213554 0.970256 0.999556814 -0.0420823 1.75291e-05
0.687039489036 0.000463625 0.0422105 1.88612 0.0214199 0.970174 0.99955401 -0.0422076 1.7528e-05
0.687106017504 0.000466438 0.042336 1.88582 0.0214845 0.970091 0.999551198 -0.0423328 1.75269e-05
0.687172545972 0.000469259 0.0424615 1.88552 0.021549 0.970008 0.999548377 -0.0424581 1.75258e-05
0.68723907444 0.000472088 0.0425869 1.88522 0.0216135 0.969926 0.999545549 -0.0425833 1.75247e-05
0.687305602908 0.000474925 0.0427123 1.88493 0.0216781 0.969843 0.999542711 -0.0427085 1.75236e-05
0.687372131376 0.000477771 0.0428377 1.88463 0.0217426 0.969761 0.999539866 -0.0428337 1.75225e-05
0.687438659844 0.000480625 0.0429631 1.88433 0.0218071 0.969678 0.999537012 -0.0429588 1.75214e-05
0.687505188312 0.000483487 0.0430884 1.88403 0.0218716 0.969596 0.99953415 -0.043084 1.75203e-05
0.68757171678 0.000486358 0.0432138 1.88373 0.0219361 0.969513 0.999531279 -0.0432091 1.75193e-05
0.687638245248 0.000489237 0.0433391 1.88344 0.0220006 0.969431 0.999528401 -0.0433342 1.75182e-05
0.687704773716 0.000492125 0.0434644 1.88314 0.0220651 0.969349 0.999525513 -0.0434593 1.75171e-05
0.687771302184 0.00049502 0.0435896 1.88284 0.0221296 0.969267 0.999522618 -0.0435843 1.7516e-05
0.687837830652 0.000497925 0.0437149 1.88255 0.0221941 0.969185 0.999519714 -0.0437094 1.75149e-05
0.68790435912 0.000500837 0.0438401 1.88225 0.0222585 0.969103 0.999516802 -0.0438344 1.75138e-05
0.687970887588 0.000503758 0.0439653 1.88196 0.022323 0.969021 0.999513882 -0.0439594 1.75128e-05
0.688037416056 0.000506687 0.0440905 1.88166 0.0223875 0.968939 0.999510953 -0.0440843 1.75117e-05
0.688103944524 0.000509624 0.0442157 1.88137 0.0224519 0.968857 0.999508016 -0.0442093 1.75106e-05
0.688170472992 0.00051257 0.0443409 1.88107 0.0225164 0.968775 0.999505071 -0.0443342 1.75095e-05
0.68823700146 0.000515524 0.044466 1.88078 0.0225808 0.968693 0.999502117 -0.0444591 1.75085e-05
0.688303529928 0.000518487 0.0445911 1.88048 0.0226453 0.968611 0.999499155 -0.044584 1.75074e-05
0.688370058396 0.000521457 0.0447162 1.88019 0.0227097 0.968529 0.999496185 -0.0447089 1.75063e-05
0.688436586864 0.000524436 0.0448413 1.87989 0.0227742 0.968448 0.999493206 -0.0448338 1.75053e-05
0.688503115332 0.000527424 0.0449663 1.8796 0.0228386 0.968366 0.999490219 -0.0449586 1.75042e-05
0.6885696438 0.00053042 0.0450914 1.87931 0.022903 0.968284 0.999487224 -0.0450834 1.75031e-05
0.688636172268 0.000533424 0.0452164 1.87902 0.0229674 0.968203 0.999484221 -0.0452082 1.75021e-05
0.688702700736 0.000536436 0.0453414 1.87872 0.0230318 0.968121 0.999481209 -0.0453329 1.7501e-05
0.688769229204 0.000539457 0.0454664 1.87843 0.0230962 0.96804 0.999478189 -0.0454577 1.75e-05
0.688835757672 0.000542485 0.0455913 1.87814 0.0231606 0.967959 0.999475161 -0.0455824 1.74989e-05
0.68890228614 0.000545523 0.0457163 1.87785 0.023225 0.967877 0.999472124 -0.0457071 1.74979e-05
0.688968814608 0.000548568 0.0458412 1.87756 0.0232894 0.967796 0.999469079 -0.0458318 1.74968e-05
0.689035343076 0.000551622 0.0459661 1.87726 0.0233538 0.967715 0.999466026 -0.0459565 1.74958e-05
0.689101871544 0.000554684 0.046091 1.87697 0.0234182 0.967633 0.999462964 -0.0460811 1.74947e-05
0.689168400012 0.000557755 0.0462158 1.87668 0.0234825 0.967552 0.999459894 -0.0462057 1.74937e-05
0.68923492848 0.000560834 0.0463407 1.87639 0.0235469 0.967471 0.999456816 -0.0463303 1.74926e-05
0.689301456948 0.000563921 0.0464655 1.8761 0.0236113 0.96739 0.99945373 -0.0464549 1.74916e-05
0.689367985416 0.000567016 0.0465903 1.87581 0.0236756 0.967309 0.999450635 -0.0465795 1.74906e-05
0.689434513884 0.00057012 0.0467151 1.87552 0.02374 0.967228 0.999447532 -0.046704 1.74895e-05
0.689501042352 0.000573232 0.0468399 1.87523 0.0238043 0.967147 0.999444421 -0.0468285 1.74885e-05
0.68956757082 0.000576352 0.0469646 1.87494 0.0238687 0.967066 0.999441301 -0.046953 1.74875e-05
0.689634099288 0.000579481 0.0470893 1.87466 0.023933 0.966986 0.999438173 -0.0470775 1.74864e-05
0.689700627756 0.000582618 0.047214 1.87437 0.0239973 0.966905 0.999435037 -0.047202 1.74854e-05
0.689767156224 0.000585763 0.0473387 1.87408 0.0240617 0.966824 0.999431893 -0.0473264 1.74844e-05
0.689833684692 0.000588917 0.0474634 1.87379 0.024126 0.966743 0.99942874 -0.0474508 1.74834e-05
0.68990021316 0.000592079 0.047588 1.8735 0.0241903 0.966663 0.999425579 -0.0475752 1.74823e-05
0.689966741628 0.000595249 0.0477127 1.87322 0.0242546 0.966582 0.99942241 -0.0476996 1.74813e-05
0.690033270096 0.000598427 0.0478373 1.87293 0.0243189 0.966502 0.999419232 -0.047824 1.74803e-05
0.690099798564 0.000601614 0.0479619 1.87264 0.0243832 0.966421 0.999416046 -0.0479483 1.74793e-05
0.690166327032 0.000604809 0.0480865 1.87236 0.0244475 0.966341 0.999412852 -0.0480726 1.74783e-05
0.6902328555 0.000608012 0.048211 1.87207 0.0245118 0.96626 0.99940965 -0.0481969 1.74773e-05
0.690299383968 0.000611224 0.0483356 1.87178 0.0245761 0.96618 0.999406439 -0.0483212 1.74762e-05
0.690365912436 0.000614443 0.0484601 1.8715 0.0246403 0.9661 0.999403221 -0.0484455 1.74752e-05
0.690432440904 0.000617671 0.0485846 1.87121 0.0247046 0.96602 0.999399993 -0.0485697 1.74742e-05
0.690498969372 0.000620908 0.048709 1.87093 0.0247689 0.965939 0.999396758 -0.0486939 1.74732e-05
0.69056549784 0.000624153 0.0488335 1.87064 0.0248331 0.965859 0.999393514 -0.0488181 1.74722e-05
0.690632026308 0.000627406 0.0489579 1.87036 0.0248974 0.965779 0.999390262 -0.0489423 1.74712e-05
0.690698554776 0.000630667 0.0490824 1.87007 0.0249616 0.965699 0.999387002 -0.0490664 1.74702e-05
0.690765083244 0.000633936 0.0492068 1.86979 0.0250259 0.965619 0.999383734 -0.0491906 1.74692e-05
0.690831611712 0.000637214 0.0493312 1.86951 0.0250901 0.965539 0.999380457 -0.0493147 1.74682e-05
0.69089814018 0.0006405 0.0494555 1.86922 0.0251543 0.965459 0.999377172 -0.0494388 1.74672e-05
0.690964668648 0.000643794 0.0495799 1.86894 0.0252186 0.96538 0.999373879 -0.0495629 1.74662e-05
0.691031197116 0.000647097 0.0497042 1.86866 0.0252828 0.9653 0.999370578 -0.0496869 1.74652e-05
0.691097725584 0.000650408 0.0498285 1.86837 0.025347 0.96522 0.999367268 -0.049811 1.74643e-05
0.691164254052 0.000653727 0.0499528 1.86809 0.0254112 0.96514 0.99936395 -0.049935 1.74633e-05
0.69123078252 0.000657055 0.0500771 1.86781 0.0254754 0.965061 0.999360624 -0.050059 1.74623e-05
0.691297310988 0.00066039 0.0502013 1.86753 0.0255396 0.964981 0.999357289 -0.0501829 1.74613e-05
0.691363839456 0.000663734 0.0503256 1.86724 0.0256038 0.964902 0.999353946 -0.0503069 1.74603e-05
0.691430367924 0.000667086 0.0504498 1.86696 0.025668 0.964822 0.999350595 -0.0504308 1.74593e-05
0.691496896392 0.000670447 0.050574 1.86668 0.0257322 0.964743 0.999347236 -0.0505547 1.74584e-05
0.69156342486 0.000673816 0.0506981 1.8664 0.0257964 0.964663 0.999343869 -0.0506786 1.74574e-05
0.691629953328 0.000677193 0.0508223 1.86612 0.0258606 0.964584 0.999340493 -0.0508025 1.74564e-05
0.691696481796 0.000680578 0.0509465 1.86584 0.0259247 0.964505 0.999337109 -0.0509264 1.74555e-05
0.691763010264 0.000683971 0.0510706 1.86556 0.0259889 0.964425 0.999333717 -0.0510502 1.74545e-05
0.691829538732 0.000687373 0.0511947 1.86528 0.0260531 0.964346 0.999330317 -0.051174 1.74535e-05
0.6918960672 0.000690783 0.0513188 1.865 0.0261172 0.964267 0.999326908 -0.0512978 1.74526e-05
0.691962595668 0.000694201 0.0514428 1.86472 0.0261814 0.964188 0.999323491 -0.0514216 1.74516e-05
0.692029124136 0.000697628 0.0515669 1.86444 0.0262455 0.964109 0.999320066 -0.0515454 1.74506e-05
0.692095652604 0.000701063 0.0516909 1.86416 0.0263096 0.96403 0.999316633 -0.0516691 1.74497e-05
0.692162181072 0.000704506 0.0518149 1.86389 0.0263738 0.963951 0.999313191 -0.0517928 1.74487e-05
0.69222870954 0.000707957 0.0519389 1.86361 0.0264379 0.963872 0.999309741 -0.0519165 1.74478e-05
0.692295238008 0.000711417 0.0520629 1.86333 0.026502 0.963793 0.999306283 -0.0520402 1.74468e-05
0.692361766476 0.000714884 0.0521868 1.86305 0.0265661 0.963714 0.999302817 -0.0521638 1.74458e-05
0.692428294944 0.00071836 0.0523108 1.86277 0.0266303 0.963635 0.999299342 -0.0522875 1.74449e-05
0.692494823412 0.000721845 0.0524347 1.8625 0.0266944 0.963557 0.99929586 -0.0524111 1.74439e-05
0.69256135188 0.000725337 0.0525586 1.86222 0.0267585 0.963478 0.999292369 -0.0525347 1.7443e-05
0.692627880348 0.000728838 0.0526825 1.86194 0.0268226 0.963399 0.99928887 -0.0526583 1.74421e-05
0.692694408816 0.000732347 0.0528063 1.86167 0.0268866 0.963321 0.999285362 -0.0527818 1.74411e-05
0.692760937284 0.000735864 0.0529302 1.86139 0.0269507 0.963242 0.999281847 -0.0529054 1.74402e-05
0.692827465752 0.00073939 0.053054 1.86112 0.0270148 0.963164 0.999278323 -0.0530289 1.74392e-05
0.69289399422 0.000742923 0.0531778 1.86084 0.0270789 0.963085 0.999274791 -0.0531524 1.74383e-05
0.692960522688 0.000746465 0.0533016 1.86057 0.027143 0.963007 0.99927125 -0.0532759 1.74374e-05
0.693027051156 0.000750016 0.0534254 1.86029 0.027207 0.962928 0.999267702 -0.0533993 1.74364e-05
0.693093579624 0.000753574 0.0535491 1.86002 0.0272711 0.96285 0.999264145 -0.0535228 1.74355e-05
0.693160108092 0.000757141 0.0536729 1.85974 0.0273351 0.962772 0.99926058 -0.0536462 1.74346e-05
0.69322663656 0.000760716 0.0537966 1.85947 0.0273992 0.962694 0.999257007 -0.0537696 1.74336e-05
0.693293165028 0.000764299 0.0539203 1.85919 0.0274632 0.962616 0.999253426 -0.053893 1.74327e-05
0.693359693496 0.00076789 0.054044 1.85892 0.0275273 0.962537 0.999249836 -0.0540164 1.74318e-05
0.693426221964 0.00077149 0.0541676 1.85865 0.0275913 0.962459 0.999246239 -0.0541397 1.74309e-05
0.693492750432 0.000775097 0.0542913 1.85837 0.0276553 0.962381 0.999242633 -0.054263 1.74299e-05
0.6935592789 0.000778713 0.0544149 1.8581 0.0277194 0.962303 0.999239019 -0.0543863 1.7429e-05
0.693625807368 0.000782338 0.0545385 1.85783 0.0277834 0.962226 0.999235396 -0.0545096 1.74281e-05
0.693692335836 0.00078597 0.0546621 1.85756 0.0278474 0.962148 0.999231766 -0.0546329 1.74272e-05
0.693758864304 0.000789611 0.0547857 1.85728 0.0279114 0.96207 0.999228127 -0.0547561 1.74263e-05
0.693825392772 0.00079326 0.0549092 1.85701 0.0279754 0.961992 0.99922448 -0.0548794 1.74254e-05
0.69389192124 0.000796917 0.0550327 1.85674 0.0280394 0.961914 0.999220825 -0.0550026 1.74245e-05
0.693958449708 0.000800582 0.0551563 1.85647 0.0281034 0.961837 0.999217162 -0.0551258 1.74235e-05
0.694024978176 0.000804256 0.0552798 1.8562 0.0281674 0.961759 0.99921349 -0.0552489 1.74226e-05
0.694091506644 0.000807938 0.0554032 1.85593 0.0282314 0.961681 0.99920981 -0.0553721 1.74217e-05
0.694158035112 0.000811628 0.0555267 1.85566 0.0282953 0.961604 0.999206122 -0.0554952 1.74208e-05
0.69422456358 0.000815326 0.0556502 1.85539 0.0283593 0.961526 0.999202426 -0.0556183 1.74199e-05
0.694291092048 0.000819032 0.0557736 1.85512 0.0284233 0.961449 0.999198722 -0.0557414 1.7419e-05
0.694357620516 0.000822747 0.055897 1.85485 0.0284872 0.961372 0.99919501 -0.0558645 1.74181e-05
0.694424148984 0.00082647 0.0560204 1.85458 0.0285512 0.961294 0.999191289 -0.0559875 1.74172e-05
0.694490677452 0.000830201 0.0561438 1.85431 0.0286151 0.961217 0.99918756 -0.0561106 1.74163e-05
0.69455720592 0.00083394 0.0562671 1.85404 0.0286791 0.96114 0.999183823 -0.0562336 1.74155e-05
0.694623734388 0.000837688 0.0563904 1.85377 0.028743 0.961063 0.999180078 -0.0563566 1.74146e-05
0.694690262856 0.000841443 0.0565138 1.8535 0.028807 0.960985 0.999176324 -0.0564796 1.74137e-05
0.694756791324 0.000845207 0.0566371 1.85323 0.0288709 0.960908 0.999172563 -0.0566025 1.74128e-05
0.694823319792 0.000848979 0.0567604 1.85297 0.0289348 0.960831 0.999168793 -0.0567255 1.74119e-05
0.69488984826 0.000852759 0.0568836 1.8527 0.0289987 0.960754 0.999165015 -0.0568484 1.7411e-05
0.694956376728 0.000856548 0.0570069 1.85243 0.0290626 0.960677 0.999161229 -0.0569713 1.74101e-05
0.695022905196 0.000860345 0.0571301 1.85216 0.0291266 0.9606 0.999157435 -0.0570942 1.74093e-05
0.695089433664 0.00086415 0.0572533 1.8519 0.0291905 0.960523 0.999153632 -0.057217 1.74084e-05
0.695155962132 0.000867963 0.0573765 1.85163 0.0292544 0.960447 0.999149822 -0.0573399 1.74075e-05
0.6952224906 0.000871784 0.0574997 1.85136 0.0293183 0.96037 0.999146003 -0.0574627 1.74066e-05
0.695289019068 0.000875613 0.0576228 1.8511 0.0293821 0.960293 0.999142176 -0.0575855 1.74058e-05
0.695355547536 0.000879451 0.057746 1.85083 0.029446 0.960216 0.999138341 -0.0577083 1.74049e-05
0.695422076004 0.000883297 0.0578691 1.85057 0.0295099 0.96014 0.999134497 -0.057831 1.7404e-05
0.695488604472 0.000887151 0.0579922 1.8503 0.0295738 0.960063 0.999130646 -0.0579538 1.74032e-05
0.69555513294 0.000891013 0.0581153 1.85004 0.0296377 0.959987 0.999126786 -0.0580765 1.74023e-05
0.695621661408 0.000894883 0.0582384 1.84977 0.0297015 0.95991 0.999122918 -0.0581992 1.74014e-05
0.695688189876 0.000898762 0.0583614 1.84951 0.0297654 0.959834 0.999119042 -0.0583219 1.74006e-05
0.695754718344 0.000902649 0.0584845 1.84924 0.0298292 0.959757 0.999115158 -0.0584446 1.73997e-05
0.695821246812 0.000906544 0.0586075 1.84898 0.0298931 0.959681 0.999111266 -0.0585672 1.73989e-05
0.69588777528 0.000910447 0.0587305 1.84872 0.0299569 0.959605 0.999107365 -0.0586899 1.7398e-05
0.695954303748 0.000914358 0.0588535 1.84845 0.0300208 0.959528 0.999103457 -0.0588125 1.73972e-05
0.696020832216 0.000918278 0.0589764 1.84819 0.0300846 0.959452 0.99909954 -0.0589351 1.73963e-05
0.696087360684 0.000922206 0.0590994 1.84793 0.0301484 0.959376 0.999095615 -0.0590577 1.73955e-05
0.696153889152 0.000926141 0.0592223 1.84766 0.0302122 0.9593 0.999091682 -0.0591802 1.73946e-05
0.69622041762 0.000930086 0.0593452 1.8474 0.0302761 0.959224 0.999087741 -0.0593027 1.73938e-05
0.696286946088 0.000934038 0.0594681 1.84714 0.0303399 0.959148 0.999083791 -0.0594253 1.73929e-05
0.696353474556 0.000937998 0.059591 1.84688 0.0304037 0.959072 0.999079834 -0.0595478 1.73921e-05
0.696420003024 0.000941967 0.0597139 1.84662 0.0304675 0.958996 0.999075868 -0.0596703 1.73912e-05
0.696486531492 0.000945944 0.0598367 1.84636 0.0305313 0.95892 0.999071894 -0.0597927 1.73904e-05
0.69655305996 0.000949928 0.0599595 1.84609 0.0305951 0.958844 0.999067912 -0.0599152 1.73896e-05
0.696619588428 0.000953922 0.0600823 1.84583 0.0306589 0.958768 0.999063922 -0.0600376 1.73887e-05
0.696686116896 0.000957923 0.0602051 1.84557 0.0307226 0.958693 0.999059924 -0.06016 1.73879e-05
0.696752645364 0.000961932 0.0603279 1.84531 0.0307864 0.958617 0.999055917 -0.0602824 1.73871e-05
0.696819173832 0.00096595 0.0604507 1.84505 0.0308502 0.958541 0.999051903 -0.0604047 1.73862e-05
0.6968857023 0.000969976 0.0605734 1.84479 0.030914 0.958466 0.99904788 -0.0605271 1.73854e-05
0.696952230768 0.00097401 0.0606961 1.84453 0.0309777 0.95839 0.999043849 -0.0606494 1.73846e-05
0.697018759236 0.000978052 0.0608188 1.84427 0.0310415 0.958315 0.99903981 -0.0607717 1.73838e-05
0.697085287704 0.000982102 0.0609415 1.84402 0.0311052 0.958239 0.999035763 -0.060894 1.73829e-05
0.697151816172 0.00098616 0.0610642 1.84376 0.031169 0.958164 0.999031708 -0.0610163 1.73821e-05
0.69721834464 0.000990227 0.0611868 1.8435 0.0312327 0.958088 0.999027644 -0.0611386 1.73813e-05
0.697284873108 0.000994302 0.0613095 1.84324 0.0312965 0.958013 0.999023573 -0.0612608 1.73805e-05
0.697351401576 0.000998385 0.0614321 1.84298 0.0313602 0.957938 0.999019493 -0.061383 1.73797e-05
0.697417930044 0.00100248 0.0615547 1.84272 0.0314239 0.957863 0.999015406 -0.0615052 1.73789e-05
0.697484458512 0.00100657 0.0616773 1.84247 0.0314876 0.957788 0.99901131 -0.0616274 1.73781e-05
0.69755098698 0.00101068 0.0617999 1.84221 0.0315514 0.957712 0.999007206 -0.0617496 1.73772e-05
0.697617515448 0.0010148 0.0619224 1.84195 0.0316151 0.957637 0.999003093 -0.0618717 1.73764e-05
0.697684043916 0.00101892 0.0620449 1.8417 0.0316788 0.957562 0.998998973 -0.0619939 1.73756e-05
0.697750572384 0.00102305 0.0621675 1.84144 0.0317425 0.957487 0.998994845 -0.062116 1.73748e-05
0.697817100852 0.00102719 0.06229 1.84118 0.0318062 0.957412 0.998990708 -0.062238 1.7374e-05
0.69788362932 0.00103134 0.0624124 1.84093 0.0318699 0.957337 0.998986563 -0.0623601 1.73732e-05
0.697950157788 0.0010355 0.0625349 1.84067 0.0319336 0.957263 0.998982411 -0.0624822 1.73724e-05
0.698016686256 0.00103966 0.0626574 1.84042 0.0319973 0.957188 0.99897825 -0.0626042 1.73716e-05
0.698083214724 0.00104383 0.0627798 1.84016 0.0320609 0.957113 0.998974081 -0.0627262 1.73708e-05
0.698149743192 0.00104802 0.0629022 1.83991 0.0321246 0.957038 0.998969904 -0.0628482 1.737e-05
0.69821627166 0.0010522 0.0630246 1.83965 0.0321883 0.956964 0.998965718 -0.0629702 1.73693e-05
0.698282800128 0.0010564 0.063147 1.8394 0.0322519 0.956889 0.998961525 -0.0630922 1.73685e-05
0.698349328596 0.00106061 0.0632693 1.83914 0.0323156 0.956814 0.998957324 -0.0632141 1.73677e-05
0.698415857064 0.00106482 0.0633917 1.83889 0.0323792 0.95674 0.998953114 -0.063336 1.73669e-05
0.698482385532 0.00106904 0.063514 1.83864 0.0324429 0.956665 0.998948896 -0.0634579 1.73661e-05
0.698548914 0.00107327 0.0636363 1.83838 0.0325065 0.956591 0.99894467 -0.0635798 1.73653e-05
0.698615442468 0.00107751 0.0637586 1.83813 0.0325702 0.956517 0.998940436 -0.0637017 1.73645e-05
0.698681970936 0.00108175 0.0638809 1.83788 0.0326338 0.956442 0.998936194 -0.0638235 1.73638e-05
0.698748499404 0.00108601 0.0640032 1.83762 0.0326974 0.956368 0.998931944 -0.0639454 1.7363e-05
0.698815027872 0.00109027 0.0641254 1.83737 0.0327611 0.956294 0.998927686 -0.0640672 1.73622e-05
0.69888155634 0.00109454 0.0642476 1.83712 0.0328247 0.95622 0.99892342 -0.064189 1.73614e-05
0.698948084808 0.00109882 0.0643699 1.83687 0.0328883 0.956145 0.998919145 -0.0643108 1.73607e-05
0.699014613276 0.00110311 0.0644921 1.83662 0.0329519 0.956071 0.998914863 -0.0644325 1.73599e-05
0.699081141744 0.0011074 0.0646142 1.83636 0.0330155 0.955997 0.998910572 -0.0645542 1.73591e-05
0.699147670212 0.0011117 0.0647364 1.83611 0.0330791 0.955923 0.998906273 -0.064676 1.73584e-05
0.69921419868 0.00111601 0.0648585 1.83586 0.0331427 0.955849 0.998901967 -0.0647977 1.73576e-05
0.699280727148 0.00112033 0.0649807 1.83561 0.0332063 0.955775 0.998897652 -0.0649194 1.73568e-05
0.699347255616 0.00112466 0.0651028 1.83536 0.0332699 0.955701 0.998893329 -0.065041 1.73561e-05
0.699413784084 0.00112899 0.0652249 1.83511 0.0333334 0.955628 0.998888997 -0.0651627 1.73553e-05
0.699480312552 0.00113334 0.065347 1.83486 0.033397 0.955554 0.998884658 -0.0652843 1.73546e-05
0.69954684102 0.00113769 0.065469 1.83461 0.0334606 0.95548 0.998880311 -0.0654059 1.73538e-05
0.699613369488 0.00114205 0.0655911 1.83436 0.0335242 0.955406 0.998875956 -0.0655275 1.73531e-05
0.699679897956 0.00114642 0.0657131 1.83411 0.0335877 0.955333 0.998871592 -0.0656491 1.73523e-05
0.699746426424 0.00115079 0.0658351 1.83387 0.0336513 0.955259 0.99886722 -0.0657706 1.73515e-05
0.699812954892 0.00115518 0.0659571 1.83362 0.0337148 0.955186 0.998862841 -0.0658922 1.73508e-05
0.69987948336 0.00115957 0.0660791 1.83337 0.0337784 0.955112 0.998858453 -0.0660137 1.73501e-05
0.699946011828 0.00116397 0.066201 1.83312 0.0338419 0.955039 0.998854057 -0.0661352 1.73493e-05
0.700012540296 0.00116838 0.066323 1.83287 0.0339054 0.954965 0.998849653 -0.0662567 1.73486e-05
0.700079068764 0.00117279 0.0664449 1.83263 0.033969 0.954892 0.998845241 -0.0663782 1.73478e-05
0.700145597232 0.00117722 0.0665668 1.83238 0.0340325 0.954819 0.998840821 -0.0664996 1.73471e-05
0.7002121257 0.00118165 0.0666887 1.83213 0.034096 0.954745 0.998836393 -0.0666211 1.73463e-05
0.700278654168 0.00118609 0.0668106 1.83188 0.0341595 0.954672 0.998831957 -0.0667425 1.73456e-05
0.700345182636 0.00119054 0.0669325 1.83164 0.034223 0.954599 0.998827512 -0.0668639 1.73449e-05
0.700411711104 0.001195 0.0670543 1.83139 0.0342865 0.954526 0.99882306 -0.0669852 1.73441e-05
0.700478239572 0.00119946 0.0671762 1.83115 0.03435 0.954453 0.9988186 -0.0671066 1.73434e-05
0.70054476804 0.00120394 0.067298 1.8309 0.0344135 0.95438 0.998814131 -0.0672279 1.73427e-05
0.700611296508 0.00120842 0.0674198 1.83065 0.034477 0.954307 0.998809655 -0.0673493 1.7342e-05
0.700677824976 0.00121291 0.0675416 1.83041 0.0345405 0.954234 0.99880517 -0.0674706 1.73412e-05
0.700744353444 0.0012174 0.0676633 1.83016 0.034604 0.954161 0.998800677 -0.0675919 1.73405e-05
0.700810881912 0.00122191 0.0677851 1.82992 0.0346675 0.954088 0.998796176 -0.0677131 1.73398e-05
0.70087741038 0.00122642 0.0679068 1.82967 0.0347309 0.954015 0.998791667 -0.0678344 1.73391e-05
0.700943938848 0.00123095 0.0680285 1.82943 0.0347944 0.953942 0.99878715 -0.0679556 1.73384e-05
0.701010467316 0.00123548 0.0681502 1.82919 0.0348579 0.95387 0.998782625 -0.0680768 1.73376e-05
0.701076995784 0.00124001 0.0682719 1.82894 0.0349213 0.953797 0.998778092 -0.068198 1.73369e-05
0.701143524252 0.00124456 0.0683936 1.8287 0.0349848 0.953724 0.998773551 -0.0683192 1.73362e-05
0.70121005272 0.00124911 0.0685152 1.82846 0.0350482 0.953652 0.998769002 -0.0684404 1.73355e-05
0.701276581188 0.00125368 0.0686369 1.82821 0.0351117 0.953579 0.998764445 -0.0685615 1.73348e-05
0.701343109656 0.00125825 0.0687585 1.82797 0.0351751 0.953507 0.998759879 -0.0686826 1.73341e-05
0.701409638124 0.00126282 0.0688801 1.82773 0.0352385 0.953434 0.998755306 -0.0688038 1.73334e-05
0.701476166592 0.00126741 0.0690017 1.82749 0.035302 0.953362 0.998750725 -0.0689248 1.73327e-05
0.70154269506 0.00127201 0.0691232 1.82724 0.0353654 0.953289 0.998746135 -0.0690459 1.7332e-05
0.701609223528 0.00127661 0.0692448 1.827 0.0354288 0.953217 0.998741538 -0.069167 1.73313e-05
0.701675751996 0.00128122 0.0693663 1.82676 0.0354922 0.953145 0.998736932 -0.069288 1.73306e-05
0.701742280464 0.00128584 0.0694879 1.82652 0.0355556 0.953073 0.998732318 -0.069409 1.73299e-05
0.701808808932 0.00129046 0.0696094 1.82628 0.035619 0.953 0.998727697 -0.06953 1.73292e-05
0.7018753374 0.0012951 0.0697309 1.82604 0.0356824 0.952928 0.998723067 -0.069651 1.73285e-05
0.701941865868 0.00129974 0.0698523 1.8258 0.0357458 0.952856 0.998718429 -0.069772 1.73278e-05
0.702008394336 0.00130439 0.0699738 1.82556 0.0358092 0.952784 0.998713783 -0.0698929 1.73271e-05
0.702074922804 0.00130905 0.0700952 1.82532 0.0358726 0.952712 0.998709129 -0.0700139 1.73264e-05
0.702141451272 0.00131372 0.0702167 1.82508 0.035936 0.95264 0.998704467 -0.0701348 1.73257e-05
0.70220797974 0.0013184 0.0703381 1.82484 0.0359994 0.952568 0.998699797 -0.0702557 1.7325e-05
0.702274508208 0.00132308 0.0704595 1.8246 0.0360627 0.952497 0.998695119 -0.0703766 1.73244e-05
0.702341036676 0.00132777 0.0705809 1.82436 0.0361261 0.952425 0.998690433 -0.0704974 1.73237e-05
0.702407565144 0.00133247 0.0707022 1.82412 0.0361895 0.952353 0.998685739 -0.0706183 1.7323e-05
0.702474093612 0.00133718 0.0708236 1.82388 0.0362528 0.952281 0.998681037 -0.0707391 1.73223e-05
0.70254062208 0.00134189 0.0709449 1.82364 0.0363162 0.95221 0.998676327 -0.0708599 1.73216e-05
0.702607150548 0.00134662 0.0710662 1.82341 0.0363795 0.952138 0.998671609 -0.0709807 1.7321e-05
0.702673679016 0.00135135 0.0711875 1.82317 0.0364429 0.952066 0.998666882 -0.0711015 1.73203e-05
0.702740207484 0.00135609 0.0713088 1.82293 0.0365062 0.951995 0.998662148 -0.0712222 1.73196e-05
0.702806735952 0.00136084 0.0714301 1.82269 0.0365695 0.951923 0.998657406 -0.071343 1.7319e-05
0.70287326442 0.00136559 0.0715513 1.82246 0.0366329 0.951852 0.998652655 -0.0714637 1.73183e-05
0.702939792888 0.00137036 0.0716726 1.82222 0.0366962 0.95178 0.998647897 -0.0715844 1.73176e-05
0.703006321356 0.00137513 0.0717938 1.82198 0.0367595 0.951709 0.998643131 -0.0717051 1.7317e-05
0.703072849824 0.00137991 0.071915 1.82175 0.0368228 0.951638 0.998638356 -0.0718258 1.73163e-05
0.703139378292 0.0013847 0.0720362 1.82151 0.0368861 0.951567 0.998633574 -0.0719464 1.73156e-05
0.70320590676 0.0013895 0.0721574 1.82127 0.0369494 0.951495 0.998628783 -0.0720671 1.7315e-05
0.703272435228 0.0013943 0.0722785 1.82104 0.0370127 0.951424 0.998623985 -0.0721877 1.73143e-05
0.703338963696 0.00139911 0.0723997 1.8208 0.037076 0.951353 0.998619178 -0.0723083 1.73137e-05
0.703405492164 0.00140393 0.0725208 1.82057 0.0371393 0.951282 0.998614364 -0.0724289 1.7313e-05
0.703472020632 0.00140876 0.0726419 1.82033 0.0372026 0.951211 0.998609541 -0.0725494 1.73124e-05
0.7035385491 0.0014136 0.072763 1.8201 0.0372659 0.95114 0.99860471 -0.07267 1.73117e-05
0.703605077568 0.00141844 0.0728841 1.81986 0.0373291 0.951069 0.998599872 -0.0727905 1.73111e-05
0.703671606036 0.0014233 0.0730051 1.81963 0.0373924 0.950998 0.998595025 -0.072911 1.73104e-05
0.703738134504 0.00142816 0.0731262 1.8194 0.0374557 0.950927 0.99859017 -0.0730315 1.73098e-05
0.703804662972 0.00143303 0.0732472 1.81916 0.0375189 0.950856 0.998585308 -0.073152 1.73091e-05
0.70387119144 0.0014379 0.0733682 1.81893 0.0375822 0.950786 0.998580437 -0.0732724 1.73085e-05
0.703937719908 0.00144279 0.0734892 1.8187 0.0376454 0.950715 0.998575558 -0.0733929 1.73078e-05
0.704004248376 0.00144768 0.0736102 1.81846 0.0377087 0.950644 0.998570672 -0.0735133 1.73072e-05
0.704070776844 0.00145258 0.0737312 1.81823 0.0377719 0.950574 0.998565777 -0.0736337 1.73066e-05
0.704137305312 0.00145749 0.0738522 1.818 0.0378352 0.950503 0.998560874 -0.0737541 1.73059e-05
0.70420383378 0.00146241 0.0739731 1.81777 0.0378984 0.950433 0.998555963 -0.0738745 1.73053e-05
0.704270362248 0.00146734 0.074094 1.81753 0.0379616 0.950362 0.998551045 -0.0739949 1.73047e-05
0.704336890716 0.00147227 0.0742149 1.8173 0.0380249 0.950292 0.998546118 -0.0741152 1.7304e-05
0.704403419184 0.00147721 0.0743358 1.81707 0.0380881 0.950221 0.998541183 -0.0742355 1.73034e-05
0.704469947652 0.00148216 0.0744567 1.81684 0.0381513 0.950151 0.99853624 -0.0743558 1.73028e-05
0.70453647612 0.00148712 0.0745776 1.81661 0.0382145 0.95008 0.99853129 -0.0744761 1.73022e-05
0.704603004588 0.00149208 0.0746984 1.81638 0.0382777 0.95001 0.998526331 -0.0745964 1.73015e-05
0.704669533056 0.00149706 0.0748193 1.81615 0.0383409 0.94994 0.998521364 -0.0747166 1.73009e-05
0.704736061524 0.00150204 0.0749401 1.81592 0.0384041 0.94987 0.998516389 -0.0748369 1.73003e-05
0.704802589992 0.00150703 0.0750609 1.81569 0.0384673 0.9498 0.998511406 -0.0749571 1.72997e-05
0.70486911846 0.00151203 0.0751817 1.81546 0.0385305 0.94973 0.998506416 -0.0750773 1.72991e-05
0.704935646928 0.00151703 0.0753024 1.81523 0.0385937 0.94966 0.998501417 -0.0751975 1.72985e-05
0.705002175396 0.00152205 0.0754232 1.815 0.0386568 0.94959 0.99849641 -0.0753177 1.72978e-05
0.705068703864 0.00152707 0.0755439 1.81477 0.03872 0.94952 0.998491395 -0.0754378 1.72972e-05
0.705135232332 0.0015321 0.0756647 1.81454 0.0387832 0.94945 0.998486373 -0.075558 1.72966e-05
0.7052017608 0.00153714 0.0757854 1.81431 0.0388463 0.94938 0.998481342 -0.0756781 1.7296e-05
0.705268289268 0.00154218 0.0759061 1.81409 0.0389095 0.94931 0.998476303 -0.0757982 1.72954e-05
0.705334817736 0.00154723 0.0760267 1.81386 0.0389727 0.94924 0.998471256 -0.0759183 1.72948e-05
0.705401346204 0.0015523 0.0761474 1.81363 0.0390358 0.94917 0.998466202 -0.0760383 1.72942e-05
0.705467874672 0.00155737 0.0762681 1.8134 0.039099 0.949101 0.998461139 -0.0761584 1.72936e-05
0.70553440314 0.00156244 0.0763887 1.81317 0.0391621 0.949031 0.998456068 -0.0762784 1.7293e-05
0.705600931608 0.00156753 0.0765093 1.81295 0.0392252 0.948962 0.998450989 -0.0763984 1.72924e-05
0.705667460076 0.00157262 0.0766299 1.81272 0.0392884 0.948892 0.998445903 -0.0765184 1.72918e-05
0.705733988544 0.00157773 0.0767505 1.81249 0.0393515 0.948823 0.998440808 -0.0766384 1.72912e-05
0.705800517012 0.00158284 0.0768711 1.81227 0.0394146 0.948753 0.998435706 -0.0767584 1.72906e-05
0.70586704548 0.00158796 0.0769916 1.81204 0.0394777 0.948684 0.998430595 -0.0768783 1.729e-05
0.705933573948 0.00159308 0.0771122 1.81182 0.0395408 0.948614 0.998425476 -0.0769983 1.72895e-05
0.706000102416 0.00159822 0.0772327 1.81159 0.0396039 0.948545 0.99842035 -0.0771182 1.72889e-05
0.706066630884 0.00160336 0.0773532 1.81136 0.039667 0.948476 0.998415215 -0.0772381 1.72883e-05
0.706133159352 0.00160851 0.0774737 1.81114 0.0397301 0.948406 0.998410073 -0.077358 1.72877e-05
0.70619968782 0.00161367 0.0775942 1.81091 0.0397932 0.948337 0.998404922 -0.0774778 1.72871e-05
0.706266216288 0.00161883 0.0777147 1.81069 0.0398563 0.948268 0.998399764 -0.0775977 1.72865e-05
0.706332744756 0.00162401 0.0778351 1.81047 0.0399194 0.948199 0.998394597 -0.0777175 1.7286e-05
0.706399273224 0.00162919 0.0779556 1.81024 0.0399825 0.94813 0.998389423 -0.0778373 1.72854e-05
0.706465801692 0.00163438 0.078076 1.81002 0.0400456 0.948061 0.998384241 -0.0779571 1.72848e-05
0.70653233016 0.00163958 0.0781964 1.80979 0.0401086 0.947992 0.99837905 -0.0780769 1.72842e-05
0.706598858628 0.00164478 0.0783168 1.80957 0.0401717 0.947923 0.998373852 -0.0781967 1.72837e-05
0.706665387096 0.00165 0.0784372 1.80935 0.0402348 0.947854 0.998368646 -0.0783164 1.72831e-05
0.706731915564 0.00165522 0.0785576 1.80912 0.0402978 0.947785 0.998363431 -0.0784362 1.72825e-05
0.706798444032 0.00166045 0.0786779 1.8089 0.0403609 0.947716 0.998358209 -0.0785559 1.7282e-05
0.7068649725 0.00166569 0.0787982 1.80868 0.0404239 0.947648 0.998352979 -0.0786756 1.72814e-05
0.706931500968 0.00167094 0.0789186 1.80846 0.040487 0.947579 0.998347741 -0.0787953 1.72808e-05
0.706998029436 0.00167619 0.0790389 1.80824 0.04055 0.94751 0.998342495 -0.0789149 1.72803e-05
0.707064557904 0.00168145 0.0791592 1.80801 0.040613 0.947442 0.998337241 -0.0790346 1.72797e-05
0.707131086372 0.00168672 0.0792794 1.80779 0.0406761 0.947373 0.998331979 -0.0791542 1.72792e-05
0.70719761484 0.001692 0.0793997 1.80757 0.0407391 0.947305 0.998326709 -0.0792738 1.72786e-05
0.707264143308 0.00169729 0.07952 1.80735 0.0408021 0.947236 0.998321431 -0.0793934 1.7278e-05
0.707330671776 0.00170258 0.0796402 1.80713 0.0408651 0.947168 0.998316145 -0.079513 1.72775e-05
0.707397200244 0.00170788 0.0797604 1.80691 0.0409281 0.947099 0.998310851 -0.0796326 1.72769e-05
0.707463728712 0.00171319 0.0798806 1.80669 0.0409911 0.947031 0.998305549 -0.0797521 1.72764e-05
0.70753025718 0.00171851 0.0800008 1.80647 0.0410541 0.946963 0.998300239 -0.0798716 1.72758e-05
0.707596785648 0.00172384 0.080121 1.80625 0.0411171 0.946894 0.998294922 -0.0799912 1.72753e-05
0.707663314116 0.00172917 0.0802411 1.80603 0.0411801 0.946826 0.998289596 -0.0801107 1.72748e-05
0.707729842584 0.00173452 0.0803613 1.80581 0.0412431 0.946758 0.998284262 -0.0802301 1.72742e-05
0.707796371052 0.00173987 0.0804814 1.80559 0.0413061 0.94669 0.998278921 -0.0803496 1.72737e-05
0.70786289952 0.00174522 0.0806015 1.80537 0.0413691 0.946622 0.998273571 -0.0804691 1.72731e-05
0.707929427988 0.00175059 0.0807216 1.80515 0.0414321 0.946554 0.998268214 -0.0805885 1.72726e-05
0.707995956456 0.00175596 0.0808417 1.80493 0.041495 0.946486 0.998262848 -0.0807079 1.72721e-05
0.708062484924 0.00176135 0.0809618 1.80472 0.041558 0.946418 0.998257475 -0.0808273 1.72715e-05
0.708129013392 0.00176674 0.0810818 1.8045 0.041621 0.94635 0.998252094 -0.0809467 1.7271e-05
0.70819554186 0.00177214 0.0812019 1.80428 0.0416839 0.946282 0.998246705 -0.0810661 1.72705e-05
0.708262070328 0.00177754 0.0813219 1.80406 0.0417469 0.946214 0.998241307 -0.0811854 1.72699e-05
0.708328598796 0.00178296 0.0814419 1.80385 0.0418098 0.946147 0.998235902 -0.0813048 1.72694e-05
0.708395127264 0.00178838 0.0815619 1.80363 0.0418728 0.946079 0.998230489 -0.0814241 1.72689e-05
0.708461655732 0.00179381 0.0816819 1.80341 0.0419357 0.946011 0.998225068 -0.0815434 1.72684e-05
0.7085281842 0.00179925 0.0818019 1.8032 0.0419986 0.945943 0.998219639 -0.0816627 1.72678e-05
0.708594712668 0.00180469 0.0819218 1.80298 0.0420616 0.945876 0.998214202 -0.0817819 1.72673e-05
0.708661241136 0.00181015 0.0820418 1.80276 0.0421245 0.945808 0.998208758 -0.0819012 1.72668e-05
0.708727769604 0.00181561 0.0821617 1.80255 0.0421874 0.945741 0.998203305 -0.0820204 1.72663e-05
0.708794298072 0.00182108 0.0822816 1.80233 0.0422503 0.945673 0.998197844 -0.0821397 1.72658e-05
0.70886082654 0.00182656 0.0824015 1.80212 0.0423132 0.945606 0.998192376 -0.0822589 1.72653e-05
0.708927355008 0.00183204 0.0825214 1.8019 0.0423762 0.945539 0.998186899 -0.082378 1.72647e-05
0.708993883476 0.00183754 0.0826413 1.80169 0.0424391 0.945471 0.998181415 -0.0824972 1.72642e-05
0.709060411944 0.00184304 0.0827611 1.80147 0.042502 0.945404 0.998175922 -0.0826164 1.72637e-05
0.709126940412 0.00184855 0.082881 1.80126 0.0425648 0.945337 0.998170422 -0.0827355 1.72632e-05
0.70919346888 0.00185407 0.0830008 1.80104 0.0426277 0.94527 0.998164914 -0.0828546 1.72627e-05
0.709259997348 0.00185959 0.0831206 1.80083 0.0426906 0.945202 0.998159398 -0.0829738 1.72622e-05
0.709326525816 0.00186513 0.0832404 1.80062 0.0427535 0.945135 0.998153874 -0.0830928 1.72617e-05
0.709393054284 0.00187067 0.0833602 1.8004 0.0428164 0.945068 0.998148342 -0.0832119 1.72612e-05
0.709459582752 0.00187622 0.08348 1.80019 0.0428793 0.945001 0.998142802 -0.083331 1.72607e-05
0.70952611122 0.00188178 0.0835997 1.79998 0.0429421 0.944934 0.998137254 -0.08345 1.72602e-05
0.709592639688 0.00188734 0.0837195 1.79976 0.043005 0.944867 0.998131698 -0.083569 1.72597e-05
0.709659168156 0.00189292 0.0838392 1.79955 0.0430678 0.9448 0.998126134 -0.0836881 1.72592e-05
0.709725696624 0.0018985 0.0839589 1.79934 0.0431307 0.944734 0.998120563 -0.0838071 1.72587e-05
0.709792225092 0.00190409 0.0840786 1.79913 0.0431935 0.944667 0.998114983 -0.083926 1.72582e-05
0.70985875356 0.00190968 0.0841983 1.79892 0.0432564 0.9446 0.998109396 -0.084045 1.72578e-05
0.709925282028 0.00191529 0.084318 1.7987 0.0433192 0.944533 0.9981038 -0.0841639 1.72573e-05
0.709991810496 0.0019209 0.0844376 1.79849 0.0433821 0.944467 0.998098197 -0.0842829 1.72568e-05
0.710058338964 0.00192652 0.0845573 1.79828 0.0434449 0.9444 0.998092586 -0.0844018 1.72563e-05
0.710124867432 0.00193215 0.0846769 1.79807 0.0435077 0.944333 0.998086967 -0.0845207 1.72558e-05
0.7101913959 0.00193779 0.0847965 1.79786 0.0435705 0.944267 0.99808134 -0.0846396 1.72553e-05
0.710257924368 0.00194344 0.0849161 1.79765 0.0436334 0.9442 0.998075705 -0.0847584 1.72549e-05
0.710324452836 0.00194909 0.0850357 1.79744 0.0436962 0.944134 0.998070062 -0.0848773 1.72544e-05
0.710390981304 0.00195475 0.0851553 1.79723 0.043759 0.944067 0.998064412 -0.0849961 1.72539e-05
0.710457509772 0.00196042 0.0852748 1.79702 0.0438218 0.944001 0.998058753 -0.0851149 1.72534e-05
0.71052403824 0.0019661 0.0853944 1.79681 0.0438846 0.943935 0.998053086 -0.0852337 1.7253e-05
0.710590566708 0.00197178 0.0855139 1.7966 0.0439474 0.943868 0.998047412 -0.0853525 1.72525e-05
0.710657095176 0.00197748 0.0856334 1.79639 0.0440102 0.943802 0.99804173 -0.0854713 1.7252e-05
0.710723623644 0.00198318 0.0857529 1.79618 0.044073 0.943736 0.998036039 -0.0855901 1.72516e-05
0.710790152112 0.00198889 0.0858724 1.79597 0.0441358 0.94367 0.998030341 -0.0857088 1.72511e-05
0.71085668058 0.0019946 0.0859919 1.79577 0.0441985 0.943604 0.998024635 -0.0858275 1.72506e-05
0.710923209048 0.00200033 0.0861114 1.79556 0.0442613 0.943538 0.998018921 -0.0859462 1.72502e-05
0.710989737516 0.00200606 0.0862308 1.79535 0.0443241 0.943472 0.9980132 -0.0860649 1.72497e-05
0.711056265984 0.0020118 0.0863503 1.79514 0.0443868 0.943406 0.99800747 -0.0861836 1.72492e-05
0.711122794452 0.00201755 0.0864697 1.79494 0.0444496 0.94334 0.998001732 -0.0863023 1.72488e-05
0.71118932292 0.00202331 0.0865891 1.79473 0.0445124 0.943274 0.997995987 -0.0864209 1.72483e-05
0.711255851388 0.00202907 0.0867085 1.79452 0.0445751 0.943208 0.997990233 -0.0865395 1.72479e-05
0.711322379856 0.00203484 0.0868279 1.79431 0.0446379 0.943142 0.997984472 -0.0866581 1.72474e-05
0.711388908324 0.00204062 0.0869472 1.79411 0.0447006 0.943077 0.997978703 -0.0867767 1.7247e-05
0.711455436792 0.00204641 0.0870666 1.7939 0.0447633 0.943011 0.997972926 -0.0868953 1.72465e-05
0.71152196526 0.00205221 0.0871859 1.7937 0.0448261 0.942945 0.997967141 -0.0870139 1.72461e-05
0.711588493728 0.00205801 0.0873052 1.79349 0.0448888 0.94288 0.997961348 -0.0871324 1.72456e-05
0.711655022196 0.00206383 0.0874246 1.79329 0.0449515 0.942814 0.997955547 -0.087251 1.72452e-05
0.711721550664 0.00206965 0.0875439 1.79308 0.0450143 0.942748 0.997949739 -0.0873695 1.72447e-05
0.711788079132 0.00207547 0.0876631 1.79287 0.045077 0.942683 0.997943922 -0.087488 1.72443e-05
0.7118546076 0.00208131 0.0877824 1.79267 0.0451397 0.942617 0.997938098 -0.0876065 1.72439e-05
0.711921136068 0.00208715 0.0879017 1.79247 0.0452024 0.942552 0.997932265 -0.087725 1.72434e-05
0.711987664536 0.00209301 0.0880209 1.79226 0.0452651 0.942487 0.997926425 -0.0878434 1.7243e-05
0.712054193004 0.00209887 0.0881401 1.79206 0.0453278 0.942421 0.997920577 -0.0879618 1.72426e-05
0.712120721472 0.00210473 0.0882594 1.79185 0.0453905 0.942356 0.997914721 -0.0880803 1.72421e-05
0.71218724994 0.00211061 0.0883786 1.79165 0.0454532 0.942291 0.997908858 -0.0881987 1.72417e-05
0.712253778408 0.00211649 0.0884977 1.79145 0.0455159 0.942226 0.997902986 -0.0883171 1.72413e-05
0.712320306876 0.00212239 0.0886169 1.79124 0.0455786 0.942161 0.997897106 -0.0884355 1.72408e-05
0.712386835344 0.00212828 0.0887361 1.79104 0.0456412 0.942095 0.997891219 -0.0885538 1.72404e-05
0.712453363812 0.00213419 0.0888552 1.79084 0.0457039 0.94203 0.997885324 -0.0886722 1.724e-05
0.71251989228 0.00214011 0.0889744 1.79063 0.0457666 0.941965 0.997879421 -0.0887905 1.72396e-05
0.712586420748 0.00214603 0.0890935 1.79043 0.0458292 0.9419 0.99787351 -0.0889088 1.72391e-05
0.712652949216 0.00215196 0.0892126 1.79023 0.0458919 0.941835 0.997867591 -0.0890271 1.72387e-05
0.712719477684 0.0021579 0.0893317 1.79003 0.0459546 0.941771 0.997861664 -0.0891454 1.72383e-05
0.712786006152 0.00216385 0.0894508 1.78983 0.0460172 0.941706 0.997855729 -0.0892637 1.72379e-05
0.71285253462 0.0021698 0.0895698 1.78963 0.0460799 0.941641 0.997849787 -0.0893819 1.72375e-05
0.712919063088 0.00217577 0.0896889 1.78942 0.0461425 0.941576 0.997843836 -0.0895002 1.72371e-05
0.712985591556 0.00218174 0.0898079 1.78922 0.0462051 0.941511 0.997837878 -0.0896184 1.72367e-05
0.713052120024 0.00218772 0.089927 1.78902 0.0462678 0.941447 0.997831912 -0.0897366 1.72362e-05
0.713118648492 0.0021937 0.090046 1.78882 0.0463304 0.941382 0.997825938 -0.0898548 1.72358e-05
0.71318517696 0.0021997 0.090165 1.78862 0.046393 0.941318 0.997819956 -0.089973 1.72354e-05
0.713251705428 0.0022057 0.090284 1.78842 0.0464557 0.941253 0.997813966 -0.0900911 1.7235e-05
0.713318233896 0.00221171 0.0904029 1.78822 0.0465183 0.941189 0.997807969 -0.0902093 1.72346e-05
0.713384762364 0.00221773 0.0905219 1.78802 0.0465809 0.941124 0.997801964 -0.0903274 1.72342e-05
0.713451290832 0.00222375 0.0906408 1.78782 0.0466435 0.94106 0.99779595 -0.0904455 1.72338e-05
0.7135178193 0.00222979 0.0907598 1.78763 0.0467061 0.940995 0.997789929 -0.0905636 1.72334e-05
0.713584347768 0.00223583 0.0908787 1.78743 0.0467687 0.940931 0.9977839 -0.0906817 1.7233e-05
0.713650876236 0.00224188 0.0909976 1.78723 0.0468313 0.940867 0.997777863 -0.0907998 1.72326e-05
0.713717404704 0.00224794 0.0911165 1.78703 0.0468939 0.940802 0.997771819 -0.0909178 1.72322e-05
0.713783933172 0.002254 0.0912354 1.78683 0.0469565 0.940738 0.997765766 -0.0910358 1.72319e-05
0.71385046164 0.00226008 0.0913543 1.78663 0.0470191 0.940674 0.997759706 -0.0911539 1.72315e-05
0.713916990108 0.00226616 0.0914731 1.78644 0.0470816 0.94061 0.997753637 -0.0912719 1.72311e-05
0.713983518576 0.00227225 0.091592 1.78624 0.0471442 0.940546 0.997747561 -0.0913899 1.72307e-05
0.714050047044 0.00227835 0.0917108 1.78604 0.0472068 0.940482 0.997741477 -0.0915078 1.72303e-05
0.714116575512 0.00228445 0.0918296 1.78584 0.0472694 0.940418 0.997735386 -0.0916258 1.72299e-05
0.71418310398 0.00229056 0.0919484 1.78565 0.0473319 0.940354 0.997729286 -0.0917438 1.72295e-05
0.714249632448 0.00229669 0.0920672 1.78545 0.0473945 0.94029 0.997723178 -0.0918617 1.72292e-05
0.714316160916 0.00230282 0.092186 1.78525 0.047457 0.940226 0.997717063 -0.0919796 1.72288e-05
0.714382689384 0.00230895 0.0923047 1.78506 0.0475196 0.940162 0.99771094 -0.0920975 1.72284e-05
0.714449217852 0.0023151 0.0924235 1.78486 0.0475821 0.940099 0.997704809 -0.0922154 1.7228e-05
0.71451574632 0.00232125 0.0925422 1.78467 0.0476447 0.940035 0.99769867 -0.0923333 1.72277e-05
0.714582274788 0.00232741 0.0926609 1.78447 0.0477072 0.939971 0.997692523 -0.0924511 1.72273e-05
0.714648803256 0.00233358 0.0927797 1.78428 0.0477697 0.939908 0.997686369 -0.092569 1.72269e-05
0.714715331724 0.00233976 0.0928984 1.78408 0.0478323 0.939844 0.997680206 -0.0926868 1.72265e-05
0.714781860192 0.00234594 0.093017 1.78389 0.0478948 0.93978 0.997674036 -0.0928046 1.72262e-05
0.71484838866 0.00235213 0.0931357 1.78369 0.0479573 0.939717 0.997667858 -0.0929224 1.72258e-05
0.714914917128 0.00235833 0.0932544 1.7835 0.0480198 0.939653 0.997661672 -0.0930402 1.72255e-05
0.714981445596 0.00236454 0.093373 1.7833 0.0480823 0.93959 0.997655478 -0.0931579 1.72251e-05
0.715047974064 0.00237076 0.0934917 1.78311 0.0481448 0.939527 0.997649277 -0.0932757 1.72247e-05
0.715114502532 0.00237698 0.0936103 1.78292 0.0482074 0.939463 0.997643067 -0.0933934 1.72244e-05
0.715181031 0.00238321 0.0937289 1.78272 0.0482698 0.9394 0.99763685 -0.0935111 1.7224e-05
0.715247559468 0.00238945 0.0938475 1.78253 0.0483323 0.939337 0.997630625 -0.0936288 1.72237e-05
0.715314087936 0.0023957 0.0939661 1.78234 0.0483948 0.939274 0.997624392 -0.0937465 1.72233e-05
0.715380616404 0.00240195 0.0940846 1.78214 0.0484573 0.93921 0.997618151 -0.0938642 1.7223e-05
0.715447144872 0.00240822 0.0942032 1.78195 0.0485198 0.939147 0.997611903 -0.0939819 1.72226e-05
0.71551367334 0.00241449 0.0943217 1.78176 0.0485823 0.939084 0.997605647 -0.0940995 1.72223e-05
0.715580201808 0.00242077 0.0944403 1.78157 0.0486448 0.939021 0.997599382 -0.0942171 1.72219e-05
0.715646730276 0.00242705 0.0945588 1.78138 0.0487072 0.938958 0.99759311 -0.0943348 1.72216e-05
0.715713258744 0.00243335 0.0946773 1.78118 0.0487697 0.938895 0.99758683 -0.0944524 1.72212e-05
0.715779787212 0.00243965 0.0947958 1.78099 0.0488322 0.938832 0.997580543 -0.0945699 1.72209e-05
0.71584631568 0.00244596 0.0949143 1.7808 0.0488946 0.938769 0.997574247 -0.0946875 1.72205e-05
0.715912844148 0.00245228 0.0950327 1.78061 0.0489571 0.938707 0.997567944 -0.0948051 1.72202e-05
0.715979372616 0.00245861 0.0951512 1.78042 0.0490195 0.938644 0.997561633 -0.0949226 1.72199e-05
0.716045901084 0.00246494 0.0952696 1.78023 0.049082 0.938581 0.997555314 -0.0950401 1.72195e-05
0.716112429552 0.00247128 0.0953881 1.78004 0.0491444 0.938518 0.997548987 -0.0951576 1.72192e-05
0.71617895802 0.00247763 0.0955065 1.77985 0.0492068 0.938456 0.997542652 -0.0952751 1.72189e-05
0.716245486488 0.00248399 0.0956249 1.77966 0.0492693 0.938393 0.99753631 -0.0953926 1.72185e-05
0.716312014956 0.00249036 0.0957433 1.77947 0.0493317 0.93833 0.99752996 -0.0955101 1.72182e-05
0.716378543424 0.00249673 0.0958617 1.77928 0.0493941 0.938268 0.997523602 -0.0956275 1.72179e-05
0.716445071892 0.00250311 0.09598 1.77909 0.0494565 0.938205 0.997517236 -0.095745 1.72175e-05
0.71651160036 0.0025095 0.0960984 1.7789 0.0495189 0.938143 0.997510862 -0.0958624 1.72172e-05
0.716578128828 0.0025159 0.0962167 1.77872 0.0495814 0.938081 0.997504481 -0.0959798 1.72169e-05
0.716644657296 0.0025223 0.096335 1.77853 0.0496438 0.938018 0.997498091 -0.0960972 1.72166e-05
0.716711185764 0.00252872 0.0964534 1.77834 0.0497062 0.937956 0.997491694 -0.0962146 1.72162e-05
0.716777714232 0.00253514 0.0965717 1.77815 0.0497686 0.937894 0.997485289 -0.0963319 1.72159e-05
0.7168442427 0.00254157 0.09669 1.77796 0.049831 0.937831 0.997478877 -0.0964493 1.72156e-05
0.716910771168 0.002548 0.0968082 1.77778 0.0498934 0.937769 0.997472456 -0.0965666 1.72153e-05
0.716977299636 0.00255445 0.0969265 1.77759 0.0499557 0.937707 0.997466028 -0.0966839 1.7215e-05
0.717043828104 0.0025609 0.0970448 1.7774 0.0500181 0.937645 0.997459592 -0.0968012 1.72147e-05
0.717110356572 0.00256736 0.097163 1.77721 0.0500805 0.937583 0.997453148 -0.0969185 1.72144e-05
0.71717688504 0.00257383 0.0972812 1.77703 0.0501429 0.937521 0.997446696 -0.0970358 1.72141e-05
0.717243413508 0.0025803 0.0973994 1.77684 0.0502052 0.937459 0.997440236 -0.0971531 1.72137e-05
0.717309941976 0.00258679 0.0975176 1.77666 0.0502676 0.937397 0.997433769 -0.0972703 1.72134e-05
0.717376470444 0.00259328 0.0976358 1.77647 0.05033 0.937335 0.997427294 -0.0973875 1.72131e-05
0.717442998912 0.00259978 0.097754 1.77628 0.0503923 0.937273 0.997420811 -0.0975047 1.72128e-05
0.71750952738 0.00260629 0.0978722 1.7761 0.0504547 0.937211 0.99741432 -0.0976219 1.72125e-05
0.717576055848 0.0026128 0.0979903 1.77591 0.050517 0.93715 0.997407822 -0.0977391 1.72122e-05
0.717642584316 0.00261932 0.0981085 1.77573 0.0505794 0.937088 0.997401315 -0.0978563 1.72119e-05
0.717709112784 0.00262585 0.0982266 1.77554 0.0506417 0.937026 0.997394801 -0.0979735 1.72116e-05
0.717775641252 0.00263239 0.0983447 1.77536 0.0507041 0.936965 0.997388279 -0.0980906 1.72113e-05
0.71784216972 0.00263894 0.0984628 1.77517 0.0507664 0.936903 0.99738175 -0.0982077 1.7211e-05
0.717908698188 0.00264549 0.0985809 1.77499 0.0508287 0.936841 0.997375212 -0.0983248 1.72108e-05
0.717975226656 0.00265206 0.098699 1.77481 0.050891 0.93678 0.997368667 -0.0984419 1.72105e-05
0.718041755124 0.00265863 0.0988171 1.77462 0.0509534 0.936719 0.997362114 -0.098559 1.72102e-05
0.718108283592 0.00266521 0.0989351 1.77444 0.0510157 0.936657 0.997355553 -0.0986761 1.72099e-05
0.71817481206 0.00267179 0.0990532 1.77426 0.051078 0.936596 0.997348984 -0.0987932 1.72096e-05
0.718241340528 0.00267839 0.0991712 1.77407 0.0511403 0.936534 0.997342408 -0.0989102 1.72093e-05
0.718307868996 0.00268499 0.0992892 1.77389 0.0512026 0.936473 0.997335824 -0.0990272 1.7209e-05
0.718374397464 0.0026916 0.0994072 1.77371 0.0512649 0.936412 0.997329232 -0.0991442 1.72088e-05
0.718440925932 0.00269821 0.0995252 1.77352 0.0513272 0.936351 0.997322632 -0.0992612 1.72085e-05
0.7185074544 0.00270484 0.0996432 1.77334 0.0513895 0.936289 0.997316024 -0.0993782 1.72082e-05
0.718573982868 0.00271147 0.0997612 1.77316 0.0514518 0.936228 0.997309409 -0.0994952 1.72079e-05
0.718640511336 0.00271811 0.0998792 1.77298 0.0515141 0.936167 0.997302786 -0.0996121 1.72077e-05
0.718707039804 0.00272476 0.0999971 1.7728 0.0515763 0.936106 0.997296155 -0.0997291 1.72074e-05
0.718773568272 0.00273142 0.100115 1.77262 0.0516386 0.936045 0.997289516 -0.099846 1.72071e-05
0.71884009674 0.00273808 0.100233 1.77243 0.0517009 0.935984 0.99728287 -0.0999629 1.72068e-05
0.718906625208 0.00274475 0.100351 1.77225 0.0517632 0.935923 0.997276215 -0.10008 1.72066e-05
0.718973153676 0.00275143 0.100469 1.77207 0.0518254 0.935862 0.997269553 -0.100197 1.72063e-05
0.719039682144 0.00275812 0.100587 1.77189 0.0518877 0.935801 0.997262883 -0.100314 1.7206e-05
0.719106210612 0.00276482 0.100705 1.77171 0.0519499 0.935741 0.997256206 -0.10043 1.72058e-05
0.71917273908 0.00277152 0.100822 1.77153 0.0520122 0.93568 0.99724952 -0.100547 1.72055e-05
0.719239267548 0.00277823 0.10094 1.77135 0.0520744 0.935619 0.997242827 -0.100664 1.72053e-05
0.719305796016 0.00278495 0.101058 1.77117 0.0521367 0.935559 0.997236126 -0.100781 1.7205e-05
0.719372324484 0.00279168 0.101176 1.77099 0.0521989 0.935498 0.997229418 -0.100898 1.72048e-05
0.719438852952 0.00279842 0.101294 1.77082 0.0522612 0.935437 0.997222701 -0.101014 1.72045e-05
0.71950538142 0.00280516 0.101412 1.77064 0.0523234 0.935377 0.997215977 -0.101131 1.72042e-05
0.719571909888 0.00281191 0.101529 1.77046 0.0523856 0.935316 0.997209245 -0.101248 1.7204e-05
0.719638438356 0.00281867 0.101647 1.77028 0.0524478 0.935256 0.997202505 -0.101365 1.72037e-05
0.719704966824 0.00282543 0.101765 1.7701 0.0525101 0.935195 0.997195758 -0.101481 1.72035e-05
0.719771495292 0.00283221 0.101883 1.76992 0.0525723 0.935135 0.997189002 -0.101598 1.72032e-05
0.71983802376 0.00283899 0.102 1.76975 0.0526345 0.935075 0.997182239 -0.101715 1.7203e-05
0.719904552228 0.00284578 0.102118 1.76957 0.0526967 0.935014 0.997175469 -0.101832 1.72028e-05
0.719971080696 0.00285258 0.102236 1.76939 0.0527589 0.934954 0.99716869 -0.101948 1.72025e-05
0.720037609164 0.00285938 0.102354 1.76921 0.0528211 0.934894 0.997161904 -0.102065 1.72023e-05
0.720104137632 0.0028662 0.102471 1.76904 0.0528833 0.934834 0.99715511 -0.102182 1.7202e-05
0.7201706661 0.00287302 0.102589 1.76886 0.0529455 0.934774 0.997148308 -0.102298 1.72018e-05
0.720237194568 0.00287985 0.102707 1.76868 0.0530077 0.934714 0.997141498 -0.102415 1.72016e-05
0.720303723036 0.00288668 0.102824 1.76851 0.0530698 0.934653 0.997134681 -0.102531 1.72013e-05
0.720370251504 0.00289353 0.102942 1.76833 0.053132 0.934593 0.997127856 -0.102648 1.72011e-05
0.720436779972 0.00290038 0.10306 1.76816 0.0531942 0.934534 0.997121023 -0.102765 1.72009e-05
0.72050330844 0.00290724 0.103177 1.76798 0.0532564 0.934474 0.997114182 -0.102881 1.72006e-05
0.720569836908 0.00291411 0.103295 1.7678 0.0533185 0.934414 0.997107334 -0.102998 1.72004e-05
0.720636365376 0.00292098 0.103412 1.76763 0.0533807 0.934354 0.997100477 -0.103114 1.72002e-05
0.720702893844 0.00292787 0.10353 1.76745 0.0534429 0.934294 0.997093614 -0.103231 1.72e-05
0.720769422312 0.00293476 0.103648 1.76728 0.053505 0.934234 0.997086742 -0.103347 1.71997e-05
0.72083595078 0.00294166 0.103765 1.76711 0.0535672 0.934175 0.997079863 -0.103464 1.71995e-05
0.720902479248 0.00294857 0.103883 1.76693 0.0536293 0.934115 0.997072975 -0.10358 1.71993e-05
0.720969007716 0.00295548 0.104 1.76676 0.0536915 0.934055 0.99706608 -0.103697 1.71991e-05
0.721035536184 0.0029624 0.104118 1.76658 0.0537536 0.933996 0.997059178 -0.103813 1.71989e-05
0.721102064652 0.00296934 0.104235 1.76641 0.0538157 0.933936 0.997052267 -0.103929 1.71986e-05
0.72116859312 0.00297627 0.104353 1.76624 0.0538779 0.933877 0.997045349 -0.104046 1.71984e-05
0.721235121588 0.00298322 0.10447 1.76606 0.05394 0.933817 0.997038423 -0.104162 1.71982e-05
0.721301650056 0.00299017 0.104588 1.76589 0.0540021 0.933758 0.99703149 -0.104279 1.7198e-05
0.721368178524 0.00299714 0.104705 1.76572 0.0540642 0.933698 0.997024548 -0.104395 1.71978e-05
0.721434706992 0.00300411 0.104823 1.76555 0.0541263 0.933639 0.997017599 -0.104511 1.71976e-05
0.72150123546 0.00301108 0.10494 1.76537 0.0541885 0.93358 0.997010642 -0.104628 1.71974e-05
0.721567763928 0.00301807 0.105058 1.7652 0.0542506 0.933521 0.997003678 -0.104744 1.71972e-05
0.721634292396 0.00302506 0.105175 1.76503 0.0543127 0.933461 0.996996705 -0.10486 1.7197e-05
0.721700820864 0.00303206 0.105292 1.76486 0.0543748 0.933402 0.996989725 -0.104977 1.71968e-05
0.721767349332 0.00303907 0.10541 1.76469 0.0544369 0.933343 0.996982738 -0.105093 1.71966e-05
0.7218338778 0.00304609 0.105527 1.76452 0.054499 0.933284 0.996975742 -0.105209 1.71964e-05
0.721900406268 0.00305311 0.105645 1.76434 0.054561 0.933225 0.996968739 -0.105326 1.71962e-05
0.721966934736 0.00306015 0.105762 1.76417 0.0546231 0.933166 0.996961728 -0.105442 1.7196e-05
0.722033463204 0.00306719 0.105879 1.764 0.0546852 0.933107 0.996954709 -0.105558 1.71958e-05
0.722099991672 0.00307423 0.105997 1.76383 0.0547473 0.933048 0.996947683 -0.105674 1.71956e-05
0.72216652014 0.00308129 0.106114 1.76366 0.0548094 0.932989 0.996940648 -0.10579 1.71954e-05
0.722233048608 0.00308835 0.106231 1.76349 0.0548714 0.93293 0.996933606 -0.105907 1.71952e-05
0.722299577076 0.00309542 0.106349 1.76332 0.0549335 0.932871 0.996926557 -0.106023 1.7195e-05
0.722366105544 0.0031025 0.106466 1.76315 0.0549956 0.932813 0.996919499 -0.106139 1.71948e-05
0.722432634012 0.00310959 0.106583 1.76298 0.0550576 0.932754 0.996912434 -0.106255 1.71947e-05
0.72249916248 0.00311668 0.106701 1.76282 0.0551197 0.932695 0.996905361 -0.106371 1.71945e-05
0.722565690948 0.00312379 0.106818 1.76265 0.0551817 0.932637 0.996898281 -0.106487 1.71943e-05
0.722632219416 0.0031309 0.106935 1.76248 0.0552438 0.932578 0.996891192 -0.106604 1.71941e-05
0.722698747884 0.00313802 0.107052 1.76231 0.0553058 0.93252 0.996884096 -0.10672 1.71939e-05
0.722765276352 0.00314514 0.10717 1.76214 0.0553678 0.932461 0.996876993 -0.106836 1.71938e-05
0.72283180482 0.00315228 0.107287 1.76197 0.0554299 0.932403 0.996869881 -0.106952 1.71936e-05
0.722898333288 0.00315942 0.107404 1.76181 0.0554919 0.932344 0.996862762 -0.107068 1.71934e-05
0.722964861756 0.00316657 0.107521 1.76164 0.0555539 0.932286 0.996855635 -0.107184 1.71932e-05
0.723031390224 0.00317372 0.107638 1.76147 0.0556159 0.932227 0.9968485 -0.1073 1.71931e-05
0.723097918692 0.00318089 0.107756 1.7613 0.055678 0.932169 0.996841358 -0.107416 1.71929e-05
0.72316444716 0.00318806 0.107873 1.76114 0.05574 0.932111 0.996834208 -0.107532 1.71927e-05
0.723230975628 0.00319524 0.10799 1.76097 0.055802 0.932053 0.99682705 -0.107648 1.71926e-05
0.723297504096 0.00320243 0.108107 1.7608 0.055864 0.931994 0.996819885 -0.107764 1.71924e-05
0.723364032564 0.00320963 0.108224 1.76064 0.055926 0.931936 0.996812711 -0.10788 1.71922e-05
0.723430561032 0.00321683 0.108341 1.76047 0.055988 0.931878 0.99680553 -0.107996 1.71921e-05
0.7234970895 0.00322404 0.108459 1.76031 0.05605 0.93182 0.996798342 -0.108112 1.71919e-05
0.723563617968 0.00323126 0.108576 1.76014 0.056112 0.931762 0.996791145 -0.108228 1.71918e-05
0.723630146436 0.00323849 0.108693 1.75997 0.056174 0.931704 0.996783941 -0.108344 1.71916e-05
0.723696674904 0.00324572 0.10881 1.75981 0.0562359 0.931646 0.99677673 -0.10846 1.71915e-05
0.723763203372 0.00325297 0.108927 1.75964 0.0562979 0.931588 0.99676951 -0.108575 1.71913e-05
0.72382973184 0.00326022 0.109044 1.75948 0.0563599 0.93153 0.996762283 -0.108691 1.71912e-05
0.723896260308 0.00326748 0.109161 1.75932 0.0564219 0.931473 0.996755048 -0.108807 1.7191e-05
0.723962788776 0.00327474 0.109278 1.75915 0.0564838 0.931415 0.996747805 -0.108923 1.71909e-05
0.724029317244 0.00328202 0.109395 1.75899 0.0565458 0.931357 0.996740555 -0.109039 1.71907e-05
0.724095845712 0.0032893 0.109512 1.75882 0.0566078 0.931299 0.996733297 -0.109155 1.71906e-05
0.72416237418 0.00329659 0.109629 1.75866 0.0566697 0.931242 0.996726031 -0.10927 1.71904e-05
0.724228902648 0.00330388 0.109746 1.7585 0.0567317 0.931184 0.996718758 -0.109386 1.71903e-05
0.724295431116 0.00331119 0.109863 1.75833 0.0567936 0.931127 0.996711477 -0.109502 1.71901e-05
0.724361959584 0.0033185 0.10998 1.75817 0.0568556 0.931069 0.996704188 -0.109618 1.719e-05
0.724428488052 0.00332582 0.110097 1.75801 0.0569175 0.931012 0.996696891 -0.109733 1.71899e-05
0.72449501652 0.00333315 0.110214 1.75784 0.0569794 0.930954 0.996689587 -0.109849 1.71897e-05
0.724561544988 0.00334049 0.110331 1.75768 0.0570414 0.930897 0.996682275 -0.109965 1.71896e-05
0.724628073456 0.00334783 0.110448 1.75752 0.0571033 0.930839 0.996674955 -0.110081 1.71895e-05
0.724694601924 0.00335518 0.110565 1.75736 0.0571652 0.930782 0.996667628 -0.110196 1.71893e-05
0.724761130392 0.00336254 0.110682 1.7572 0.0572271 0.930725 0.996660293 -0.110312 1.71892e-05
0.72482765886 0.00336991 0.110799 1.75703 0.0572891 0.930668 0.99665295 -0.110428 1.71891e-05
0.724894187328 0.00337729 0.110915 1.75687 0.057351 0.93061 0.9966456 -0.110543 1.71889e-05
0.724960715796 0.00338467 0.111032 1.75671 0.0574129 0.930553 0.996638242 -0.110659 1.71888e-05
0.725027244264 0.00339206 0.111149 1.75655 0.0574748 0.930496 0.996630876 -0.110775 1.71887e-05
0.725093772732 0.00339946 0.111266 1.75639 0.0575367 0.930439 0.996623502 -0.11089 1.71886e-05
0.7251603012 0.00340686 0.111383 1.75623 0.0575986 0.930382 0.996616121 -0.111006 1.71885e-05
0.725226829668 0.00341428 0.1115 1.75607 0.0576605 0.930325 0.996608732 -0.111121 1.71883e-05
0.725293358136 0.0034217 0.111617 1.75591 0.0577224 0.930268 0.996601336 -0.111237 1.71882e-05
0.725359886604 0.00342913 0.111733 1.75575 0.0577843 0.930211 0.996593931 -0.111353 1.71881e-05
0.725426415072 0.00343657 0.11185 1.75559 0.0578462 0.930154 0.996586519 -0.111468 1.7188e-05
0.72549294354 0.00344401 0.111967 1.75543 0.057908 0.930098 0.9965791 -0.111584 1.71879e-05
0.725559472008 0.00345146 0.112084 1.75527 0.0579699 0.930041 0.996571672 -0.111699 1.71878e-05
0.725626000476 0.00345893 0.1122 1.75511 0.0580318 0.929984 0.996564237 -0.111815 1.71876e-05
0.725692528944 0.00346639 0.112317 1.75495 0.0580937 0.929927 0.996556795 -0.11193 1.71875e-05
0.725759057412 0.00347387 0.112434 1.7548 0.0581555 0.929871 0.996549344 -0.112046 1.71874e-05
0.72582558588 0.00348135 0.112551 1.75464 0.0582174 0.929814 0.996541886 -0.112161 1.71873e-05
0.725892114348 0.00348885 0.112667 1.75448 0.0582792 0.929757 0.996534421 -0.112277 1.71872e-05
0.725958642816 0.00349635 0.112784 1.75432 0.0583411 0.929701 0.996526947 -0.112392 1.71871e-05
0.726025171284 0.00350385 0.112901 1.75416 0.0584029 0.929644 0.996519466 -0.112507 1.7187e-05
0.726091699752 0.00351137 0.113018 1.75401 0.0584648 0.929588 0.996511977 -0.112623 1.71869e-05
0.72615822822 0.00351889 0.113134 1.75385 0.0585266 0.929531 0.996504481 -0.112738 1.71868e-05
0.726224756688 0.00352642 0.113251 1.75369 0.0585885 0.929475 0.996496977 -0.112854 1.71867e-05
0.726291285156 0.00353396 0.113368 1.75354 0.0586503 0.929419 0.996489465 -0.112969 1.71866e-05
0.726357813624 0.0035415 0.113484 1.75338 0.0587121 0.929362 0.996481945 -0.113084 1.71865e-05
0.726424342092 0.00354906 0.113601 1.75322 0.058774 0.929306 0.996474418 -0.1132 1.71865e-05
0.72649087056 0.00355662 0.113718 1.75307 0.0588358 0.92925 0.996466883 -0.113315 1.71864e-05
0.726557399028 0.00356419 0.113834 1.75291 0.0588976 0.929194 0.996459341 -0.11343 1.71863e-05
0.726623927496 0.00357177 0.113951 1.75275 0.0589594 0.929138 0.996451791 -0.113546 1.71862e-05
0.726690455964 0.00357935 0.114067 1.7526 0.0590212 0.929082 0.996444233 -0.113661 1.71861e-05
0.726756984432 0.00358694 0.114184 1.75244 0.059083 0.929026 0.996436667 -0.113776 1.7186e-05
0.7268235129 0.00359454 0.114301 1.75229 0.0591448 0.92897 0.996429094 -0.113892 1.71859e-05
0.726890041368 0.00360215 0.114417 1.75213 0.0592066 0.928914 0.996421513 -0.114007 1.71859e-05
0.726956569836 0.00360977 0.114534 1.75198 0.0592684 0.928858 0.996413925 -0.114122 1.71858e-05
0.727023098304 0.00361739 0.11465 1.75182 0.0593302 0.928802 0.996406328 -0.114237 1.71857e-05
0.727089626772 0.00362502 0.114767 1.75167 0.059392 0.928746 0.996398724 -0.114353 1.71856e-05
0.72715615524 0.00363266 0.114883 1.75152 0.0594538 0.92869 0.996391113 -0.114468 1.71855e-05
0.727222683708 0.00364031 0.115 1.75136 0.0595156 0.928634 0.996383494 -0.114583 1.71855e-05
0.727289212176 0.00364796 0.115116 1.75121 0.0595774 0.928579 0.996375867 -0.114698 1.71854e-05
0.727355740644 0.00365563 0.115233 1.75105 0.0596391 0.928523 0.996368232 -0.114813 1.71853e-05
0.727422269112 0.0036633 0.115349 1.7509 0.0597009 0.928467 0.99636059 -0.114929 1.71853e-05
0.72748879758 0.00367097 0.115466 1.75075 0.0597627 0.928412 0.99635294 -0.115044 1.71852e-05
0.727555326048 0.00367866 0.115582 1.75059 0.0598245 0.928356 0.996345283 -0.115159 1.71851e-05
0.727621854516 0.00368635 0.115699 1.75044 0.0598862 0.928301 0.996337618 -0.115274 1.71851e-05
0.727688382984 0.00369405 0.115815 1.75029 0.059948 0.928245 0.996329945 -0.115389 1.7185e-05
0.727754911452 0.00370176 0.115932 1.75014 0.0600097 0.92819 0.996322264 -0.115504 1.71849e-05
0.72782143992 0.00370948 0.116048 1.74999 0.0600715 0.928134 0.996314576 -0.115619 1.71849e-05
0.727887968388 0.0037172 0.116164 1.74983 0.0601332 0.928079 0.99630688 -0.115734 1.71848e-05
0.727954496856 0.00372494 0.116281 1.74968 0.060195 0.928023 0.996299177 -0.115849 1.71848e-05
0.728021025324 0.00373268 0.116397 1.74953 0.0602567 0.927968 0.996291466 -0.115964 1.71847e-05
0.728087553792 0.00374042 0.116514 1.74938 0.0603184 0.927913 0.996283747 -0.116079 1.71847e-05
0.72815408226 0.00374818 0.11663 1.74923 0.0603802 0.927858 0.996276021 -0.116194 1.71846e-05
0.728220610728 0.00375594 0.116746 1.74908 0.0604419 0.927803 0.996268287 -0.116309 1.71846e-05
0.728287139196 0.00376371 0.116863 1.74893 0.0605036 0.927747 0.996260545 -0.116424 1.71845e-05
0.728353667664 0.00377149 0.116979 1.74878 0.0605653 0.927692 0.996252795 -0.116539 1.71845e-05
0.728420196132 0.00377928 0.117095 1.74863 0.060627 0.927637 0.996245038 -0.116654 1.71844e-05
0.7284867246 0.00378707 0.117212 1.74848 0.0606888 0.927582 0.996237274 -0.116769 1.71844e-05
0.728553253068 0.00379487 0.117328 1.74833 0.0607505 0.927527 0.996229501 -0.116884 1.71843e-05
0.728619781536 0.00380268 0.117444 1.74818 0.0608122 0.927472 0.996221721 -0.116999 1.71843e-05
0.728686310004 0.0038105 0.117561 1.74803 0.0608739 0.927418 0.996213934 -0.117114 1.71842e-05
0.728752838472 0.00381833 0.117677 1.74788 0.0609356 0.927363 0.996206139 -0.117229 1.71842e-05
0.72881936694 0.00382616 0.117793 1.74773 0.0609973 0.927308 0.996198336 -0.117344 1.71842e-05
0.728885895408 0.003834 0.11791 1.74758 0.061059 0.927253 0.996190525 -0.117459 1.71841e-05
0.728952423876 0.00384185 0.118026 1.74743 0.0611206 0.927198 0.996182707 -0.117574 1.71841e-05
0.729018952344 0.0038497 0.118142 1.74729 0.0611823 0.927144 0.996174881 -0.117689 1.71841e-05
0.729085480812 0.00385757 0.118258 1.74714 0.061244 0.927089 0.996167048 -0.117803 1.7184e-05
0.72915200928 0.00386544 0.118375 1.74699 0.0613057 0.927034 0.996159207 -0.117918 1.7184e-05
0.729218537748 0.00387332 0.118491 1.74684 0.0613674 0.92698 0.996151358 -0.118033 1.7184e-05
0.729285066216 0.0038812 0.118607 1.74669 0.061429 0.926925 0.996143502 -0.118148 1.7184e-05
0.729351594684 0.0038891 0.118723 1.74655 0.0614907 0.926871 0.996135637 -0.118263 1.71839e-05
0.729418123152 0.003897 0.118839 1.7464 0.0615524 0.926816 0.996127766 -0.118377 1.71839e-05
0.72948465162 0.00390491 0.118956 1.74625 0.061614 0.926762 0.996119887 -0.118492 1.71839e-05
0.729551180088 0.00391283 0.119072 1.74611 0.0616757 0.926708 0.996112 -0.118607 1.71839e-05
0.729617708556 0.00392075 0.119188 1.74596 0.0617373 0.926653 0.996104105 -0.118722 1.71839e-05
0.729684237024 0.00392869 0.119304 1.74581 0.061799 0.926599 0.996096203 -0.118836 1.71838e-05
0.729750765492 0.00393663 0.11942 1.74567 0.0618606 0.926545 0.996088293 -0.118951 1.71838e-05
0.72981729396 0.00394458 0.119536 1.74552 0.0619222 0.926491 0.996080376 -0.119066 1.71838e-05
0.729883822428 0.00395253 0.119652 1.74538 0.0619839 0.926437 0.99607245 -0.119181 1.71838e-05
0.729950350896 0.0039605 0.119769 1.74523 0.0620455 0.926382 0.996064518 -0.119295 1.71838e-05
0.730016879364 0.00396847 0.119885 1.74509 0.0621071 0.926328 0.996056577 -0.11941 1.71838e-05
0.730083407832 0.00397645 0.120001 1.74494 0.0621688 0.926274 0.996048629 -0.119525 1.71838e-05
0.7301499363 0.00398444 0.120117 1.7448 0.0622304 0.92622 0.996040674 -0.119639 1.71838e-05
0.730216464768 0.00399243 0.120233 1.74465 0.062292 0.926166 0.996032711 -0.119754 1.71838e-05
0.730282993236 0.00400044 0.120349 1.74451 0.0623536 0.926112 0.99602474 -0.119868 1.71837e-05
0.730349521704 0.00400845 0.120465 1.74436 0.0624152 0.926058 0.996016761 -0.119983 1.71837e-05
0.730416050172 0.00401646 0.120581 1.74422 0.0624768 0.926005 0.996008775 -0.120098 1.71837e-05
0.73048257864 0.00402449 0.120697 1.74408 0.0625384 0.925951 0.996000781 -0.120212 1.71837e-05
0.730549107108 0.00403252 0.120813 1.74393 0.0626 0.925897 0.99599278 -0.120327 1.71837e-05
0.730615635576 0.00404056 0.120929 1.74379 0.0626616 0.925843 0.995984771 -0.120441 1.71838e-05
0.730682164044 0.00404861 0.121045 1.74365 0.0627232 0.92579 0.995976755 -0.120556 1.71838e-05
0.730748692512 0.00405667 0.121161 1.7435 0.0627848 0.925736 0.99596873 -0.12067 1.71838e-05
0.73081522098 0.00406474 0.121277 1.74336 0.0628464 0.925682 0.995960698 -0.120785 1.71838e-05
0.730881749448 0.00407281 0.121393 1.74322 0.062908 0.925629 0.995952659 -0.1209 1.71838e-05
0.730948277916 0.00408089 0.121509 1.74308 0.0629696 0.925575 0.995944612 -0.121014 1.71838e-05
0.731014806384 0.00408897 0.121625 1.74293 0.0630311 0.925522 0.995936557 -0.121129 1.71838e-05
0.731081334852 0.00409707 0.121741 1.74279 0.0630927 0.925468 0.995928495 -0.121243 1.71838e-05
0.73114786332 0.00410517 0.121857 1.74265 0.0631543 0.925415 0.995920425 -0.121357 1.71838e-05
0.731214391788 0.00411328 0.121973 1.74251 0.0632159 0.925362 0.995912348 -0.121472 1.71839e-05
0.731280920256 0.0041214 0.122089 1.74237 0.0632774 0.925308 0.995904262 -0.121586 1.71839e-05
0.731347448724 0.00412953 0.122205 1.74223 0.063339 0.925255 0.99589617 -0.121701 1.71839e-05
0.731413977192 0.00413766 0.122321 1.74209 0.0634005 0.925202 0.995888069 -0.121815 1.71839e-05
0.73148050566 0.0041458 0.122436 1.74195 0.0634621 0.925149 0.995879961 -0.12193 1.71839e-05
0.731547034128 0.00415395 0.122552 1.7418 0.0635236 0.925095 0.995871846 -0.122044 1.7184e-05
0.731613562596 0.00416211 0.122668 1.74166 0.0635852 0.925042 0.995863722 -0.122158 1.7184e-05
0.731680091064 0.00417028 0.122784 1.74152 0.0636467 0.924989 0.995855592 -0.122273 1.7184e-05
0.731746619532 0.00417845 0.1229 1.74138 0.0637082 0.924936 0.995847453 -0.122387 1.71841e-05
0.731813148 0.00418663 0.123016 1.74125 0.0637698 0.924883 0.995839307 -0.122501 1.71841e-05
0.731879676468 0.00419482 0.123132 1.74111 0.0638313 0.92483 0.995831154 -0.122616 1.71841e-05
0.731946204936 0.00420301 0.123247 1.74097 0.0638928 0.924777 0.995822992 -0.12273 1.71841e-05
0.732012733404 0.00421122 0.123363 1.74083 0.0639544 0.924724 0.995814824 -0.122844 1.71842e-05
0.732079261872 0.00421943 0.123479 1.74069 0.0640159 0.924672 0.995806647 -0.122959 1.71842e-05
0.73214579034 0.00422765 0.123595 1.74055 0.0640774 0.924619 0.995798463 -0.123073 1.71843e-05
0.732212318808 0.00423587 0.123711 1.74041 0.0641389 0.924566 0.995790271 -0.123187 1.71843e-05
0.732278847276 0.00424411 0.123826 1.74027 0.0642004 0.924513 0.995782072 -0.123301 1.71843e-05
0.732345375744 0.00425235 0.123942 1.74014 0.0642619 0.924461 0.995773865 -0.123416 1.71844e-05
0.732411904212 0.0042606 0.124058 1.74 0.0643234 0.924408 0.995765651 -0.12353 1.71844e-05
0.73247843268 0.00426885 0.124174 1.73986 0.0643849 0.924355 0.995757429 -0.123644 1.71845e-05
0.732544961148 0.00427712 0.12429 1.73972 0.0644464 0.924303 0.995749199 -0.123758 1.71845e-05
0.732611489616 0.00428539 0.124405 1.73959 0.0645079 0.92425 0.995740962 -0.123873 1.71846e-05
0.732678018084 0.00429367 0.124521 1.73945 0.0645694 0.924198 0.995732717 -0.123987 1.71846e-05
0.732744546552 0.00430196 0.124637 1.73931 0.0646309 0.924145 0.995724465 -0.124101 1.71847e-05
0.73281107502 0.00431026 0.124752 1.73918 0.0646923 0.924093 0.995716205 -0.124215 1.71847e-05
0.732877603488 0.00431856 0.124868 1.73904 0.0647538 0.92404 0.995707937 -0.124329 1.71848e-05
0.732944131956 0.00432687 0.124984 1.7389 0.0648153 0.923988 0.995699662 -0.124443 1.71848e-05
0.733010660424 0.00433519 0.125099 1.73877 0.0648768 0.923936 0.995691379 -0.124557 1.71849e-05
0.733077188892 0.00434352 0.125215 1.73863 0.0649382 0.923884 0.995683088 -0.124672 1.7185e-05
0.73314371736 0.00435185 0.125331 1.7385 0.0649997 0.923831 0.99567479 -0.124786 1.7185e-05
0.733210245828 0.00436019 0.125446 1.73836 0.0650612 0.923779 0.995666485 -0.1249 1.71851e-05
0.733276774296 0.00436854 0.125562 1.73823 0.0651226 0.923727 0.995658172 -0.125014 1.71851e-05
0.733343302764 0.0043769 0.125678 1.73809 0.0651841 0.923675 0.995649851 -0.125128 1.71852e-05
0.733409831232 0.00438526 0.125793 1.73796 0.0652455 0.923623 0.995641523 -0.125242 1.71853e-05
0.7334763597 0.00439364 0.125909 1.73782 0.065307 0.923571 0.995633187 -0.125356 1.71853e-05
0.733542888168 0.00440202 0.126025 1.73769 0.0653684 0.923519 0.995624843 -0.12547 1.71854e-05
0.733609416636 0.00441041 0.12614 1.73755 0.0654298 0.923467 0.995616492 -0.125584 1.71855e-05
0.733675945104 0.0044188 0.126256 1.73742 0.0654913 0.923415 0.995608133 -0.125698 1.71856e-05
0.733742473572 0.0044272 0.126371 1.73729 0.0655527 0.923363 0.995599767 -0.125812 1.71856e-05
0.73380900204 0.00443562 0.126487 1.73715 0.0656141 0.923311 0.995591393 -0.125926 1.71857e-05
0.733875530508 0.00444403 0.126603 1.73702 0.0656756 0.92326 0.995583012 -0.12604 1.71858e-05
0.733942058976 0.00445246 0.126718 1.73689 0.065737 0.923208 0.995574623 -0.126154 1.71859e-05
0.734008587444 0.00446089 0.126834 1.73675 0.0657984 0.923156 0.995566226 -0.126268 1.71859e-05
0.734075115912 0.00446934 0.126949 1.73662 0.0658598 0.923105 0.995557822 -0.126382 1.7186e-05
0.73414164438 0.00447779 0.127065 1.73649 0.0659212 0.923053 0.99554941 -0.126496 1.71861e-05
0.734208172848 0.00448624 0.12718 1.73636 0.0659826 0.923001 0.995540991 -0.12661 1.71862e-05
0.734274701316 0.00449471 0.127296 1.73622 0.066044 0.92295 0.995532564 -0.126724 1.71863e-05
0.734341229784 0.00450318 0.127411 1.73609 0.0661054 0.922898 0.995524129 -0.126837 1.71864e-05
0.734407758252 0.00451166 0.127527 1.73596 0.0661668 0.922847 0.995515687 -0.126951 1.71864e-05
0.73447428672 0.00452015 0.127642 1.73583 0.0662282 0.922795 0.995507237 -0.127065 1.71865e-05
0.734540815188 0.00452865 0.127758 1.7357 0.0662896 0.922744 0.99549878 -0.127179 1.71866e-05
0.734607343656 0.00453715 0.127873 1.73557 0.066351 0.922693 0.995490315 -0.127293 1.71867e-05
0.734673872124 0.00454566 0.127989 1.73544 0.0664124 0.922641 0.995481843 -0.127407 1.71868e-05
0.734740400592 0.00455418 0.128104 1.7353 0.0664738 0.92259 0.995473363 -0.127521 1.71869e-05
0.73480692906 0.0045627 0.12822 1.73517 0.0665351 0.922539 0.995464875 -0.127634 1.7187e-05
0.734873457528 0.00457124 0.128335 1.73504 0.0665965 0.922488 0.99545638 -0.127748 1.71871e-05
0.734939985996 0.00457978 0.12845 1.73491 0.0666579 0.922437 0.995447878 -0.127862 1.71872e-05
0.735006514464 0.00458833 0.128566 1.73478 0.0667193 0.922385 0.995439367 -0.127976 1.71873e-05
0.735073042932 0.00459689 0.128681 1.73465 0.0667806 0.922334 0.99543085 -0.128089 1.71874e-05
0.7351395714 0.00460545 0.128797 1.73452 0.066842 0.922283 0.995422324 -0.128203 1.71875e-05
0.735206099868 0.00461402 0.128912 1.7344 0.0669033 0.922232 0.995413791 -0.128317 1.71876e-05
0.735272628336 0.0046226 0.129027 1.73427 0.0669647 0.922181 0.995405251 -0.128431 1.71877e-05
0.735339156804 0.00463119 0.129143 1.73414 0.067026 0.92213 0.995396703 -0.128544 1.71878e-05
0.735405685272 0.00463979 0.129258 1.73401 0.0670874 0.92208 0.995388147 -0.128658 1.7188e-05
0.73547221374 0.00464839 0.129373 1.73388 0.0671487 0.922029 0.995379584 -0.128772 1.71881e-05
0.735538742208 0.004657 0.129489 1.73375 0.0672101 0.921978 0.995371013 -0.128885 1.71882e-05
0.735605270676 0.00466562 0.129604 1.73362 0.0672714 0.921927 0.995362435 -0.128999 1.71883e-05
0.735671799144 0.00467425 0.129719 1.7335 0.0673327 0.921876 0.995353849 -0.129113 1.71884e-05
0.735738327612 0.00468288 0.129835 1.73337 0.0673941 0.921826 0.995345255 -0.129226 1.71885e-05
0.73580485608 0.00469152 0.12995 1.73324 0.0674554 0.921775 0.995336654 -0.12934 1.71887e-05
0.735871384548 0.00470017 0.130065 1.73311 0.0675167 0.921725 0.995328046 -0.129454 1.71888e-05
0.735937913016 0.00470883 0.130181 1.73299 0.067578 0.921674 0.99531943 -0.129567 1.71889e-05
0.736004441484 0.00471749 0.130296 1.73286 0.0676393 0.921623 0.995310806 -0.129681 1.7189e-05
0.736070969952 0.00472617 0.130411 1.73273 0.0677007 0.921573 0.995302175 -0.129795 1.71892e-05
0.73613749842 0.00473485 0.130527 1.73261 0.067762 0.921522 0.995293536 -0.129908 1.71893e-05
0.736204026888 0.00474353 0.130642 1.73248 0.0678233 0.921472 0.99528489 -0.130022 1.71894e-05
0.736270555356 0.00475223 0.130757 1.73235 0.0678846 0.921422 0.995276236 -0.130135 1.71895e-05
0.736337083824 0.00476093 0.130872 1.73223 0.0679459 0.921371 0.995267574 -0.130249 1.71897e-05
0.736403612292 0.00476964 0.130988 1.7321 0.0680072 0.921321 0.995258905 -0.130362 1.71898e-05
0.73647014076 0.00477836 0.131103 1.73198 0.0680685 0.921271 0.995250229 -0.130476 1.71899e-05
0.736536669228 0.00478709 0.131218 1.73185 0.0681298 0.921221 0.995241544 -0.130589 1.71901e-05
0.736603197696 0.00479582 0.131333 1.73173 0.068191 0.92117 0.995232853 -0.130703 1.71902e-05
0.736669726164 0.00480456 0.131448 1.7316 0.0682523 0.92112 0.995224154 -0.130816 1.71903e-05
0.736736254632 0.00481331 0.131564 1.73148 0.0683136 0.92107 0.995215447 -0.13093 1.71905e-05
0.7368027831 0.00482207 0.131679 1.73135 0.0683749 0.92102 0.995206732 -0.131043 1.71906e-05
0.736869311568 0.00483083 0.131794 1.73123 0.0684361 0.92097 0.995198011 -0.131157 1.71908e-05
0.736935840036 0.0048396 0.131909 1.73111 0.0684974 0.92092 0.995189281 -0.13127 1.71909e-05
0.737002368504 0.00484838 0.132024 1.73098 0.0685587 0.92087 0.995180544 -0.131384 1.71911e-05
0.737068896972 0.00485717 0.132139 1.73086 0.0686199 0.92082 0.9951718 -0.131497 1.71912e-05
0.73713542544 0.00486596 0.132255 1.73073 0.0686812 0.92077 0.995163048 -0.13161 1.71914e-05
0.737201953908 0.00487477 0.13237 1.73061 0.0687425 0.920721 0.995154288 -0.131724 1.71915e-05
0.737268482376 0.00488358 0.132485 1.73049 0.0688037 0.920671 0.995145521 -0.131837 1.71917e-05
0.737335010844 0.00489239 0.1326 1.73037 0.068865 0.920621 0.995136746 -0.131951 1.71918e-05
0.737401539312 0.00490122 0.132715 1.73024 0.0689262 0.920571 0.995127964 -0.132064 1.7192e-05
0.73746806778 0.00491005 0.13283 1.73012 0.0689874 0.920522 0.995119174 -0.132177 1.71921e-05
0.737534596248 0.00491889 0.132945 1.73 0.0690487 0.920472 0.995110377 -0.132291 1.71923e-05
0.737601124716 0.00492774 0.13306 1.72988 0.0691099 0.920422 0.995101572 -0.132404 1.71924e-05
0.737667653184 0.0049366 0.133176 1.72975 0.0691712 0.920373 0.995092759 -0.132517 1.71926e-05
0.737734181652 0.00494546 0.133291 1.72963 0.0692324 0.920323 0.99508394 -0.132631 1.71928e-05
0.73780071012 0.00495433 0.133406 1.72951 0.0692936 0.920274 0.995075112 -0.132744 1.71929e-05
0.737867238588 0.00496321 0.133521 1.72939 0.0693548 0.920225 0.995066277 -0.132857 1.71931e-05
0.737933767056 0.0049721 0.133636 1.72927 0.0694161 0.920175 0.995057434 -0.13297 1.71933e-05
0.738000295524 0.00498099 0.133751 1.72915 0.0694773 0.920126 0.995048584 -0.133084 1.71934e-05
0.738066823992 0.0049899 0.133866 1.72903 0.0695385 0.920076 0.995039727 -0.133197 1.71936e-05
0.73813335246 0.00499881 0.133981 1.72891 0.0695997 0.920027 0.995030862 -0.13331 1.71938e-05
0.738199880928 0.00500772 0.134096 1.72879 0.0696609 0.919978 0.995021989 -0.133423 1.71939e-05
0.738266409396 0.00501665 0.134211 1.72867 0.0697221 0.919929 0.995013109 -0.133537 1.71941e-05
0.738332937864 0.00502558 0.134326 1.72855 0.0697833 0.91988 0.995004221 -0.13365 1.71943e-05
0.738399466332 0.00503452 0.134441 1.72843 0.0698445 0.91983 0.994995326 -0.133763 1.71945e-05
0.7384659948 0.00504347 0.134556 1.72831 0.0699057 0.919781 0.994986423 -0.133876 1.71947e-05
0.738532523268 0.00505242 0.134671 1.72819 0.0699669 0.919732 0.994977512 -0.133989 1.71948e-05
0.738599051736 0.00506139 0.134786 1.72807 0.0700281 0.919683 0.994968595 -0.134103 1.7195e-05
0.738665580204 0.00507036 0.134901 1.72795 0.0700893 0.919634 0.994959669 -0.134216 1.71952e-05
0.738732108672 0.00507934 0.135016 1.72783 0.0701504 0.919585 0.994950736 -0.134329 1.71954e-05
0.73879863714 0.00508832 0.135131 1.72771 0.0702116 0.919536 0.994941796 -0.134442 1.71956e-05
0.738865165608 0.00509732 0.135246 1.72759 0.0702728 0.919488 0.994932848 -0.134555 1.71958e-05
0.738931694076 0.00510632 0.135361 1.72748 0.070334 0.919439 0.994923892 -0.134668 1.71959e-05
0.738998222544 0.00511533 0.135475 1.72736 0.0703951 0.91939 0.994914929 -0.134781 1.71961e-05
0.739064751012 0.00512434 0.13559 1.72724 0.0704563 0.919341 0.994905959 -0.134894 1.71963e-05
0.73913127948 0.00513337 0.135705 1.72712 0.0705174 0.919293 0.994896981 -0.135008 1.71965e-05
0.739197807948 0.0051424 0.13582 1.72701 0.0705786 0.919244 0.994887995 -0.135121 1.71967e-05
0.739264336416 0.00515144 0.135935 1.72689 0.0706398 0.919195 0.994879002 -0.135234 1.71969e-05
0.739330864884 0.00516049 0.13605 1.72677 0.0707009 0.919147 0.994870001 -0.135347 1.71971e-05
0.739397393352 0.00516954 0.136165 1.72666 0.0707621 0.919098 0.994860993 -0.13546 1.71973e-05
0.73946392182 0.00517861 0.13628 1.72654 0.0708232 0.91905 0.994851977 -0.135573 1.71975e-05
0.739530450288 0.00518768 0.136395 1.72642 0.0708843 0.919001 0.994842954 -0.135686 1.71977e-05
0.739596978756 0.00519675 0.136509 1.72631 0.0709455 0.918953 0.994833923 -0.135799 1.71979e-05
0.739663507224 0.00520584 0.136624 1.72619 0.0710066 0.918904 0.994824885 -0.135912 1.71981e-05
0.739730035692 0.00521493 0.136739 1.72607 0.0710677 0.918856 0.994815839 -0.136025 1.71983e-05
0.73979656416 0.00522403 0.136854 1.72596 0.0711289 0.918808 0.994806786 -0.136138 1.71985e-05
0.739863092628 0.00523314 0.136969 1.72584 0.07119 0.918759 0.994797725 -0.136251 1.71987e-05
0.739929621096 0.00524226 0.137084 1.72573 0.0712511 0.918711 0.994788657 -0.136364 1.71989e-05
0.739996149564 0.00525138 0.137198 1.72561 0.0713122 0.918663 0.994779581 -0.136477 1.71992e-05
0.740062678032 0.00526051 0.137313 1.7255 0.0713734 0.918615 0.994770498 -0.13659 1.71994e-05
0.7401292065 0.00526965 0.137428 1.72538 0.0714345 0.918567 0.994761407 -0.136702 1.71996e-05
0.740195734968 0.0052788 0.137543 1.72527 0.0714956 0.918519 0.994752309 -0.136815 1.71998e-05
0.740262263436 0.00528795 0.137658 1.72516 0.0715567 0.918471 0.994743203 -0.136928 1.72e-05
0.740328791904 0.00529712 0.137772 1.72504 0.0716178 0.918423 0.994734089 -0.137041 1.72002e-05
0.740395320372 0.00530629 0.137887 1.72493 0.0716789 0.918375 0.994724969 -0.137154 1.72005e-05
0.74046184884 0.00531546 0.138002 1.72481 0.07174 0.918327 0.99471584 -0.137267 1.72007e-05
0.740528377308 0.00532465 0.138117 1.7247 0.0718011 0.918279 0.994706704 -0.13738 1.72009e-05
0.740594905776 0.00533384 0.138231 1.72459 0.0718622 0.918231 0.994697561 -0.137493 1.72011e-05
0.740661434244 0.00534304 0.138346 1.72447 0.0719233 0.918183 0.99468841 -0.137605 1.72014e-05
0.740727962712 0.00535225 0.138461 1.72436 0.0719843 0.918135 0.994679251 -0.137718 1.72016e-05
0.74079449118 0.00536146 0.138575 1.72425 0.0720454 0.918088 0.994670086 -0.137831 1.72018e-05
0.740861019648 0.00537069 0.13869 1.72414 0.0721065 0.91804 0.994660912 -0.137944 1.7202e-05
0.740927548116 0.00537992 0.138805 1.72402 0.0721676 0.917992 0.994651731 -0.138057 1.72023e-05
0.740994076584 0.00538916 0.13892 1.72391 0.0722286 0.917945 0.994642543 -0.138169 1.72025e-05
0.741060605052 0.0053984 0.139034 1.7238 0.0722897 0.917897 0.994633347 -0.138282 1.72027e-05
0.74112713352 0.00540765 0.139149 1.72369 0.0723508 0.917849 0.994624143 -0.138395 1.7203e-05
0.741193661988 0.00541692 0.139264 1.72358 0.0724118 0.917802 0.994614932 -0.138508 1.72032e-05
0.741260190456 0.00542618 0.139378 1.72347 0.0724729 0.917754 0.994605714 -0.13862 1.72035e-05
0.741326718924 0.00543546 0.139493 1.72336 0.0725339 0.917707 0.994596488 -0.138733 1.72037e-05
0.741393247392 0.00544475 0.139608 1.72324 0.072595 0.91766 0.994587254 -0.138846 1.72039e-05
0.74145977586 0.00545404 0.139722 1.72313 0.072656 0.917612 0.994578014 -0.138959 1.72042e-05
0.741526304328 0.00546334 0.139837 1.72302 0.0727171 0.917565 0.994568765 -0.139071 1.72044e-05
0.741592832796 0.00547264 0.139951 1.72291 0.0727781 0.917518 0.994559509 -0.139184 1.72047e-05
0.741659361264 0.00548196 0.140066 1.7228 0.0728392 0.91747 0.994550246 -0.139297 1.72049e-05
0.741725889732 0.00549128 0.140181 1.72269 0.0729002 0.917423 0.994540975 -0.139409 1.72052e-05
0.7417924182 0.00550061 0.140295 1.72258 0.0729612 0.917376 0.994531696 -0.139522 1.72054e-05
0.741858946668 0.00550995 0.14041 1.72247 0.0730223 0.917329 0.99452241 -0.139635 1.72057e-05
0.741925475136 0.00551929 0.140524 1.72236 0.0730833 0.917282 0.994513117 -0.139747 1.72059e-05
0.741992003604 0.00552864 0.140639 1.72226 0.0731443 0.917235 0.994503816 -0.13986 1.72062e-05
0.742058532072 0.00553801 0.140754 1.72215 0.0732053 0.917188 0.994494508 -0.139972 1.72064e-05
0.74212506054 0.00554737 0.140868 1.72204 0.0732664 0.917141 0.994485192 -0.140085 1.72067e-05
0.742191589008 0.00555675 0.140983 1.72193 0.0733274 0.917094 0.994475868 -0.140198 1.7207e-05
0.742258117476 0.00556613 0.141097 1.72182 0.0733884 0.917047 0.994466537 -0.14031 1.72072e-05
0.742324645944 0.00557552 0.141212 1.72171 0.0734494 0.917 0.994457199 -0.140423 1.72075e-05
0.742391174412 0.00558492 0.141326 1.72161 0.0735104 0.916953 0.994447853 -0.140535 1.72077e-05
0.74245770288 0.00559433 0.141441 1.7215 0.0735714 0.916906 0.9944385 -0.140648 1.7208e-05
0.742524231348 0.00560374 0.141555 1.72139 0.0736324 0.91686 0.994429139 -0.14076 1.72083e-05
0.742590759816 0.00561316 0.14167 1.72128 0.0736934 0.916813 0.994419771 -0.140873 1.72085e-05
0.742657288284 0.00562259 0.141785 1.72118 0.0737544 0.916766 0.994410395 -0.140985 1.72088e-05
0.742723816752 0.00563203 0.141899 1.72107 0.0738154 0.91672 0.994401012 -0.141098 1.72091e-05
0.74279034522 0.00564147 0.142014 1.72096 0.0738764 0.916673 0.994391621 -0.14121 1.72094e-05
0.742856873688 0.00565092 0.142128 1.72086 0.0739374 0.916627 0.994382223 -0.141323 1.72096e-05
0.742923402156 0.00566038 0.142242 1.72075 0.0739983 0.91658 0.994372817 -0.141435 1.72099e-05
0.742989930624 0.00566985 0.142357 1.72064 0.0740593 0.916534 0.994363404 -0.141548 1.72102e-05
0.743056459092 0.00567932 0.142471 1.72054 0.0741203 0.916487 0.994353983 -0.14166 1.72105e-05
0.74312298756 0.00568881 0.142586 1.72043 0.0741813 0.916441 0.994344555 -0.141773 1.72107e-05
0.743189516028 0.0056983 0.1427 1.72033 0.0742422 0.916394 0.994335119 -0.141885 1.7211e-05
0.743256044496 0.00570779 0.142815 1.72022 0.0743032 0.916348 0.994325676 -0.141998 1.72113e-05
0.743322572964 0.0057173 0.142929 1.72011 0.0743641 0.916302 0.994316225 -0.14211 1.72116e-05
0.743389101432 0.00572681 0.143044 1.72001 0.0744251 0.916255 0.994306767 -0.142223 1.72119e-05
0.7434556299 0.00573633 0.143158 1.7199 0.0744861 0.916209 0.994297302 -0.142335 1.72122e-05
0.743522158368 0.00574586 0.143273 1.7198 0.074547 0.916163 0.994287829 -0.142447 1.72124e-05
0.743588686836 0.0057554 0.143387 1.7197 0.074608 0.916117 0.994278348 -0.14256 1.72127e-05
0.743655215304 0.00576494 0.143501 1.71959 0.0746689 0.916071 0.99426886 -0.142672 1.7213e-05
0.743721743772 0.00577449 0.143616 1.71949 0.0747299 0.916025 0.994259365 -0.142784 1.72133e-05
0.74378827224 0.00578405 0.14373 1.71938 0.0747908 0.915979 0.994249862 -0.142897 1.72136e-05
0.743854800708 0.00579361 0.143844 1.71928 0.0748517 0.915933 0.994240351 -0.143009 1.72139e-05
0.743921329176 0.00580319 0.143959 1.71918 0.0749127 0.915887 0.994230833 -0.143121 1.72142e-05
0.743987857644 0.00581277 0.144073 1.71907 0.0749736 0.915841 0.994221308 -0.143234 1.72145e-05
0.744054386112 0.00582236 0.144188 1.71897 0.0750345 0.915795 0.994211775 -0.143346 1.72148e-05
0.74412091458 0.00583195 0.144302 1.71887 0.0750954 0.915749 0.994202235 -0.143458 1.72151e-05
0.744187443048 0.00584156 0.144416 1.71876 0.0751564 0.915703 0.994192687 -0.143571 1.72154e-05
0.744253971516 0.00585117 0.144531 1.71866 0.0752173 0.915658 0.994183132 -0.143683 1.72157e-05
0.744320499984 0.00586079 0.144645 1.71856 0.0752782 0.915612 0.994173569 -0.143795 1.7216e-05
0.744387028452 0.00587041 0.144759 1.71846 0.0753391 0.915566 0.994163999 -0.143907 1.72163e-05
0.74445355692 0.00588005 0.144874 1.71836 0.0754 0.915521 0.994154421 -0.14402 1.72166e-05
0.744520085388 0.00588969 0.144988 1.71825 0.0754609 0.915475 0.994144836 -0.144132 1.72169e-05
0.744586613856 0.00589934 0.145102 1.71815 0.0755218 0.915429 0.994135243 -0.144244 1.72173e-05
0.744653142324 0.005909 0.145217 1.71805 0.0755827 0.915384 0.994125643 -0.144356 1.72176e-05
0.744719670792 0.00591866 0.145331 1.71795 0.0756436 0.915338 0.994116036 -0.144469 1.72179e-05
0.74478619926 0.00592834 0.145445 1.71785 0.0757045 0.915293 0.994106421 -0.144581 1.72182e-05
0.744852727728 0.00593802 0.145559 1.71775 0.0757654 0.915247 0.994096798 -0.144693 1.72185e-05
0.744919256196 0.0059477 0.145674 1.71765 0.0758263 0.915202 0.994087168 -0.144805 1.72188e-05
0.744985784664 0.0059574 0.145788 1.71755 0.0758872 0.915157 0.994077531 -0.144917 1.72191e-05
0.745052313132 0.0059671 0.145902 1.71745 0.0759481 0.915111 0.994067886 -0.145029 1.72195e-05
0.7451188416 0.00597681 0.146017 1.71735 0.076009 0.915066 0.994058234 -0.145142 1.72198e-05
0.745185370068 0.00598653 0.146131 1.71725 0.0760698 0.915021 0.994048574 -0.145254 1.72201e-05
0.745251898536 0.00599626 0.146245 1.71715 0.0761307 0.914976 0.994038907 -0.145366 1.72204e-05
0.745318427004 0.00600599 0.146359 1.71705 0.0761916 0.914931 0.994029232 -0.145478 1.72208e-05
0.745384955472 0.00601573 0.146473 1.71695 0.0762524 0.914885 0.99401955 -0.14559 1.72211e-05
0.74545148394 0.00602548 0.146588 1.71685 0.0763133 0.91484 0.99400986 -0.145702 1.72214e-05
0.745518012408 0.00603523 0.146702 1.71675 0.0763742 0.914795 0.994000163 -0.145814 1.72218e-05
0.745584540876 0.006045 0.146816 1.71665 0.076435 0.91475 0.993990459 -0.145926 1.72221e-05
0.745651069344 0.00605477 0.14693 1.71655 0.0764959 0.914705 0.993980747 -0.146038 1.72224e-05
0.745717597812 0.00606455 0.147045 1.71645 0.0765567 0.91466 0.993971027 -0.14615 1.72228e-05
0.74578412628 0.00607433 0.147159 1.71636 0.0766176 0.914615 0.9939613 -0.146262 1.72231e-05
0.745850654748 0.00608413 0.147273 1.71626 0.0766784 0.914571 0.993951566 -0.146374 1.72234e-05
0.745917183216 0.00609393 0.147387 1.71616 0.0767393 0.914526 0.993941824 -0.146487 1.72238e-05
0.745983711684 0.00610374 0.147501 1.71606 0.0768001 0.914481 0.993932075 -0.146599 1.72241e-05
0.746050240152 0.00611356 0.147615 1.71597 0.076861 0.914436 0.993922318 -0.146711 1.72245e-05
0.74611676862 0.00612338 0.14773 1.71587 0.0769218 0.914392 0.993912554 -0.146823 1.72248e-05
0.746183297088 0.00613321 0.147844 1.71577 0.0769826 0.914347 0.993902782 -0.146935 1.72251e-05
0.746249825556 0.00614305 0.147958 1.71567 0.0770435 0.914302 0.993893003 -0.147047 1.72255e-05
0.746316354024 0.0061529 0.148072 1.71558 0.0771043 0.914258 0.993883217 -0.147158 1.72258e-05
0.746382882492 0.00616275 0.148186 1.71548 0.0771651 0.914213 0.993873423 -0.14727 1.72262e-05
0.74644941096 0.00617262 0.1483 1.71539 0.0772259 0.914169 0.993863622 -0.147382 1.72265e-05
0.746515939428 0.00618249 0.148414 1.71529 0.0772867 0.914124 0.993853813 -0.147494 1.72269e-05
0.746582467896 0.00619236 0.148528 1.71519 0.0773475 0.91408 0.993843996 -0.147606 1.72272e-05
0.746648996364 0.00620225 0.148643 1.7151 0.0774084 0.914035 0.993834173 -0.147718 1.72276e-05
0.746715524832 0.00621214 0.148757 1.715 0.0774692 0.913991 0.993824341 -0.14783 1.7228e-05
0.7467820533 0.00622204 0.148871 1.71491 0.07753 0.913947 0.993814503 -0.147942 1.72283e-05
0.746848581768 0.00623195 0.148985 1.71481 0.0775908 0.913902 0.993804657 -0.148054 1.72287e-05
0.746915110236 0.00624187 0.149099 1.71472 0.0776516 0.913858 0.993794803 -0.148166 1.7229e-05
0.746981638704 0.00625179 0.149213 1.71462 0.0777124 0.913814 0.993784942 -0.148278 1.72294e-05
0.747048167172 0.00626172 0.149327 1.71453 0.0777732 0.91377 0.993775074 -0.148389 1.72298e-05
0.74711469564 0.00627166 0.149441 1.71443 0.077834 0.913725 0.993765198 -0.148501 1.72301e-05
0.747181224108 0.0062816 0.149555 1.71434 0.0778947 0.913681 0.993755315 -0.148613 1.72305e-05
0.747247752576 0.00629156 0.149669 1.71425 0.0779555 0.913637 0.993745424 -0.148725 1.72309e-05
0.747314281044 0.00630152 0.149783 1.71415 0.0780163 0.913593 0.993735526 -0.148837 1.72312e-05
0.747380809512 0.00631149 0.149897 1.71406 0.0780771 0.913549 0.99372562 -0.148949 1.72316e-05
0.74744733798 0.00632146 0.150011 1.71397 0.0781379 0.913505 0.993715707 -0.14906 1.7232e-05
0.747513866448 0.00633145 0.150125 1.71387 0.0781986 0.913461 0.993705787 -0.149172 1.72323e-05
0.747580394916 0.00634144 0.150239 1.71378 0.0782594 0.913418 0.993695859 -0.149284 1.72327e-05
0.747646923384 0.00635144 0.150353 1.71369 0.0783202 0.913374 0.993685923 -0.149396 1.72331e-05
0.747713451852 0.00636144 0.150467 1.71359 0.0783809 0.91333 0.993675981 -0.149508 1.72335e-05
0.74777998032 0.00637146 0.150581 1.7135 0.0784417 0.913286 0.99366603 -0.149619 1.72339e-05
0.747846508788 0.00638148 0.150695 1.71341 0.0785025 0.913242 0.993656073 -0.149731 1.72342e-05
0.747913037256 0.00639151 0.150809 1.71332 0.0785632 0.913199 0.993646108 -0.149843 1.72346e-05
0.747979565724 0.00640155 0.150923 1.71322 0.078624 0.913155 0.993636135 -0.149955 1.7235e-05
0.748046094192 0.00641159 0.151037 1.71313 0.0786847 0.913111 0.993626155 -0.150066 1.72354e-05
0.74811262266 0.00642164 0.151151 1.71304 0.0787455 0.913068 0.993616168 -0.150178 1.72358e-05
0.748179151128 0.0064317 0.151265 1.71295 0.0788062 0.913024 0.993606173 -0.15029 1.72362e-05
0.748245679596 0.00644177 0.151379 1.71286 0.0788669 0.912981 0.993596171 -0.150401 1.72365e-05
0.748312208064 0.00645184 0.151493 1.71277 0.0789277 0.912937 0.993586161 -0.150513 1.72369e-05
0.748378736532 0.00646193 0.151607 1.71268 0.0789884 0.912894 0.993576144 -0.150625 1.72373e-05
0.748445265 0.00647202 0.151721 1.71259 0.0790491 0.91285 0.993566119 -0.150736 1.72377e-05
0.748511793468 0.00648211 0.151835 1.7125 0.0791099 0.912807 0.993556087 -0.150848 1.72381e-05
0.748578321936 0.00649222 0.151949 1.71241 0.0791706 0.912764 0.993546048 -0.15096 1.72385e-05
0.748644850404 0.00650233 0.152063 1.71232 0.0792313 0.912721 0.993536001 -0.151071 1.72389e-05
0.748711378872 0.00651245 0.152177 1.71223 0.079292 0.912677 0.993525947 -0.151183 1.72393e-05
0.74877790734 0.00652258 0.152291 1.71214 0.0793528 0.912634 0.993515885 -0.151295 1.72397e-05
0.748844435808 0.00653272 0.152405 1.71205 0.0794135 0.912591 0.993505816 -0.151406 1.72401e-05
0.748910964276 0.00654286 0.152518 1.71196 0.0794742 0.912548 0.99349574 -0.151518 1.72405e-05
0.748977492744 0.00655301 0.152632 1.71187 0.0795349 0.912505 0.993485656 -0.151629 1.72409e-05
0.749044021212 0.00656317 0.152746 1.71178 0.0795956 0.912462 0.993475564 -0.151741 1.72413e-05
0.74911054968 0.00657333 0.15286 1.71169 0.0796563 0.912419 0.993465465 -0.151853 1.72417e-05
0.749177078148 0.00658351 0.152974 1.7116 0.079717 0.912376 0.993455359 -0.151964 1.72421e-05
0.749243606616 0.00659369 0.153088 1.71152 0.0797777 0.912333 0.993445246 -0.152076 1.72425e-05
0.749310135084 0.00660388 0.153202 1.71143 0.0798384 0.91229 0.993435124 -0.152187 1.7243e-05
0.749376663552 0.00661407 0.153316 1.71134 0.0798991 0.912247 0.993424996 -0.152299 1.72434e-05
0.74944319202 0.00662428 0.153429 1.71125 0.0799598 0.912204 0.99341486 -0.15241 1.72438e-05
0.749509720488 0.00663449 0.153543 1.71116 0.0800205 0.912161 0.993404717 -0.152522 1.72442e-05
0.749576248956 0.00664471 0.153657 1.71108 0.0800811 0.912118 0.993394566 -0.152633 1.72446e-05
0.749642777424 0.00665493 0.153771 1.71099 0.0801418 0.912076 0.993384408 -0.152745 1.7245e-05
0.749709305892 0.00666517 0.153885 1.7109 0.0802025 0.912033 0.993374242 -0.152856 1.72455e-05
0.74977583436 0.00667541 0.153999 1.71082 0.0802632 0.91199 0.993364069 -0.152968 1.72459e-05
0.749842362828 0.00668566 0.154112 1.71073 0.0803239 0.911948 0.993353889 -0.153079 1.72463e-05
0.749908891296 0.00669591 0.154226 1.71064 0.0803845 0.911905 0.993343701 -0.153191 1.72467e-05
0.749975419764 0.00670618 0.15434 1.71056 0.0804452 0.911863 0.993333506 -0.153302 1.72472e-05
0.750041948232 0.00671645 0.154454 1.71047 0.0805059 0.91182 0.993323303 -0.153414 1.72476e-05
0.7501084767 0.00672673 0.154568 1.71039 0.0805665 0.911778 0.993313093 -0.153525 1.7248e-05
0.750175005168 0.00673702 0.154681 1.7103 0.0806272 0.911735 0.993302876 -0.153636 1.72484e-05
0.750241533636 0.00674731 0.154795 1.71021 0.0806878 0.911693 0.993292651 -0.153748 1.72489e-05
0.750308062104 0.00675761 0.154909 1.71013 0.0807485 0.91165 0.993282418 -0.153859 1.72493e-05
0.750374590572 0.00676792 0.155023 1.71004 0.0808091 0.911608 0.993272179 -0.153971 1.72497e-05
0.75044111904 0.00677824 0.155137 1.70996 0.0808698 0.911566 0.993261931 -0.154082 1.72502e-05
0.750507647508 0.00678856 0.15525 1.70987 0.0809304 0.911524 0.993251677 -0.154193 1.72506e-05
0.750574175976 0.0067989 0.155364 1.70979 0.0809911 0.911481 0.993241415 -0.154305 1.7251e-05
0.750640704444 0.00680924 0.155478 1.70971 0.0810517 0.911439 0.993231146 -0.154416 1.72515e-05
0.750707232912 0.00681958 0.155592 1.70962 0.0811123 0.911397 0.993220869 -0.154527 1.72519e-05
0.75077376138 0.00682994 0.155705 1.70954 0.081173 0.911355 0.993210585 -0.154639 1.72524e-05
0.750840289848 0.0068403 0.155819 1.70945 0.0812336 0.911313 0.993200293 -0.15475 1.72528e-05
0.750906818316 0.00685067 0.155933 1.70937 0.0812942 0.911271 0.993189994 -0.154861 1.72533e-05
0.750973346784 0.00686105 0.156046 1.70929 0.0813548 0.911229 0.993179688 -0.154973 1.72537e-05
0.751039875252 0.00687143 0.15616 1.7092 0.0814155 0.911187 0.993169374 -0.155084 1.72542e-05
0.75110640372 0.00688183 0.156274 1.70912 0.0814761 0.911145 0.993159053 -0.155195 1.72546e-05
0.751172932188 0.00689223 0.156388 1.70904 0.0815367 0.911103 0.993148724 -0.155307 1.72551e-05
0.751239460656 0.00690264 0.156501 1.70895 0.0815973 0.911061 0.993138388 -0.155418 1.72555e-05
0.751305989124 0.00691305 0.156615 1.70887 0.0816579 0.91102 0.993128045 -0.155529 1.7256e-05
0.751372517592 0.00692347 0.156729 1.70879 0.0817185 0.910978 0.993117694 -0.15564 1.72564e-05
0.75143904606 0.00693391 0.156842 1.70871 0.0817791 0.910936 0.993107336 -0.155752 1.72569e-05
0.751505574528 0.00694434 0.156956 1.70863 0.0818397 0.910894 0.99309697 -0.155863 1.72573e-05
0.751572102996 0.00695479 0.15707 1.70854 0.0819003 0.910853 0.993086597 -0.155974 1.72578e-05
0.751638631464 0.00696524 0.157183 1.70846 0.0819609 0.910811 0.993076217 -0.156085 1.72582e-05
0.751705159932 0.0069757 0.157297 1.70838 0.0820215 0.91077 0.993065829 -0.156197 1.72587e-05
0.7517716884 0.00698617 0.157411 1.7083 0.0820821 0.910728 0.993055434 -0.156308 1.72592e-05
0.751838216868 0.00699665 0.157524 1.70822 0.0821427 0.910687 0.993045031 -0.156419 1.72596e-05
0.751904745336 0.00700713 0.157638 1.70814 0.0822033 0.910645 0.993034621 -0.15653 1.72601e-05
0.751971273804 0.00701762 0.157752 1.70806 0.0822639 0.910604 0.993024204 -0.156641 1.72606e-05
0.752037802272 0.00702812 0.157865 1.70798 0.0823245 0.910562 0.993013779 -0.156753 1.7261e-05
0.75210433074 0.00703863 0.157979 1.7079 0.082385 0.910521 0.993003347 -0.156864 1.72615e-05
0.752170859208 0.00704914 0.158092 1.70782 0.0824456 0.91048 0.992992907 -0.156975 1.7262e-05
0.752237387676 0.00705966 0.158206 1.70774 0.0825062 0.910438 0.99298246 -0.157086 1.72625e-05
0.752303916144 0.00707019 0.15832 1.70766 0.0825667 0.910397 0.992972006 -0.157197 1.72629e-05
0.752370444612 0.00708073 0.158433 1.70758 0.0826273 0.910356 0.992961544 -0.157308 1.72634e-05
0.75243697308 0.00709127 0.158547 1.7075 0.0826879 0.910315 0.992951075 -0.157419 1.72639e-05
0.752503501548 0.00710182 0.15866 1.70742 0.0827484 0.910273 0.992940598 -0.15753 1.72644e-05
0.752570030016 0.00711238 0.158774 1.70734 0.082809 0.910232 0.992930114 -0.157642 1.72648e-05
0.752636558484 0.00712295 0.158888 1.70726 0.0828695 0.910191 0.992919623 -0.157753 1.72653e-05
0.752703086952 0.00713353 0.159001 1.70718 0.0829301 0.91015 0.992909124 -0.157864 1.72658e-05
0.75276961542 0.00714411 0.159115 1.7071 0.0829906 0.910109 0.992898618 -0.157975 1.72663e-05
0.752836143888 0.0071547 0.159228 1.70703 0.0830512 0.910068 0.992888104 -0.158086 1.72668e-05
0.752902672356 0.00716529 0.159342 1.70695 0.0831117 0.910027 0.992877583 -0.158197 1.72673e-05
0.752969200824 0.0071759 0.159455 1.70687 0.0831723 0.909987 0.992867055 -0.158308 1.72678e-05
0.753035729292 0.00718651 0.159569 1.70679 0.0832328 0.909946 0.992856519 -0.158419 1.72682e-05
0.75310225776 0.00719713 0.159683 1.70672 0.0832934 0.909905 0.992845976 -0.15853 1.72687e-05
0.753168786228 0.00720776 0.159796 1.70664 0.0833539 0.909864 0.992835426 -0.158641 1.72692e-05
0.753235314696 0.00721839 0.15991 1.70656 0.0834144 0.909823 0.992824868 -0.158752 1.72697e-05
0.753301843164 0.00722903 0.160023 1.70648 0.0834749 0.909783 0.992814303 -0.158863 1.72702e-05
0.753368371632 0.00723968 0.160137 1.70641 0.0835355 0.909742 0.99280373 -0.158974 1.72707e-05
0.7534349001 0.00725034 0.16025 1.70633 0.083596 0.909701 0.99279315 -0.159085 1.72712e-05
0.753501428568 0.00726101 0.160364 1.70625 0.0836565 0.909661 0.992782563 -0.159196 1.72717e-05
0.753567957036 0.00727168 0.160477 1.70618 0.083717 0.90962 0.992771968 -0.159307 1.72722e-05
0.753634485504 0.00728236 0.160591 1.7061 0.0837775 0.90958 0.992761366 -0.159418 1.72727e-05
0.753701013972 0.00729305 0.160704 1.70603 0.0838381 0.909539 0.992750756 -0.159529 1.72732e-05
0.75376754244 0.00730374 0.160818 1.70595 0.0838986 0.909499 0.99274014 -0.15964 1.72737e-05
0.753834070908 0.00731444 0.160931 1.70588 0.0839591 0.909458 0.992729515 -0.159751 1.72742e-05
0.753900599376 0.00732515 0.161045 1.7058 0.0840196 0.909418 0.992718884 -0.159862 1.72747e-05
0.753967127844 0.00733587 0.161158 1.70573 0.0840801 0.909378 0.992708245 -0.159973 1.72753e-05
0.754033656312 0.0073466 0.161272 1.70565 0.0841406 0.909337 0.992697598 -0.160084 1.72758e-05
0.75410018478 0.00735733 0.161385 1.70558 0.0842011 0.909297 0.992686944 -0.160194 1.72763e-05
0.754166713248 0.00736807 0.161499 1.7055 0.0842616 0.909257 0.992676283 -0.160305 1.72768e-05
0.754233241716 0.00737882 0.161612 1.70543 0.0843221 0.909217 0.992665615 -0.160416 1.72773e-05
0.754299770184 0.00738957 0.161726 1.70535 0.0843825 0.909177 0.992654939 -0.160527 1.72778e-05
0.754366298652 0.00740034 0.161839 1.70528 0.084443 0.909137 0.992644255 -0.160638 1.72783e-05
0.75443282712 0.00741111 0.161952 1.70521 0.0845035 0.909096 0.992633565 -0.160749 1.72789e-05
0.754499355588 0.00742189 0.162066 1.70513 0.084564 0.909056 0.992622867 -0.16086 1.72794e-05
0.754565884056 0.00743267 0.162179 1.70506 0.0846245 0.909016 0.992612161 -0.160971 1.72799e-05
0.754632412524 0.00744347 0.162293 1.70499 0.0846849 0.908976 0.992601448 -0.161081 1.72804e-05
0.754698940992 0.00745427 0.162406 1.70491 0.0847454 0.908936 0.992590728 -0.161192 1.72809e-05
0.75476546946 0.00746508 0.16252 1.70484 0.0848059 0.908897 0.992580001 -0.161303 1.72815e-05
0.754831997928 0.00747589 0.162633 1.70477 0.0848663 0.908857 0.992569266 -0.161414 1.7282e-05
0.754898526396 0.00748671 0.162746 1.70469 0.0849268 0.908817 0.992558523 -0.161525 1.72825e-05
0.754965054864 0.00749755 0.16286 1.70462 0.0849873 0.908777 0.992547774 -0.161635 1.72831e-05
0.755031583332 0.00750838 0.162973 1.70455 0.0850477 0.908737 0.992537017 -0.161746 1.72836e-05
0.7550981118 0.00751923 0.163087 1.70448 0.0851082 0.908698 0.992526252 -0.161857 1.72841e-05
0.755164640268 0.00753008 0.1632 1.70441 0.0851686 0.908658 0.992515481 -0.161968 1.72847e-05
0.755231168736 0.00754095 0.163313 1.70433 0.0852291 0.908618 0.992504701 -0.162078 1.72852e-05
0.755297697204 0.00755181 0.163427 1.70426 0.0852895 0.908579 0.992493915 -0.162189 1.72857e-05
0.755364225672 0.00756269 0.16354 1.70419 0.08535 0.908539 0.992483121 -0.1623 1.72863e-05
0.75543075414 0.00757357 0.163654 1.70412 0.0854104 0.9085 0.99247232 -0.162411 1.72868e-05
0.755497282608 0.00758447 0.163767 1.70405 0.0854709 0.90846 0.992461511 -0.162521 1.72874e-05
0.755563811076 0.00759536 0.16388 1.70398 0.0855313 0.908421 0.992450695 -0.162632 1.72879e-05
0.755630339544 0.00760627 0.163994 1.70391 0.0855917 0.908381 0.992439872 -0.162743 1.72884e-05
0.755696868012 0.00761719 0.164107 1.70384 0.0856522 0.908342 0.992429041 -0.162854 1.7289e-05
0.75576339648 0.00762811 0.16422 1.70377 0.0857126 0.908303 0.992418203 -0.162964 1.72895e-05
0.755829924948 0.00763904 0.164334 1.7037 0.085773 0.908263 0.992407358 -0.163075 1.72901e-05
0.755896453416 0.00764997 0.164447 1.70363 0.0858334 0.908224 0.992396505 -0.163186 1.72906e-05
0.755962981884 0.00766092 0.16456 1.70356 0.0858939 0.908185 0.992385645 -0.163296 1.72912e-05
0.756029510352 0.00767187 0.164674 1.70349 0.0859543 0.908146 0.992374777 -0.163407 1.72917e-05
0.75609603882 0.00768283 0.164787 1.70342 0.0860147 0.908106 0.992363902 -0.163518 1.72923e-05
0.756162567288 0.00769379 0.1649 1.70335 0.0860751 0.908067 0.99235302 -0.163628 1.72928e-05
0.756229095756 0.00770477 0.165014 1.70328 0.0861355 0.908028 0.99234213 -0.163739 1.72934e-05
0.756295624224 0.00771575 0.165127 1.70321 0.0861959 0.907989 0.992331233 -0.163849 1.7294e-05
0.756362152692 0.00772674 0.16524 1.70315 0.0862563 0.90795 0.992320329 -0.16396 1.72945e-05
0.75642868116 0.00773774 0.165354 1.70308 0.0863167 0.907911 0.992309417 -0.164071 1.72951e-05
0.756495209628 0.00774874 0.165467 1.70301 0.0863771 0.907872 0.992298498 -0.164181 1.72956e-05
0.756561738096 0.00775975 0.16558 1.70294 0.0864375 0.907833 0.992287572 -0.164292 1.72962e-05
0.756628266564 0.00777077 0.165694 1.70287 0.0864979 0.907794 0.992276638 -0.164402 1.72968e-05
0.756694795032 0.0077818 0.165807 1.70281 0.0865583 0.907756 0.992265697 -0.164513 1.72973e-05
0.7567613235 0.00779283 0.16592 1.70274 0.0866187 0.907717 0.992254748 -0.164624 1.72979e-05
0.756827851968 0.00780388 0.166033 1.70267 0.0866791 0.907678 0.992243793 -0.164734 1.72985e-05
0.756894380436 0.00781493 0.166147 1.7026 0.0867395 0.907639 0.992232829 -0.164845 1.7299e-05
0.756960908904 0.00782598 0.16626 1.70254 0.0867999 0.907601 0.992221859 -0.164955 1.72996e-05
0.757027437372 0.00783705 0.166373 1.70247 0.0868603 0.907562 0.992210881 -0.165066 1.73002e-05
0.75709396584 0.00784812 0.166486 1.70241 0.0869206 0.907523 0.992199896 -0.165176 1.73008e-05
0.757160494308 0.0078592 0.1666 1.70234 0.086981 0.907485 0.992188903 -0.165287 1.73013e-05
0.757227022776 0.00787029 0.166713 1.70227 0.0870414 0.907446 0.992177903 -0.165397 1.73019e-05
0.757293551244 0.00788138 0.166826 1.70221 0.0871017 0.907408 0.992166896 -0.165508 1.73025e-05
0.757360079712 0.00789249 0.166939 1.70214 0.0871621 0.907369 0.992155881 -0.165618 1.73031e-05
0.75742660818 0.0079036 0.167053 1.70208 0.0872225 0.907331 0.992144859 -0.165729 1.73037e-05
0.757493136648 0.00791471 0.167166 1.70201 0.0872828 0.907292 0.99213383 -0.165839 1.73042e-05
0.757559665116 0.00792584 0.167279 1.70195 0.0873432 0.907254 0.992122793 -0.16595 1.73048e-05
0.757626193584 0.00793697 0.167392 1.70188 0.0874036 0.907216 0.992111749 -0.16606 1.73054e-05
0.757692722052 0.00794811 0.167506 1.70182 0.0874639 0.907177 0.992100698 -0.166171 1.7306e-05
0.75775925052 0.00795926 0.167619 1.70175 0.0875243 0.907139 0.992089639 -0.166281 1.73066e-05
0.757825778988 0.00797041 0.167732 1.70169 0.0875846 0.907101 0.992078573 -0.166392 1.73072e-05
0.757892307456 0.00798158 0.167845 1.70162 0.087645 0.907063 0.992067499 -0.166502 1.73078e-05
0.757958835924 0.00799275 0.167958 1.70156 0.0877053 0.907024 0.992056419 -0.166612 1.73084e-05
0.758025364392 0.00800392 0.168072 1.70149 0.0877656 0.906986 0.99204533 -0.166723 1.7309e-05
0.75809189286 0.00801511 0.168185 1.70143 0.087826 0.906948 0.992034235 -0.166833 1.73095e-05
0.758158421328 0.0080263 0.168298 1.70137 0.0878863 0.90691 0.992023132 -0.166944 1.73101e-05
0.758224949796 0.0080375 0.168411 1.7013 0.0879467 0.906872 0.992012022 -0.167054 1.73107e-05
0.758291478264 0.00804871 0.168524 1.70124 0.088007 0.906834 0.992000904 -0.167164 1.73113e-05
0.758358006732 0.00805993 0.168638 1.70118 0.0880673 0.906796 0.99198978 -0.167275 1.73119e-05
0.7584245352 0.00807115 0.168751 1.70111 0.0881276 0.906758 0.991978647 -0.167385 1.73125e-05
0.758491063668 0.00808238 0.168864 1.70105 0.088188 0.906721 0.991967508 -0.167496 1.73131e-05
0.758557592136 0.00809362 0.168977 1.70099 0.0882483 0.906683 0.991956361 -0.167606 1.73138e-05
0.758624120604 0.00810486 0.16909 1.70093 0.0883086 0.906645 0.991945207 -0.167716 1.73144e-05
0.758690649072 0.00811612 0.169203 1.70086 0.0883689 0.906607 0.991934045 -0.167827 1.7315e-05
0.75875717754 0.00812738 0.169317 1.7008 0.0884292 0.90657 0.991922876 -0.167937 1.73156e-05
0.758823706008 0.00813865 0.16943 1.70074 0.0884896 0.906532 0.9919117 -0.168047 1.73162e-05
0.758890234476 0.00814992 0.169543 1.70068 0.0885499 0.906494 0.991900516 -0.168158 1.73168e-05
0.758956762944 0.0081612 0.169656 1.70062 0.0886102 0.906457 0.991889325 -0.168268 1.73174e-05
0.759023291412 0.00817249 0.169769 1.70056 0.0886705 0.906419 0.991878127 -0.168378 1.7318e-05
0.75908981988 0.00818379 0.169882 1.7005 0.0887308 0.906381 0.991866922 -0.168488 1.73186e-05
0.759156348348 0.0081951 0.169995 1.70044 0.0887911 0.906344 0.991855709 -0.168599 1.73193e-05
0.759222876816 0.00820641 0.170109 1.70037 0.0888514 0.906306 0.991844488 -0.168709 1.73199e-05
0.759289405284 0.00821773 0.170222 1.70031 0.0889117 0.906269 0.991833261 -0.168819 1.73205e-05
0.759355933752 0.00822906 0.170335 1.70025 0.088972 0.906232 0.991822026 -0.168929 1.73211e-05
0.75942246222 0.0082404 0.170448 1.70019 0.0890322 0.906194 0.991810783 -0.16904 1.73217e-05
0.759488990688 0.00825174 0.170561 1.70013 0.0890925 0.906157 0.991799534 -0.16915 1.73224e-05
0.759555519156 0.00826309 0.170674 1.70007 0.0891528 0.90612 0.991788277 -0.16926 1.7323e-05
0.759622047624 0.00827445 0.170787 1.70001 0.0892131 0.906082 0.991777013 -0.16937 1.73236e-05
0.759688576092 0.00828582 0.1709 1.69996 0.0892734 0.906045 0.991765741 -0.169481 1.73242e-05
0.75975510456 0.00829719 0.171013 1.6999 0.0893336 0.906008 0.991754462 -0.169591 1.73249e-05
0.759821633028 0.00830857 0.171126 1.69984 0.0893939 0.905971 0.991743176 -0.169701 1.73255e-05
0.759888161496 0.00831996 0.17124 1.69978 0.0894542 0.905934 0.991731882 -0.169811 1.73261e-05
0.759954689964 0.00833136 0.171353 1.69972 0.0895145 0.905897 0.991720581 -0.169921 1.73268e-05
0.760021218432 0.00834276 0.171466 1.69966 0.0895747 0.90586 0.991709273 -0.170032 1.73274e-05
0.7600877469 0.00835417 0.171579 1.6996 0.089635 0.905823 0.991697957 -0.170142 1.7328e-05
0.760154275368 0.00836559 0.171692 1.69954 0.0896953 0.905786 0.991686634 -0.170252 1.73287e-05
0.760220803836 0.00837701 0.171805 1.69949 0.0897555 0.905749 0.991675304 -0.170362 1.73293e-05
0.760287332304 0.00838845 0.171918 1.69943 0.0898158 0.905712 0.991663967 -0.170472 1.733e-05
0.760353860772 0.00839989 0.172031 1.69937 0.089876 0.905675 0.991652622 -0.170582 1.73306e-05
0.76042038924 0.00841134 0.172144 1.69931 0.0899363 0.905638 0.991641269 -0.170693 1.73313e-05
0.760486917708 0.00842279 0.172257 1.69926 0.0899965 0.905601 0.99162991 -0.170803 1.73319e-05
0.760553446176 0.00843426 0.17237 1.6992 0.0900568 0.905565 0.991618543 -0.170913 1.73325e-05
0.760619974644 0.00844573 0.172483 1.69914 0.090117 0.905528 0.991607169 -0.171023 1.73332e-05
0.760686503112 0.00845721 0.172596 1.69909 0.0901773 0.905491 0.991595787 -0.171133 1.73338e-05
0.76075303158 0.00846869 0.172709 1.69903 0.0902375 0.905455 0.991584398 -0.171243 1.73345e-05
0.760819560048 0.00848019 0.172822 1.69897 0.0902977 0.905418 0.991573002 -0.171353 1.73351e-05
0.760886088516 0.00849169 0.172935 1.69892 0.090358 0.905382 0.991561598 -0.171463 1.73358e-05
0.760952616984 0.0085032 0.173048 1.69886 0.0904182 0.905345 0.991550188 -0.171573 1.73364e-05
0.761019145452 0.00851472 0.173161 1.69881 0.0904784 0.905308 0.991538769 -0.171683 1.73371e-05
0.76108567392 0.00852624 0.173274 1.69875 0.0905387 0.905272 0.991527344 -0.171793 1.73378e-05
0.761152202388 0.00853777 0.173387 1.69869 0.0905989 0.905236 0.991515911 -0.171904 1.73384e-05
0.761218730856 0.00854931 0.1735 1.69864 0.0906591 0.905199 0.991504471 -0.172014 1.73391e-05
0.761285259324 0.00856086 0.173613 1.69858 0.0907193 0.905163 0.991493024 -0.172124 1.73397e-05
0.761351787792 0.00857241 0.173726 1.69853 0.0907796 0.905127 0.991481569 -0.172234 1.73404e-05
0.76141831626 0.00858397 0.173839 1.69848 0.0908398 0.90509 0.991470107 -0.172344 1.73411e-05
0.761484844728 0.00859554 0.173952 1.69842 0.0909 0.905054 0.991458637 -0.172454 1.73417e-05
0.761551373196 0.00860712 0.174065 1.69837 0.0909602 0.905018 0.991447161 -0.172564 1.73424e-05
0.761617901664 0.0086187 0.174178 1.69831 0.0910204 0.904982 0.991435676 -0.172674 1.73431e-05
0.761684430132 0.00863029 0.174291 1.69826 0.0910806 0.904945 0.991424185 -0.172784 1.73437e-05
0.7617509586 0.00864189 0.174404 1.6982 0.0911408 0.904909 0.991412686 -0.172894 1.73444e-05
0.761817487068 0.0086535 0.174517 1.69815 0.091201 0.904873 0.99140118 -0.173004 1.73451e-05
0.761884015536 0.00866511 0.17463 1.6981 0.0912612 0.904837 0.991389667 -0.173114 1.73458e-05
0.761950544004 0.00867673 0.174743 1.69804 0.0913214 0.904801 0.991378146 -0.173224 1.73464e-05
0.762017072472 0.00868836 0.174856 1.69799 0.0913816 0.904765 0.991366618 -0.173333 1.73471e-05
0.76208360094 0.0087 0.174969 1.69794 0.0914418 0.904729 0.991355083 -0.173443 1.73478e-05
0.762150129408 0.00871164 0.175082 1.69789 0.091502 0.904694 0.991343541 -0.173553 1.73485e-05
0.762216657876 0.0087233 0.175195 1.69783 0.0915622 0.904658 0.991331991 -0.173663 1.73491e-05
0.762283186344 0.00873496 0.175308 1.69778 0.0916223 0.904622 0.991320434 -0.173773 1.73498e-05
0.762349714812 0.00874662 0.175421 1.69773 0.0916825 0.904586 0.991308869 -0.173883 1.73505e-05
0.76241624328 0.0087583 0.175534 1.69768 0.0917427 0.90455 0.991297297 -0.173993 1.73512e-05
0.762482771748 0.00876998 0.175647 1.69762 0.0918029 0.904515 0.991285718 -0.174103 1.73519e-05
0.762549300216 0.00878167 0.17576 1.69757 0.0918631 0.904479 0.991274132 -0.174213 1.73526e-05
0.762615828684 0.00879336 0.175873 1.69752 0.0919232 0.904443 0.991262538 -0.174323 1.73533e-05
0.762682357152 0.00880507 0.175986 1.69747 0.0919834 0.904408 0.991250937 -0.174433 1.73539e-05
0.76274888562 0.00881678 0.176099 1.69742 0.0920436 0.904372 0.991239328 -0.174542 1.73546e-05
0.762815414088 0.0088285 0.176212 1.69737 0.0921037 0.904337 0.991227713 -0.174652 1.73553e-05
0.762881942556 0.00884023 0.176325 1.69732 0.0921639 0.904301 0.99121609 -0.174762 1.7356e-05
0.762948471024 0.00885196 0.176437 1.69727 0.0922241 0.904266 0.991204459 -0.174872 1.73567e-05
0.763014999492 0.0088637 0.17655 1.69722 0.0922842 0.90423 0.991192822 -0.174982 1.73574e-05
0.76308152796 0.00887545 0.176663 1.69717 0.0923444 0.904195 0.991181177 -0.175092 1.73581e-05
0.763148056428 0.00888721 0.176776 1.69712 0.0924045 0.904159 0.991169524 -0.175202 1.73588e-05
0.763214584896 0.00889897 0.176889 1.69707 0.0924647 0.904124 0.991157865 -0.175311 1.73595e-05
0.763281113364 0.00891075 0.177002 1.69702 0.0925248 0.904089 0.991146198 -0.175421 1.73602e-05
0.763347641832 0.00892252 0.177115 1.69697 0.092585 0.904054 0.991134524 -0.175531 1.73609e-05
0.7634141703 0.00893431 0.177228 1.69692 0.0926451 0.904018 0.991122842 -0.175641 1.73616e-05
0.763480698768 0.00894611 0.177341 1.69687 0.0927053 0.903983 0.991111154 -0.175751 1.73623e-05
0.763547227236 0.00895791 0.177454 1.69682 0.0927654 0.903948 0.991099458 -0.17586 1.7363e-05
0.763613755704 0.00896972 0.177566 1.69677 0.0928255 0.903913 0.991087754 -0.17597 1.73637e-05
0.763680284172 0.00898153 0.177679 1.69672 0.0928857 0.903878 0.991076044 -0.17608 1.73645e-05
0.76374681264 0.00899336 0.177792 1.69667 0.0929458 0.903843 0.991064326 -0.17619 1.73652e-05
0.763813341108 0.00900519 0.177905 1.69663 0.0930059 0.903808 0.9910526 -0.176299 1.73659e-05
0.763879869576 0.00901703 0.178018 1.69658 0.0930661 0.903773 0.991040868 -0.176409 1.73666e-05
0.763946398044 0.00902888 0.178131 1.69653 0.0931262 0.903738 0.991029128 -0.176519 1.73673e-05
0.764012926512 0.00904073 0.178244 1.69648 0.0931863 0.903703 0.991017381 -0.176629 1.7368e-05
0.76407945498 0.00905259 0.178357 1.69643 0.0932464 0.903668 0.991005626 -0.176738 1.73688e-05
0.764145983448 0.00906446 0.178469 1.69639 0.0933065 0.903633 0.990993864 -0.176848 1.73695e-05
0.764212511916 0.00907634 0.178582 1.69634 0.0933667 0.903599 0.990982095 -0.176958 1.73702e-05
0.764279040384 0.00908823 0.178695 1.69629 0.0934268 0.903564 0.990970319 -0.177068 1.73709e-05
0.764345568852 0.00910012 0.178808 1.69625 0.0934869 0.903529 0.990958535 -0.177177 1.73716e-05
0.76441209732 0.00911202 0.178921 1.6962 0.093547 0.903494 0.990946744 -0.177287 1.73724e-05
0.764478625788 0.00912392 0.179034 1.69615 0.0936071 0.90346 0.990934946 -0.177397 1.73731e-05
0.764545154256 0.00913584 0.179147 1.69611 0.0936672 0.903425 0.99092314 -0.177506 1.73738e-05
0.764611682724 0.00914776 0.179259 1.69606 0.0937273 0.903391 0.990911327 -0.177616 1.73745e-05
0.764678211192 0.00915969 0.179372 1.69601 0.0937874 0.903356 0.990899507 -0.177726 1.73753e-05
0.76474473966 0.00917163 0.179485 1.69597 0.0938475 0.903322 0.99088768 -0.177835 1.7376e-05
0.764811268128 0.00918357 0.179598 1.69592 0.0939076 0.903287 0.990875845 -0.177945 1.73767e-05
0.764877796596 0.00919552 0.179711 1.69588 0.0939677 0.903253 0.990864003 -0.178055 1.73775e-05
0.764944325064 0.00920748 0.179824 1.69583 0.0940278 0.903218 0.990852154 -0.178164 1.73782e-05
0.765010853532 0.00921945 0.179936 1.69579 0.0940879 0.903184 0.990840297 -0.178274 1.7379e-05
0.765077382 0.00923143 0.180049 1.69574 0.094148 0.90315 0.990828433 -0.178384 1.73797e-05
0.765143910468 0.00924341 0.180162 1.6957 0.0942081 0.903115 0.990816562 -0.178493 1.73804e-05
0.765210438936 0.0092554 0.180275 1.69565 0.0942681 0.903081 0.990804683 -0.178603 1.73812e-05
0.765276967404 0.00926739 0.180388 1.69561 0.0943282 0.903047 0.990792798 -0.178712 1.73819e-05
0.765343495872 0.0092794 0.1805 1.69556 0.0943883 0.903013 0.990780904 -0.178822 1.73827e-05
0.76541002434 0.00929141 0.180613 1.69552 0.0944484 0.902978 0.990769004 -0.178932 1.73834e-05
0.765476552808 0.00930343 0.180726 1.69548 0.0945084 0.902944 0.990757096 -0.179041 1.73842e-05
0.765543081276 0.00931546 0.180839 1.69543 0.0945685 0.90291 0.990745181 -0.179151 1.73849e-05
0.765609609744 0.00932749 0.180952 1.69539 0.0946286 0.902876 0.990733259 -0.17926 1.73857e-05
0.765676138212 0.00933953 0.181064 1.69535 0.0946886 0.902842 0.99072133 -0.17937 1.73864e-05
0.76574266668 0.00935158 0.181177 1.6953 0.0947487 0.902808 0.990709393 -0.179479 1.73872e-05
0.765809195148 0.00936364 0.18129 1.69526 0.0948088 0.902774 0.990697449 -0.179589 1.73879e-05
0.765875723616 0.00937571 0.181403 1.69522 0.0948688 0.90274 0.990685497 -0.179699 1.73887e-05
0.765942252084 0.00938778 0.181515 1.69518 0.0949289 0.902707 0.990673538 -0.179808 1.73894e-05
0.766008780552 0.00939986 0.181628 1.69513 0.0949889 0.902673 0.990661572 -0.179918 1.73902e-05
0.76607530902 0.00941195 0.181741 1.69509 0.095049 0.902639 0.990649599 -0.180027 1.73909e-05
0.766141837488 0.00942404 0.181854 1.69505 0.095109 0.902605 0.990637619 -0.180137 1.73917e-05
0.766208365956 0.00943614 0.181967 1.69501 0.0951691 0.902571 0.990625631 -0.180246 1.73925e-05
0.766274894424 0.00944825 0.182079 1.69497 0.0952291 0.902538 0.990613636 -0.180356 1.73932e-05
0.766341422892 0.00946037 0.182192 1.69492 0.0952892 0.902504 0.990601633 -0.180465 1.7394e-05
0.76640795136 0.00947249 0.182305 1.69488 0.0953492 0.90247 0.990589623 -0.180575 1.73948e-05
0.766474479828 0.00948463 0.182418 1.69484 0.0954093 0.902437 0.990577606 -0.180684 1.73955e-05
0.766541008296 0.00949677 0.18253 1.6948 0.0954693 0.902403 0.990565582 -0.180794 1.73963e-05
0.766607536764 0.00950891 0.182643 1.69476 0.0955293 0.90237 0.990553551 -0.180903 1.73971e-05
0.766674065232 0.00952107 0.182756 1.69472 0.0955894 0.902336 0.990541512 -0.181012 1.73978e-05
0.7667405937 0.00953323 0.182869 1.69468 0.0956494 0.902303 0.990529466 -0.181122 1.73986e-05
0.766807122168 0.0095454 0.182981 1.69464 0.0957094 0.902269 0.990517412 -0.181231 1.73994e-05
0.766873650636 0.00955758 0.183094 1.6946 0.0957694 0.902236 0.990505352 -0.181341 1.74002e-05
0.766940179104 0.00956976 0.183207 1.69456 0.0958295 0.902203 0.990493284 -0.18145 1.74009e-05
0.767006707572 0.00958195 0.18332 1.69452 0.0958895 0.902169 0.990481208 -0.18156 1.74017e-05
0.76707323604 0.00959415 0.183432 1.69448 0.0959495 0.902136 0.990469126 -0.181669 1.74025e-05
0.767139764508 0.00960636 0.183545 1.69444 0.0960095 0.902103 0.990457036 -0.181779 1.74033e-05
0.767206292976 0.00961858 0.183658 1.6944 0.0960695 0.90207 0.990444939 -0.181888 1.74041e-05
0.767272821444 0.0096308 0.18377 1.69436 0.0961295 0.902037 0.990432835 -0.181997 1.74049e-05
0.767339349912 0.00964303 0.183883 1.69432 0.0961896 0.902003 0.990420723 -0.182107 1.74056e-05
0.76740587838 0.00965526 0.183996 1.69428 0.0962496 0.90197 0.990408604 -0.182216 1.74064e-05
0.767472406848 0.00966751 0.184109 1.69424 0.0963096 0.901937 0.990396478 -0.182325 1.74072e-05
0.767538935316 0.00967976 0.184221 1.69421 0.0963696 0.901904 0.990384344 -0.182435 1.7408e-05
0.767605463784 0.00969202 0.184334 1.69417 0.0964296 0.901871 0.990372204 -0.182544 1.74088e-05
0.767671992252 0.00970429 0.184447 1.69413 0.0964896 0.901838 0.990360056 -0.182654 1.74096e-05
0.76773852072 0.00971656 0.184559 1.69409 0.0965496 0.901805 0.9903479 -0.182763 1.74104e-05
0.767805049188 0.00972885 0.184672 1.69406 0.0966096 0.901773 0.990335738 -0.182872 1.74112e-05
0.767871577656 0.00974114 0.184785 1.69402 0.0966696 0.90174 0.990323568 -0.182982 1.7412e-05
0.767938106124 0.00975343 0.184898 1.69398 0.0967295 0.901707 0.990311391 -0.183091 1.74128e-05
0.768004634592 0.00976574 0.18501 1.69394 0.0967895 0.901674 0.990299206 -0.1832 1.74136e-05
0.76807116306 0.00977805 0.185123 1.69391 0.0968495 0.901641 0.990287015 -0.18331 1.74144e-05
0.768137691528 0.00979037 0.185236 1.69387 0.0969095 0.901609 0.990274816 -0.183419 1.74152e-05
0.768204219996 0.0098027 0.185348 1.69383 0.0969695 0.901576 0.990262609 -0.183528 1.7416e-05
0.768270748464 0.00981503 0.185461 1.6938 0.0970295 0.901543 0.990250396 -0.183638 1.74168e-05
0.768337276932 0.00982737 0.185574 1.69376 0.0970894 0.901511 0.990238175 -0.183747 1.74176e-05
0.7684038054 0.00983972 0.185686 1.69372 0.0971494 0.901478 0.990225947 -0.183856 1.74184e-05
0.768470333868 0.00985208 0.185799 1.69369 0.0972094 0.901446 0.990213712 -0.183965 1.74192e-05
0.768536862336 0.00986444 0.185912 1.69365 0.0972694 0.901413 0.990201469 -0.184075 1.742e-05
0.768603390804 0.00987682 0.186024 1.69362 0.0973293 0.901381 0.990189219 -0.184184 1.74208e-05
0.768669919272 0.0098892 0.186137 1.69358 0.0973893 0.901348 0.990176962 -0.184293 1.74216e-05
0.76873644774 0.00990158 0.18625 1.69355 0.0974493 0.901316 0.990164698 -0.184402 1.74224e-05
0.768802976208 0.00991398 0.186362 1.69351 0.0975092 0.901284 0.990152426 -0.184512 1.74233e-05
0.768869504676 0.00992638 0.186475 1.69348 0.0975692 0.901251 0.990140147 -0.184621 1.74241e-05
0.768936033144 0.00993879 0.186588 1.69344 0.0976291 0.901219 0.990127861 -0.18473 1.74249e-05
0.769002561612 0.00995121 0.1867 1.69341 0.0976891 0.901187 0.990115568 -0.184839 1.74257e-05
0.76906909008 0.00996363 0.186813 1.69337 0.0977491 0.901154 0.990103267 -0.184949 1.74265e-05
0.769135618548 0.00997606 0.186926 1.69334 0.097809 0.901122 0.990090959 -0.185058 1.74274e-05
0.769202147016 0.0099885 0.187038 1.69331 0.097869 0.90109 0.990078644 -0.185167 1.74282e-05
0.769268675484 0.010001 0.187151 1.69327 0.0979289 0.901058 0.990066321 -0.185276 1.7429e-05
0.769335203952 0.0100134 0.187264 1.69324 0.0979888 0.901026 0.990053991 -0.185386 1.74298e-05
0.76940173242 0.0100259 0.187376 1.6932 0.0980488 0.900994 0.990041654 -0.185495 1.74307e-05
0.769468260888 0.0100383 0.187489 1.69317 0.0981087 0.900962 0.99002931 -0.185604 1.74315e-05
0.769534789356 0.0100508 0.187602 1.69314 0.0981687 0.90093 0.990016959 -0.185713 1.74323e-05
0.769601317824 0.0100633 0.187714 1.69311 0.0982286 0.900898 0.9900046 -0.185822 1.74331e-05
0.769667846292 0.0100758 0.187827 1.69307 0.0982885 0.900866 0.989992234 -0.185931 1.7434e-05
0.76973437476 0.0100883 0.18794 1.69304 0.0983485 0.900834 0.98997986 -0.186041 1.74348e-05
0.769800903228 0.0101008 0.188052 1.69301 0.0984084 0.900802 0.98996748 -0.18615 1.74357e-05
0.769867431696 0.0101133 0.188165 1.69298 0.0984683 0.900771 0.989955092 -0.186259 1.74365e-05
0.769933960164 0.0101258 0.188277 1.69294 0.0985283 0.900739 0.989942697 -0.186368 1.74373e-05
0.770000488632 0.0101384 0.18839 1.69291 0.0985882 0.900707 0.989930294 -0.186477 1.74382e-05
0.7700670171 0.0101509 0.188503 1.69288 0.0986481 0.900675 0.989917885 -0.186586 1.7439e-05
0.770133545568 0.0101634 0.188615 1.69285 0.098708 0.900644 0.989905468 -0.186695 1.74398e-05
0.770200074036 0.010176 0.188728 1.69282 0.0987679 0.900612 0.989893043 -0.186805 1.74407e-05
0.770266602504 0.0101886 0.188841 1.69279 0.0988279 0.900581 0.989880612 -0.186914 1.74415e-05
0.770333130972 0.0102011 0.188953 1.69276 0.0988878 0.900549 0.989868173 -0.187023 1.74424e-05
0.77039965944 0.0102137 0.189066 1.69272 0.0989477 0.900517 0.989855727 -0.187132 1.74432e-05
0.770466187908 0.0102263 0.189178 1.69269 0.0990076 0.900486 0.989843274 -0.187241 1.74441e-05
0.770532716376 0.0102389 0.189291 1.69266 0.0990675 0.900455 0.989830814 -0.18735 1.74449e-05
0.770599244844 0.0102515 0.189404 1.69263 0.0991274 0.900423 0.989818346 -0.187459 1.74458e-05
0.770665773312 0.0102641 0.189516 1.6926 0.0991873 0.900392 0.989805871 -0.187568 1.74466e-05
0.77073230178 0.0102767 0.189629 1.69257 0.0992472 0.90036 0.989793389 -0.187677 1.74475e-05
0.770798830248 0.0102893 0.189741 1.69254 0.0993071 0.900329 0.989780899 -0.187786 1.74483e-05
0.770865358716 0.0103019 0.189854 1.69251 0.099367 0.900298 0.989768402 -0.187895 1.74492e-05
0.770931887184 0.0103146 0.189967 1.69248 0.0994269 0.900267 0.989755898 -0.188004 1.74501e-05
0.770998415652 0.0103272 0.190079 1.69245 0.0994868 0.900235 0.989743387 -0.188113 1.74509e-05
0.77106494412 0.0103399 0.190192 1.69243 0.0995467 0.900204 0.989730869 -0.188222 1.74518e-05
0.771131472588 0.0103525 0.190304 1.6924 0.0996066 0.900173 0.989718343 -0.188332 1.74526e-05
0.771198001056 0.0103652 0.190417 1.69237 0.0996664 0.900142 0.98970581 -0.188441 1.74535e-05
0.771264529524 0.0103778 0.19053 1.69234 0.0997263 0.900111 0.989693269 -0.18855 1.74544e-05
0.771331057992 0.0103905 0.190642 1.69231 0.0997862 0.90008 0.989680722 -0.188659 1.74552e-05
0.77139758646 0.0104032 0.190755 1.69228 0.0998461 0.900049 0.989668167 -0.188768 1.74561e-05
0.771464114928 0.0104159 0.190867 1.69226 0.099906 0.900018 0.989655605 -0.188877 1.7457e-05
0.771530643396 0.0104286 0.19098 1.69223 0.0999658 0.899987 0.989643036 -0.188986 1.74579e-05
0.771597171864 0.0104413 0.191093 1.6922 0.100026 0.899956 0.989630459 -0.189095 1.74587e-05
0.771663700332 0.010454 0.191205 1.69217 0.100086 0.899925 0.989617875 -0.189204 1.74596e-05
0.7717302288 0.0104668 0.191318 1.69214 0.100145 0.899894 0.989605284 -0.189313 1.74605e-05
0.771796757268 0.0104795 0.19143 1.69212 0.100205 0.899864 0.989592686 -0.189421 1.74613e-05
0.771863285736 0.0104922 0.191543 1.69209 0.100265 0.899833 0.989580081 -0.18953 1.74622e-05
0.771929814204 0.010505 0.191655 1.69206 0.100325 0.899802 0.989567468 -0.189639 1.74631e-05
0.771996342672 0.0105177 0.191768 1.69204 0.100385 0.899771 0.989554848 -0.189748 1.7464e-05
0.77206287114 0.0105305 0.191881 1.69201 0.100445 0.899741 0.98954222 -0.189857 1.74649e-05
0.772129399608 0.0105433 0.191993 1.69198 0.100505 0.89971 0.989529586 -0.189966 1.74658e-05
0.772195928076 0.010556 0.192106 1.69196 0.100564 0.89968 0.989516944 -0.190075 1.74666e-05
0.772262456544 0.0105688 0.192218 1.69193 0.100624 0.899649 0.989504295 -0.190184 1.74675e-05
0.772328985012 0.0105816 0.192331 1.69191 0.100684 0.899619 0.989491639 -0.190293 1.74684e-05
0.77239551348 0.0105944 0.192443 1.69188 0.100744 0.899588 0.989478975 -0.190402 1.74693e-05
0.772462041948 0.0106072 0.192556 1.69186 0.100804 0.899558 0.989466304 -0.190511 1.74702e-05
0.772528570416 0.01062 0.192668 1.69183 0.100864 0.899527 0.989453626 -0.19062 1.74711e-05
0.772595098884 0.0106329 0.192781 1.69181 0.100924 0.899497 0.989440941 -0.190729 1.7472e-05
0.772661627352 0.0106457 0.192894 1.69178 0.100983 0.899467 0.989428249 -0.190838 1.74729e-05
0.77272815582 0.0106585 0.193006 1.69176 0.101043 0.899436 0.989415549 -0.190946 1.74738e-05
0.772794684288 0.0106714 0.193119 1.69173 0.101103 0.899406 0.989402842 -0.191055 1.74747e-05
0.772861212756 0.0106842 0.193231 1.69171 0.101163 0.899376 0.989390128 -0.191164 1.74756e-05
0.772927741224 0.0106971 0.193344 1.69168 0.101223 0.899346 0.989377406 -0.191273 1.74765e-05
0.772994269692 0.0107099 0.193456 1.69166 0.101283 0.899315 0.989364677 -0.191382 1.74774e-05
0.77306079816 0.0107228 0.193569 1.69164 0.101342 0.899285 0.989351941 -0.191491 1.74783e-05
0.773127326628 0.0107357 0.193681 1.69161 0.101402 0.899255 0.989339198 -0.1916 1.74792e-05
0.773193855096 0.0107486 0.193794 1.69159 0.101462 0.899225 0.989326448 -0.191709 1.74801e-05
0.773260383564 0.0107615 0.193907 1.69156 0.101522 0.899195 0.98931369 -0.191817 1.7481e-05
0.773326912032 0.0107744 0.194019 1.69154 0.101582 0.899165 0.989300925 -0.191926 1.74819e-05
0.7733934405 0.0107873 0.194132 1.69152 0.101642 0.899135 0.989288153 -0.192035 1.74828e-05
0.773459968968 0.0108002 0.194244 1.6915 0.101701 0.899105 0.989275374 -0.192144 1.74837e-05
0.773526497436 0.0108131 0.194357 1.69147 0.101761 0.899075 0.989262587 -0.192253 1.74846e-05
0.773593025904 0.0108261 0.194469 1.69145 0.101821 0.899045 0.989249793 -0.192361 1.74855e-05
0.773659554372 0.010839 0.194582 1.69143 0.101881 0.899016 0.989236992 -0.19247 1.74864e-05
0.77372608284 0.010852 0.194694 1.69141 0.101941 0.898986 0.989224184 -0.192579 1.74873e-05
0.773792611308 0.0108649 0.194807 1.69138 0.102 0.898956 0.989211368 -0.192688 1.74883e-05
0.773859139776 0.0108779 0.194919 1.69136 0.10206 0.898926 0.989198545 -0.192797 1.74892e-05
0.773925668244 0.0108909 0.195032 1.69134 0.10212 0.898897 0.989185715 -0.192905 1.74901e-05
0.773992196712 0.0109038 0.195144 1.69132 0.10218 0.898867 0.989172878 -0.193014 1.7491e-05
0.77405872518 0.0109168 0.195257 1.6913 0.10224 0.898837 0.989160033 -0.193123 1.74919e-05
0.774125253648 0.0109298 0.195369 1.69128 0.102299 0.898808 0.989147181 -0.193232 1.74929e-05
0.774191782116 0.0109428 0.195482 1.69126 0.102359 0.898778 0.989134322 -0.193341 1.74938e-05
0.774258310584 0.0109558 0.195594 1.69124 0.102419 0.898749 0.989121456 -0.193449 1.74947e-05
0.774324839052 0.0109689 0.195707 1.69122 0.102479 0.898719 0.989108583 -0.193558 1.74956e-05
0.77439136752 0.0109819 0.195819 1.6912 0.102539 0.89869 0.989095702 -0.193667 1.74966e-05
0.774457895988 0.0109949 0.195932 1.69117 0.102598 0.898661 0.989082814 -0.193775 1.74975e-05
0.774524424456 0.0110079 0.196044 1.69115 0.102658 0.898631 0.989069919 -0.193884 1.74984e-05
0.774590952924 0.011021 0.196157 1.69113 0.102718 0.898602 0.989057016 -0.193993 1.74994e-05
0.774657481392 0.011034 0.196269 1.69112 0.102778 0.898573 0.989044107 -0.194102 1.75003e-05
0.77472400986 0.0110471 0.196382 1.6911 0.102838 0.898543 0.98903119 -0.19421 1.75012e-05
0.774790538328 0.0110602 0.196494 1.69108 0.102897 0.898514 0.989018265 -0.194319 1.75022e-05
0.774857066796 0.0110733 0.196607 1.69106 0.102957 0.898485 0.989005334 -0.194428 1.75031e-05
0.774923595264 0.0110863 0.196719 1.69104 0.103017 0.898456 0.988992396 -0.194536 1.75041e-05
0.774990123732 0.0110994 0.196832 1.69102 0.103077 0.898427 0.98897945 -0.194645 1.7505e-05
0.7750566522 0.0111125 0.196944 1.691 0.103136 0.898397 0.988966497 -0.194754 1.75059e-05
0.775123180668 0.0111256 0.197057 1.69098 0.103196 0.898368 0.988953536 -0.194863 1.75069e-05
0.775189709136 0.0111387 0.197169 1.69096 0.103256 0.898339 0.988940569 -0.194971 1.75078e-05
0.775256237604 0.0111519 0.197282 1.69095 0.103316 0.89831 0.988927594 -0.19508 1.75088e-05
0.775322766072 0.011165 0.197394 1.69093 0.103375 0.898281 0.988914612 -0.195189 1.75097e-05
0.77538929454 0.0111781 0.197507 1.69091 0.103435 0.898252 0.988901623 -0.195297 1.75107e-05
0.775455823008 0.0111913 0.197619 1.69089 0.103495 0.898224 0.988888626 -0.195406 1.75116e-05
0.775522351476 0.0112044 0.197732 1.69088 0.103555 0.898195 0.988875623 -0.195515 1.75126e-05
0.775588879944 0.0112176 0.197844 1.69086 0.103614 0.898166 0.988862612 -0.195623 1.75135e-05
0.775655408412 0.0112308 0.197957 1.69084 0.103674 0.898137 0.988849594 -0.195732 1.75145e-05
0.77572193688 0.0112439 0.198069 1.69082 0.103734 0.898108 0.988836568 -0.19584 1.75154e-05
0.775788465348 0.0112571 0.198182 1.69081 0.103794 0.89808 0.988823536 -0.195949 1.75164e-05
0.775854993816 0.0112703 0.198294 1.69079 0.103853 0.898051 0.988810496 -0.196058 1.75174e-05
0.775921522284 0.0112835 0.198407 1.69077 0.103913 0.898022 0.988797449 -0.196166 1.75183e-05
0.775988050752 0.0112967 0.198519 1.69076 0.103973 0.897994 0.988784395 -0.196275 1.75193e-05
0.77605457922 0.0113099 0.198632 1.69074 0.104033 0.897965 0.988771333 -0.196384 1.75202e-05
0.776121107688 0.0113231 0.198744 1.69073 0.104092 0.897937 0.988758265 -0.196492 1.75212e-05
0.776187636156 0.0113363 0.198857 1.69071 0.104152 0.897908 0.988745189 -0.196601 1.75222e-05
0.776254164624 0.0113496 0.198969 1.69069 0.104212 0.89788 0.988732105 -0.196709 1.75231e-05
0.776320693092 0.0113628 0.199082 1.69068 0.104272 0.897851 0.988719015 -0.196818 1.75241e-05
0.77638722156 0.0113761 0.199194 1.69066 0.104331 0.897823 0.988705917 -0.196926 1.75251e-05
0.776453750028 0.0113893 0.199307 1.69065 0.104391 0.897794 0.988692813 -0.197035 1.7526e-05
0.776520278496 0.0114026 0.199419 1.69063 0.104451 0.897766 0.988679701 -0.197144 1.7527e-05
0.776586806964 0.0114159 0.199532 1.69062 0.104511 0.897738 0.988666581 -0.197252 1.7528e-05
0.776653335432 0.0114291 0.199644 1.69061 0.10457 0.89771 0.988653455 -0.197361 1.7529e-05
0.7767198639 0.0114424 0.199757 1.69059 0.10463 0.897681 0.988640321 -0.197469 1.75299e-05
0.776786392368 0.0114557 0.199869 1.69058 0.10469 0.897653 0.98862718 -0.197578 1.75309e-05
0.776852920836 0.011469 0.199982 1.69056 0.104749 0.897625 0.988614032 -0.197686 1.75319e-05
0.776919449304 0.0114823 0.200094 1.69055 0.104809 0.897597 0.988600877 -0.197795 1.75329e-05
0.776985977772 0.0114956 0.200207 1.69054 0.104869 0.897569 0.988587714 -0.197903 1.75339e-05
0.77705250624 0.011509 0.200319 1.69052 0.104929 0.897541 0.988574544 -0.198012 1.75348e-05
0.777119034708 0.0115223 0.200431 1.69051 0.104988 0.897513 0.988561367 -0.19812 1.75358e-05
0.777185563176 0.0115356 0.200544 1.6905 0.105048 0.897485 0.988548183 -0.198229 1.75368e-05
0.777252091644 0.011549 0.200656 1.69048 0.105108 0.897457 0.988534991 -0.198337 1.75378e-05
0.777318620112 0.0115623 0.200769 1.69047 0.105167 0.897429 0.988521793 -0.198446 1.75388e-05
0.77738514858 0.0115757 0.200881 1.69046 0.105227 0.897401 0.988508587 -0.198554 1.75398e-05
0.777451677048 0.0115891 0.200994 1.69044 0.105287 0.897373 0.988495374 -0.198663 1.75408e-05
0.777518205516 0.0116024 0.201106 1.69043 0.105347 0.897345 0.988482153 -0.198771 1.75418e-05
0.777584733984 0.0116158 0.201219 1.69042 0.105406 0.897317 0.988468926 -0.19888 1.75427e-05
0.777651262452 0.0116292 0.201331 1.69041 0.105466 0.89729 0.988455691 -0.198988 1.75437e-05
0.77771779092 0.0116426 0.201444 1.6904 0.105526 0.897262 0.988442449 -0.199097 1.75447e-05
0.777784319388 0.011656 0.201556 1.69038 0.105585 0.897234 0.9884292 -0.199205 1.75457e-05
0.777850847856 0.0116694 0.201669 1.69037 0.105645 0.897207 0.988415943 -0.199314 1.75467e-05
0.777917376324 0.0116828 0.201781 1.69036 0.105705 0.897179 0.98840268 -0.199422 1.75477e-05
0.777983904792 0.0116963 0.201893 1.69035 0.105764 0.897151 0.988389409 -0.199531 1.75487e-05
0.77805043326 0.0117097 0.202006 1.69034 0.105824 0.897124 0.988376131 -0.199639 1.75497e-05
0.778116961728 0.0117232 0.202118 1.69033 0.105884 0.897096 0.988362845 -0.199748 1.75507e-05
0.778183490196 0.0117366 0.202231 1.69032 0.105943 0.897069 0.988349553 -0.199856 1.75518e-05
0.778250018664 0.0117501 0.202343 1.69031 0.106003 0.897041 0.988336253 -0.199964 1.75528e-05
0.778316547132 0.0117635 0.202456 1.6903 0.106063 0.897014 0.988322946 -0.200073 1.75538e-05
0.7783830756 0.011777 0.202568 1.69029 0.106122 0.896987 0.988309632 -0.200181 1.75548e-05
0.778449604068 0.0117905 0.202681 1.69028 0.106182 0.896959 0.988296311 -0.20029 1.75558e-05
0.778516132536 0.011804 0.202793 1.69027 0.106242 0.896932 0.988282982 -0.200398 1.75568e-05
0.778582661004 0.0118175 0.202906 1.69026 0.106301 0.896905 0.988269646 -0.200507 1.75578e-05
0.778649189472 0.011831 0.203018 1.69025 0.106361 0.896877 0.988256303 -0.200615 1.75588e-05
0.77871571794 0.0118445 0.20313 1.69024 0.106421 0.89685 0.988242953 -0.200723 1.75598e-05
0.778782246408 0.011858 0.203243 1.69023 0.10648 0.896823 0.988229596 -0.200832 1.75609e-05
0.778848774876 0.0118715 0.203355 1.69022 0.10654 0.896796 0.988216231 -0.20094 1.75619e-05
0.778915303344 0.0118851 0.203468 1.69021 0.1066 0.896769 0.988202859 -0.201049 1.75629e-05
0.778981831812 0.0118986 0.20358 1.69021 0.106659 0.896742 0.98818948 -0.201157 1.75639e-05
0.77904836028 0.0119121 0.203693 1.6902 0.106719 0.896715 0.988176094 -0.201265 1.75649e-05
0.779114888748 0.0119257 0.203805 1.69019 0.106779 0.896688 0.9881627 -0.201374 1.7566e-05
0.779181417216 0.0119393 0.203918 1.69018 0.106838 0.896661 0.9881493 -0.201482 1.7567e-05
0.779247945684 0.0119528 0.20403 1.69017 0.106898 0.896634 0.988135892 -0.20159 1.7568e-05
0.779314474152 0.0119664 0.204142 1.69017 0.106958 0.896607 0.988122477 -0.201699 1.75691e-05
0.77938100262 0.01198 0.204255 1.69016 0.107017 0.89658 0.988109054 -0.201807 1.75701e-05
0.779447531088 0.0119936 0.204367 1.69015 0.107077 0.896553 0.988095625 -0.201915 1.75711e-05
0.779514059556 0.0120072 0.20448 1.69014 0.107137 0.896526 0.988082188 -0.202024 1.75721e-05
0.779580588024 0.0120208 0.204592 1.69014 0.107196 0.8965 0.988068744 -0.202132 1.75732e-05
0.779647116492 0.0120344 0.204705 1.69013 0.107256 0.896473 0.988055293 -0.20224 1.75742e-05
0.77971364496 0.012048 0.204817 1.69012 0.107316 0.896446 0.988041835 -0.202349 1.75753e-05
0.779780173428 0.0120617 0.20493 1.69012 0.107375 0.89642 0.988028369 -0.202457 1.75763e-05
0.779846701896 0.0120753 0.205042 1.69011 0.107435 0.896393 0.988014897 -0.202565 1.75773e-05
0.779913230364 0.0120889 0.205154 1.6901 0.107495 0.896366 0.988001417 -0.202674 1.75784e-05
0.779979758832 0.0121026 0.205267 1.6901 0.107554 0.89634 0.987987929 -0.202782 1.75794e-05
0.7800462873 0.0121163 0.205379 1.69009 0.107614 0.896313 0.987974435 -0.20289 1.75805e-05
0.780112815768 0.0121299 0.205492 1.69009 0.107673 0.896287 0.987960933 -0.202998 1.75815e-05
0.780179344236 0.0121436 0.205604 1.69008 0.107733 0.89626 0.987947425 -0.203107 1.75825e-05
0.780245872704 0.0121573 0.205717 1.69008 0.107793 0.896234 0.987933909 -0.203215 1.75836e-05
0.780312401172 0.012171 0.205829 1.69007 0.107852 0.896208 0.987920385 -0.203323 1.75846e-05
0.78037892964 0.0121847 0.205941 1.69007 0.107912 0.896181 0.987906855 -0.203432 1.75857e-05
0.780445458108 0.0121984 0.206054 1.69006 0.107972 0.896155 0.987893318 -0.20354 1.75867e-05
0.780511986576 0.0122121 0.206166 1.69006 0.108031 0.896129 0.987879773 -0.203648 1.75878e-05
0.780578515044 0.0122258 0.206279 1.69005 0.108091 0.896102 0.987866221 -0.203756 1.75889e-05
0.780645043512 0.0122395 0.206391 1.69005 0.10815 0.896076 0.987852662 -0.203865 1.75899e-05
0.78071157198 0.0122533 0.206504 1.69004 0.10821 0.89605 0.987839095 -0.203973 1.7591e-05
0.780778100448 0.012267 0.206616 1.69004 0.10827 0.896024 0.987825522 -0.204081 1.7592e-05
0.780844628916 0.0122808 0.206729 1.69004 0.108329 0.895998 0.987811941 -0.204189 1.75931e-05
0.780911157384 0.0122945 0.206841 1.69003 0.108389 0.895972 0.987798353 -0.204298 1.75941e-05
0.780977685852 0.0123083 0.206953 1.69003 0.108448 0.895946 0.987784757 -0.204406 1.75952e-05
0.78104421432 0.012322 0.207066 1.69003 0.108508 0.89592 0.987771155 -0.204514 1.75963e-05
0.781110742788 0.0123358 0.207178 1.69002 0.108568 0.895894 0.987757545 -0.204622 1.75973e-05
0.781177271256 0.0123496 0.207291 1.69002 0.108627 0.895868 0.987743929 -0.20473 1.75984e-05
0.781243799724 0.0123634 0.207403 1.69002 0.108687 0.895842 0.987730305 -0.204839 1.75995e-05
0.781310328192 0.0123772 0.207516 1.69002 0.108746 0.895816 0.987716673 -0.204947 1.76005e-05
0.78137685666 0.012391 0.207628 1.69001 0.108806 0.89579 0.987703035 -0.205055 1.76016e-05
0.781443385128 0.0124048 0.20774 1.69001 0.108866 0.895764 0.987689389 -0.205163 1.76027e-05
0.781509913596 0.0124187 0.207853 1.69001 0.108925 0.895738 0.987675737 -0.205271 1.76038e-05
0.781576442064 0.0124325 0.207965 1.69001 0.108985 0.895713 0.987662077 -0.20538 1.76048e-05
0.781642970532 0.0124463 0.208078 1.69001 0.109044 0.895687 0.987648409 -0.205488 1.76059e-05
0.781709499 0.0124602 0.20819 1.69 0.109104 0.895661 0.987634735 -0.205596 1.7607e-05
0.781776027468 0.012474 0.208303 1.69 0.109164 0.895636 0.987621054 -0.205704 1.76081e-05
0.781842555936 0.0124879 0.208415 1.69 0.109223 0.89561 0.987607365 -0.205812 1.76091e-05
0.781909084404 0.0125018 0.208527 1.69 0.109283 0.895584 0.987593669 -0.20592 1.76102e-05
0.781975612872 0.0125156 0.20864 1.69 0.109342 0.895559 0.987579966 -0.206029 1.76113e-05
0.78204214134 0.0125295 0.208752 1.69 0.109402 0.895533 0.987566255 -0.206137 1.76124e-05
0.782108669808 0.0125434 0.208865 1.69 0.109461 0.895508 0.987552538 -0.206245 1.76135e-05
0.782175198276 0.0125573 0.208977 1.69 0.109521 0.895482 0.987538813 -0.206353 1.76146e-05
0.782241726744 0.0125712 0.20909 1.69 0.109581 0.895457 0.987525081 -0.206461 1.76156e-05
0.782308255212 0.0125851 0.209202 1.69 0.10964 0.895432 0.987511342 -0.206569 1.76167e-05
0.78237478368 0.0125991 0.209315 1.69 0.1097 0.895406 0.987497595 -0.206677 1.76178e-05
0.782441312148 0.012613 0.209427 1.69 0.109759 0.895381 0.987483842 -0.206786 1.76189e-05
0.782507840616 0.0126269 0.209539 1.69 0.109819 0.895356 0.987470081 -0.206894 1.762e-05
0.782574369084 0.0126409 0.209652 1.69 0.109878 0.895331 0.987456313 -0.207002 1.76211e-05
0.782640897552 0.0126548 0.209764 1.69 0.109938 0.895305 0.987442538 -0.20711 1.76222e-05
0.78270742602 0.0126688 0.209877 1.69 0.109998 0.89528 0.987428756 -0.207218 1.76233e-05
0.782773954488 0.0126827 0.209989 1.69 0.110057 0.895255 0.987414966 -0.207326 1.76244e-05
0.782840482956 0.0126967 0.210102 1.69001 0.110117 0.89523 0.98740117 -0.207434 1.76255e-05
0.782907011424 0.0127107 0.210214 1.69001 0.110176 0.895205 0.987387366 -0.207542 1.76266e-05
0.782973539892 0.0127247 0.210326 1.69001 0.110236 0.89518 0.987373555 -0.20765 1.76277e-05
0.78304006836 0.0127387 0.210439 1.69001 0.110295 0.895155 0.987359736 -0.207759 1.76288e-05
0.783106596828 0.0127527 0.210551 1.69001 0.110355 0.89513 0.987345911 -0.207867 1.76299e-05
0.783173125296 0.0127667 0.210664 1.69001 0.110414 0.895105 0.987332078 -0.207975 1.7631e-05
0.783239653764 0.0127807 0.210776 1.69002 0.110474 0.89508 0.987318239 -0.208083 1.76321e-05
0.783306182232 0.0127947 0.210889 1.69002 0.110534 0.895055 0.987304392 -0.208191 1.76332e-05
0.7833727107 0.0128088 0.211001 1.69002 0.110593 0.89503 0.987290537 -0.208299 1.76343e-05
0.783439239168 0.0128228 0.211113 1.69003 0.110653 0.895006 0.987276676 -0.208407 1.76355e-05
0.783505767636 0.0128369 0.211226 1.69003 0.110712 0.894981 0.987262807 -0.208515 1.76366e-05
0.783572296104 0.0128509 0.211338 1.69003 0.110772 0.894956 0.987248932 -0.208623 1.76377e-05
0.783638824572 0.012865 0.211451 1.69004 0.110831 0.894931 0.987235049 -0.208731 1.76388e-05
0.78370535304 0.0128791 0.211563 1.69004 0.110891 0.894907 0.987221158 -0.208839 1.76399e-05
0.783771881508 0.0128931 0.211676 1.69004 0.11095 0.894882 0.987207261 -0.208947 1.7641e-05
0.783838409976 0.0129072 0.211788 1.69005 0.11101 0.894858 0.987193357 -0.209055 1.76422e-05
0.783904938444 0.0129213 0.211901 1.69005 0.111069 0.894833 0.987179445 -0.209163 1.76433e-05
0.783971466912 0.0129354 0.212013 1.69005 0.111129 0.894809 0.987165526 -0.209271 1.76444e-05
0.78403799538 0.0129495 0.212125 1.69006 0.111189 0.894784 0.9871516 -0.209379 1.76455e-05
0.784104523848 0.0129636 0.212238 1.69006 0.111248 0.89476 0.987137667 -0.209487 1.76467e-05
0.784171052316 0.0129778 0.21235 1.69007 0.111308 0.894735 0.987123726 -0.209595 1.76478e-05
0.784237580784 0.0129919 0.212463 1.69007 0.111367 0.894711 0.987109778 -0.209703 1.76489e-05
0.784304109252 0.013006 0.212575 1.69008 0.111427 0.894686 0.987095824 -0.209811 1.765e-05
0.78437063772 0.0130202 0.212688 1.69008 0.111486 0.894662 0.987081862 -0.209919 1.76512e-05
0.784437166188 0.0130343 0.2128 1.69009 0.111546 0.894638 0.987067892 -0.210027 1.76523e-05
0.784503694656 0.0130485 0.212912 1.6901 0.111605 0.894614 0.987053916 -0.210135 1.76534e-05
0.784570223124 0.0130627 0.213025 1.6901 0.111665 0.894589 0.987039932 -0.210243 1.76546e-05
0.784636751592 0.0130768 0.213137 1.69011 0.111724 0.894565 0.987025942 -0.210351 1.76557e-05
0.78470328006 0.013091 0.21325 1.69011 0.111784 0.894541 0.987011944 -0.210459 1.76568e-05
0.784769808528 0.0131052 0.213362 1.69012 0.111843 0.894517 0.986997939 -0.210567 1.7658e-05
0.784836336996 0.0131194 0.213475 1.69013 0.111903 0.894493 0.986983926 -0.210675 1.76591e-05
0.784902865464 0.0131336 0.213587 1.69013 0.111962 0.894469 0.986969907 -0.210783 1.76603e-05
0.784969393932 0.0131478 0.2137 1.69014 0.112022 0.894445 0.98695588 -0.210891 1.76614e-05
0.7850359224 0.0131621 0.213812 1.69015 0.112081 0.894421 0.986941846 -0.210999 1.76626e-05
0.785102450868 0.0131763 0.213924 1.69015 0.112141 0.894397 0.986927805 -0.211107 1.76637e-05
0.785168979336 0.0131905 0.214037 1.69016 0.1122 0.894373 0.986913757 -0.211215 1.76648e-05
0.785235507804 0.0132048 0.214149 1.69017 0.11226 0.894349 0.986899702 -0.211323 1.7666e-05
0.785302036272 0.013219 0.214262 1.69018 0.112319 0.894325 0.986885639 -0.211431 1.76671e-05
0.78536856474 0.0132333 0.214374 1.69018 0.112379 0.894301 0.986871569 -0.211539 1.76683e-05
0.785435093208 0.0132475 0.214487 1.69019 0.112438 0.894278 0.986857492 -0.211647 1.76694e-05
0.785501621676 0.0132618 0.214599 1.6902 0.112498 0.894254 0.986843408 -0.211755 1.76706e-05
0.785568150144 0.0132761 0.214712 1.69021 0.112557 0.89423 0.986829317 -0.211862 1.76718e-05
0.785634678612 0.0132904 0.214824 1.69022 0.112617 0.894206 0.986815219 -0.21197 1.76729e-05
0.78570120708 0.0133047 0.214936 1.69023 0.112676 0.894183 0.986801113 -0.212078 1.76741e-05
0.785767735548 0.013319 0.215049 1.69023 0.112736 0.894159 0.986787 -0.212186 1.76752e-05
0.785834264016 0.0133333 0.215161 1.69024 0.112795 0.894136 0.98677288 -0.212294 1.76764e-05
0.785900792484 0.0133476 0.215274 1.69025 0.112855 0.894112 0.986758753 -0.212402 1.76776e-05
0.785967320952 0.0133619 0.215386 1.69026 0.112914 0.894089 0.986744619 -0.21251 1.76787e-05
0.78603384942 0.0133763 0.215499 1.69027 0.112974 0.894065 0.986730477 -0.212618 1.76799e-05
0.786100377888 0.0133906 0.215611 1.69028 0.113033 0.894042 0.986716328 -0.212726 1.7681e-05
0.786166906356 0.013405 0.215724 1.69029 0.113093 0.894018 0.986702172 -0.212834 1.76822e-05
0.786233434824 0.0134193 0.215836 1.6903 0.113152 0.893995 0.986688009 -0.212941 1.76834e-05
0.786299963292 0.0134337 0.215948 1.69031 0.113212 0.893971 0.986673839 -0.213049 1.76846e-05
0.78636649176 0.013448 0.216061 1.69032 0.113271 0.893948 0.986659662 -0.213157 1.76857e-05
0.786433020228 0.0134624 0.216173 1.69033 0.11333 0.893925 0.986645477 -0.213265 1.76869e-05
0.786499548696 0.0134768 0.216286 1.69034 0.11339 0.893902 0.986631285 -0.213373 1.76881e-05
0.786566077164 0.0134912 0.216398 1.69035 0.113449 0.893878 0.986617086 -0.213481 1.76892e-05
0.786632605632 0.0135056 0.216511 1.69036 0.113509 0.893855 0.98660288 -0.213589 1.76904e-05
0.7866991341 0.01352 0.216623 1.69038 0.113568 0.893832 0.986588667 -0.213696 1.76916e-05
0.786765662568 0.0135344 0.216736 1.69039 0.113628 0.893809 0.986574446 -0.213804 1.76928e-05
0.786832191036 0.0135488 0.216848 1.6904 0.113687 0.893786 0.986560219 -0.213912 1.7694e-05
0.786898719504 0.0135633 0.216961 1.69041 0.113747 0.893763 0.986545984 -0.21402 1.76951e-05
0.786965247972 0.0135777 0.217073 1.69042 0.113806 0.89374 0.986531742 -0.214128 1.76963e-05
0.78703177644 0.0135922 0.217186 1.69043 0.113866 0.893717 0.986517493 -0.214236 1.76975e-05
0.787098304908 0.0136066 0.217298 1.69045 0.113925 0.893694 0.986503236 -0.214343 1.76987e-05
0.787164833376 0.0136211 0.21741 1.69046 0.113985 0.893671 0.986488973 -0.214451 1.76999e-05
0.787231361844 0.0136355 0.217523 1.69047 0.114044 0.893648 0.986474702 -0.214559 1.77011e-05
0.787297890312 0.01365 0.217635 1.69048 0.114103 0.893625 0.986460424 -0.214667 1.77023e-05
0.78736441878 0.0136645 0.217748 1.6905 0.114163 0.893603 0.986446139 -0.214775 1.77035e-05
0.787430947248 0.013679 0.21786 1.69051 0.114222 0.89358 0.986431847 -0.214883 1.77046e-05
0.787497475716 0.0136935 0.217973 1.69052 0.114282 0.893557 0.986417547 -0.21499 1.77058e-05
0.787564004184 0.013708 0.218085 1.69054 0.114341 0.893534 0.986403241 -0.215098 1.7707e-05
0.787630532652 0.0137225 0.218198 1.69055 0.114401 0.893512 0.986388927 -0.215206 1.77082e-05
0.78769706112 0.013737 0.21831 1.69056 0.11446 0.893489 0.986374606 -0.215314 1.77094e-05
0.787763589588 0.0137516 0.218423 1.69058 0.11452 0.893466 0.986360278 -0.215422 1.77106e-05
0.787830118056 0.0137661 0.218535 1.69059 0.114579 0.893444 0.986345943 -0.215529 1.77118e-05
0.787896646524 0.0137806 0.218648 1.69061 0.114638 0.893421 0.986331601 -0.215637 1.7713e-05
0.787963174992 0.0137952 0.21876 1.69062 0.114698 0.893399 0.986317251 -0.215745 1.77142e-05
0.78802970346 0.0138097 0.218873 1.69064 0.114757 0.893376 0.986302894 -0.215853 1.77154e-05
0.788096231928 0.0138243 0.218985 1.69065 0.114817 0.893354 0.98628853 -0.21596 1.77167e-05
0.788162760396 0.0138389 0.219098 1.69067 0.114876 0.893331 0.986274159 -0.216068 1.77179e-05
0.788229288864 0.0138535 0.21921 1.69068 0.114936 0.893309 0.986259781 -0.216176 1.77191e-05
0.788295817332 0.013868 0.219322 1.6907 0.114995 0.893287 0.986245395 -0.216284 1.77203e-05
0.7883623458 0.0138826 0.219435 1.69071 0.115055 0.893264 0.986231003 -0.216391 1.77215e-05
0.788428874268 0.0138972 0.219547 1.69073 0.115114 0.893242 0.986216603 -0.216499 1.77227e-05
0.788495402736 0.0139119 0.21966 1.69074 0.115173 0.89322 0.986202196 -0.216607 1.77239e-05
0.788561931204 0.0139265 0.219772 1.69076 0.115233 0.893198 0.986187782 -0.216715 1.77251e-05
0.788628459672 0.0139411 0.219885 1.69078 0.115292 0.893176 0.986173361 -0.216822 1.77263e-05
0.78869498814 0.0139557 0.219997 1.69079 0.115352 0.893153 0.986158932 -0.21693 1.77276e-05
0.788761516608 0.0139704 0.22011 1.69081 0.115411 0.893131 0.986144497 -0.217038 1.77288e-05
0.788828045076 0.013985 0.220222 1.69082 0.11547 0.893109 0.986130054 -0.217146 1.773e-05
0.788894573544 0.0139997 0.220335 1.69084 0.11553 0.893087 0.986115604 -0.217253 1.77312e-05
0.788961102012 0.0140143 0.220447 1.69086 0.115589 0.893065 0.986101147 -0.217361 1.77325e-05
0.78902763048 0.014029 0.22056 1.69088 0.115649 0.893043 0.986086683 -0.217469 1.77337e-05
0.789094158948 0.0140437 0.220672 1.69089 0.115708 0.893021 0.986072211 -0.217576 1.77349e-05
0.789160687416 0.0140584 0.220785 1.69091 0.115768 0.892999 0.986057732 -0.217684 1.77361e-05
0.789227215884 0.0140731 0.220897 1.69093 0.115827 0.892978 0.986043247 -0.217792 1.77374e-05
0.789293744352 0.0140878 0.22101 1.69095 0.115886 0.892956 0.986028754 -0.2179 1.77386e-05
0.78936027282 0.0141025 0.221122 1.69096 0.115946 0.892934 0.986014254 -0.218007 1.77398e-05
0.789426801288 0.0141172 0.221235 1.69098 0.116005 0.892912 0.985999746 -0.218115 1.77411e-05
0.789493329756 0.0141319 0.221347 1.691 0.116065 0.89289 0.985985232 -0.218223 1.77423e-05
0.789559858224 0.0141466 0.22146 1.69102 0.116124 0.892869 0.98597071 -0.21833 1.77435e-05
0.789626386692 0.0141614 0.221572 1.69104 0.116183 0.892847 0.985956182 -0.218438 1.77448e-05
0.78969291516 0.0141761 0.221685 1.69106 0.116243 0.892825 0.985941646 -0.218546 1.7746e-05
0.789759443628 0.0141909 0.221797 1.69107 0.116302 0.892804 0.985927103 -0.218653 1.77472e-05
0.789825972096 0.0142056 0.22191 1.69109 0.116362 0.892782 0.985912552 -0.218761 1.77485e-05
0.789892500564 0.0142204 0.222022 1.69111 0.116421 0.892761 0.985897995 -0.218869 1.77497e-05
0.789959029032 0.0142352 0.222135 1.69113 0.11648 0.892739 0.98588343 -0.218976 1.7751e-05
0.7900255575 0.0142499 0.222247 1.69115 0.11654 0.892718 0.985868859 -0.219084 1.77522e-05
0.790092085968 0.0142647 0.22236 1.69117 0.116599 0.892696 0.98585428 -0.219192 1.77535e-05
0.790158614436 0.0142795 0.222472 1.69119 0.116659 0.892675 0.985839694 -0.219299 1.77547e-05
0.790225142904 0.0142943 0.222585 1.69121 0.116718 0.892654 0.9858251 -0.219407 1.7756e-05
0.790291671372 0.0143091 0.222697 1.69123 0.116777 0.892632 0.9858105 -0.219515 1.77572e-05
0.79035819984 0.014324 0.22281 1.69125 0.116837 0.892611 0.985795892 -0.219622 1.77585e-05
0.790424728308 0.0143388 0.222922 1.69127 0.116896 0.89259 0.985781278 -0.21973 1.77597e-05
0.790491256776 0.0143536 0.223035 1.69129 0.116955 0.892568 0.985766656 -0.219838 1.7761e-05
0.790557785244 0.0143685 0.223147 1.69132 0.117015 0.892547 0.985752027 -0.219945 1.77622e-05
0.790624313712 0.0143833 0.22326 1.69134 0.117074 0.892526 0.985737391 -0.220053 1.77635e-05
0.79069084218 0.0143982 0.223372 1.69136 0.117134 0.892505 0.985722747 -0.22016 1.77647e-05
0.790757370648 0.014413 0.223485 1.69138 0.117193 0.892484 0.985708097 -0.220268 1.7766e-05
0.790823899116 0.0144279 0.223598 1.6914 0.117252 0.892463 0.985693439 -0.220376 1.77673e-05
0.790890427584 0.0144428 0.22371 1.69142 0.117312 0.892442 0.985678774 -0.220483 1.77685e-05
0.790956956052 0.0144577 0.223823 1.69145 0.117371 0.892421 0.985664102 -0.220591 1.77698e-05
0.79102348452 0.0144726 0.223935 1.69147 0.11743 0.8924 0.985649423 -0.220698 1.77711e-05
0.791090012988 0.0144875 0.224048 1.69149 0.11749 0.892379 0.985634737 -0.220806 1.77723e-05
0.791156541456 0.0145024 0.22416 1.69151 0.117549 0.892358 0.985620043 -0.220914 1.77736e-05
0.791223069924 0.0145173 0.224273 1.69153 0.117609 0.892337 0.985605343 -0.221021 1.77749e-05
0.791289598392 0.0145322 0.224385 1.69156 0.117668 0.892316 0.985590635 -0.221129 1.77761e-05
0.79135612686 0.0145472 0.224498 1.69158 0.117727 0.892295 0.98557592 -0.221236 1.77774e-05
0.791422655328 0.0145621 0.22461 1.6916 0.117787 0.892275 0.985561198 -0.221344 1.77787e-05
0.791489183796 0.014577 0.224723 1.69163 0.117846 0.892254 0.985546469 -0.221452 1.778e-05
0.791555712264 0.014592 0.224835 1.69165 0.117905 0.892233 0.985531732 -0.221559 1.77812e-05
0.791622240732 0.014607 0.224948 1.69167 0.117965 0.892213 0.985516989 -0.221667 1.77825e-05
0.7916887692 0.0146219 0.22506 1.6917 0.118024 0.892192 0.985502238 -0.221774 1.77838e-05
0.791755297668 0.0146369 0.225173 1.69172 0.118083 0.892171 0.98548748 -0.221882 1.77851e-05
0.791821826136 0.0146519 0.225286 1.69175 0.118143 0.892151 0.985472715 -0.22199 1.77864e-05
0.791888354604 0.0146669 0.225398 1.69177 0.118202 0.89213 0.985457943 -0.222097 1.77876e-05
0.791954883072 0.0146819 0.225511 1.6918 0.118262 0.89211 0.985443163 -0.222205 1.77889e-05
0.79202141154 0.0146969 0.225623 1.69182 0.118321 0.892089 0.985428377 -0.222312 1.77902e-05
0.792087940008 0.0147119 0.225736 1.69184 0.11838 0.892069 0.985413583 -0.22242 1.77915e-05
0.792154468476 0.0147269 0.225848 1.69187 0.11844 0.892048 0.985398782 -0.222527 1.77928e-05
0.792220996944 0.014742 0.225961 1.6919 0.118499 0.892028 0.985383974 -0.222635 1.77941e-05
0.792287525412 0.014757 0.226073 1.69192 0.118558 0.892008 0.985369159 -0.222742 1.77954e-05
0.79235405388 0.014772 0.226186 1.69195 0.118618 0.891987 0.985354337 -0.22285 1.77967e-05
0.792420582348 0.0147871 0.226299 1.69197 0.118677 0.891967 0.985339508 -0.222957 1.7798e-05
0.792487110816 0.0148021 0.226411 1.692 0.118736 0.891947 0.985324671 -0.223065 1.77993e-05
0.792553639284 0.0148172 0.226524 1.69202 0.118796 0.891927 0.985309827 -0.223173 1.78005e-05
0.792620167752 0.0148323 0.226636 1.69205 0.118855 0.891907 0.985294976 -0.22328 1.78018e-05
0.79268669622 0.0148474 0.226749 1.69208 0.118914 0.891886 0.985280118 -0.223388 1.78031e-05
0.792753224688 0.0148625 0.226861 1.6921 0.118974 0.891866 0.985265253 -0.223495 1.78044e-05
0.792819753156 0.0148775 0.226974 1.69213 0.119033 0.891846 0.985250381 -0.223603 1.78057e-05
0.792886281624 0.0148927 0.227087 1.69216 0.119092 0.891826 0.985235501 -0.22371 1.78071e-05
0.792952810092 0.0149078 0.227199 1.69218 0.119152 0.891806 0.985220614 -0.223818 1.78084e-05
0.79301933856 0.0149229 0.227312 1.69221 0.119211 0.891786 0.985205721 -0.223925 1.78097e-05
0.793085867028 0.014938 0.227424 1.69224 0.11927 0.891766 0.98519082 -0.224033 1.7811e-05
0.793152395496 0.0149531 0.227537 1.69227 0.11933 0.891746 0.985175912 -0.22414 1.78123e-05
0.793218923964 0.0149683 0.227649 1.69229 0.119389 0.891727 0.985160996 -0.224248 1.78136e-05
0.793285452432 0.0149834 0.227762 1.69232 0.119448 0.891707 0.985146074 -0.224355 1.78149e-05
0.7933519809 0.0149986 0.227875 1.69235 0.119508 0.891687 0.985131144 -0.224463 1.78162e-05
0.793418509368 0.0150138 0.227987 1.69238 0.119567 0.891667 0.985116208 -0.22457 1.78175e-05
0.793485037836 0.0150289 0.2281 1.69241 0.119626 0.891647 0.985101264 -0.224678 1.78188e-05
0.793551566304 0.0150441 0.228212 1.69243 0.119686 0.891628 0.985086313 -0.224785 1.78202e-05
0.793618094772 0.0150593 0.228325 1.69246 0.119745 0.891608 0.985071354 -0.224893 1.78215e-05
0.79368462324 0.0150745 0.228438 1.69249 0.119804 0.891588 0.985056389 -0.225 1.78228e-05
0.793751151708 0.0150897 0.22855 1.69252 0.119863 0.891569 0.985041417 -0.225108 1.78241e-05
0.793817680176 0.0151049 0.228663 1.69255 0.119923 0.891549 0.985026437 -0.225215 1.78254e-05
0.793884208644 0.0151201 0.228775 1.69258 0.119982 0.89153 0.98501145 -0.225322 1.78268e-05
0.793950737112 0.0151353 0.228888 1.69261 0.120041 0.89151 0.984996456 -0.22543 1.78281e-05
0.79401726558 0.0151506 0.229001 1.69264 0.120101 0.891491 0.984981455 -0.225537 1.78294e-05
0.794083794048 0.0151658 0.229113 1.69267 0.12016 0.891471 0.984966447 -0.225645 1.78307e-05
0.794150322516 0.0151811 0.229226 1.6927 0.120219 0.891452 0.984951432 -0.225752 1.78321e-05
0.794216850984 0.0151963 0.229338 1.69273 0.120279 0.891432 0.984936409 -0.22586 1.78334e-05
0.794283379452 0.0152116 0.229451 1.69276 0.120338 0.891413 0.984921379 -0.225967 1.78347e-05
0.79434990792 0.0152268 0.229564 1.69279 0.120397 0.891394 0.984906343 -0.226075 1.78361e-05
0.794416436388 0.0152421 0.229676 1.69282 0.120457 0.891375 0.984891299 -0.226182 1.78374e-05
0.794482964856 0.0152574 0.229789 1.69285 0.120516 0.891355 0.984876247 -0.22629 1.78387e-05
0.794549493324 0.0152727 0.229902 1.69288 0.120575 0.891336 0.984861189 -0.226397 1.78401e-05
0.794616021792 0.015288 0.230014 1.69291 0.120634 0.891317 0.984846124 -0.226504 1.78414e-05
0.79468255026 0.0153033 0.230127 1.69295 0.120694 0.891298 0.984831051 -0.226612 1.78428e-05
0.794749078728 0.0153186 0.230239 1.69298 0.120753 0.891279 0.984815971 -0.226719 1.78441e-05
0.794815607196 0.0153339 0.230352 1.69301 0.120812 0.89126 0.984800885 -0.226827 1.78454e-05
0.794882135664 0.0153493 0.230465 1.69304 0.120872 0.891241 0.984785791 -0.226934 1.78468e-05
0.794948664132 0.0153646 0.230577 1.69307 0.120931 0.891222 0.984770689 -0.227041 1.78481e-05
0.7950151926 0.0153799 0.23069 1.6931 0.12099 0.891203 0.984755581 -0.227149 1.78495e-05
0.795081721068 0.0153953 0.230803 1.69314 0.12105 0.891184 0.984740466 -0.227256 1.78508e-05
0.795148249536 0.0154106 0.230915 1.69317 0.121109 0.891165 0.984725343 -0.227364 1.78522e-05
0.795214778004 0.015426 0.231028 1.6932 0.121168 0.891146 0.984710213 -0.227471 1.78535e-05
0.795281306472 0.0154414 0.231141 1.69324 0.121227 0.891127 0.984695077 -0.227579 1.78549e-05
0.79534783494 0.0154568 0.231253 1.69327 0.121287 0.891108 0.984679933 -0.227686 1.78562e-05
0.795414363408 0.0154722 0.231366 1.6933 0.121346 0.891089 0.984664781 -0.227793 1.78576e-05
0.795480891876 0.0154876 0.231479 1.69334 0.121405 0.891071 0.984649623 -0.227901 1.78589e-05
0.795547420344 0.015503 0.231591 1.69337 0.121465 0.891052 0.984634458 -0.228008 1.78603e-05
0.795613948812 0.0155184 0.231704 1.6934 0.121524 0.891033 0.984619285 -0.228116 1.78617e-05
0.79568047728 0.0155338 0.231817 1.69344 0.121583 0.891015 0.984604105 -0.228223 1.7863e-05
0.795747005748 0.0155492 0.231929 1.69347 0.121642 0.890996 0.984588918 -0.22833 1.78644e-05
0.795813534216 0.0155646 0.232042 1.6935 0.121702 0.890977 0.984573724 -0.228438 1.78657e-05
0.795880062684 0.0155801 0.232155 1.69354 0.121761 0.890959 0.984558523 -0.228545 1.78671e-05
0.795946591152 0.0155955 0.232267 1.69357 0.12182 0.89094 0.984543315 -0.228652 1.78685e-05
0.79601311962 0.015611 0.23238 1.69361 0.121879 0.890922 0.984528099 -0.22876 1.78698e-05
0.796079648088 0.0156265 0.232493 1.69364 0.121939 0.890904 0.984512877 -0.228867 1.78712e-05
0.796146176556 0.0156419 0.232605 1.69368 0.121998 0.890885 0.984497647 -0.228975 1.78726e-05
0.796212705024 0.0156574 0.232718 1.69371 0.122057 0.890867 0.98448241 -0.229082 1.7874e-05
0.796279233492 0.0156729 0.232831 1.69375 0.122117 0.890848 0.984467166 -0.229189 1.78753e-05
0.79634576196 0.0156884 0.232943 1.69378 0.122176 0.89083 0.984451915 -0.229297 1.78767e-05
0.796412290428 0.0157039 0.233056 1.69382 0.122235 0.890812 0.984436657 -0.229404 1.78781e-05
0.796478818896 0.0157194 0.233169 1.69386 0.122294 0.890794 0.984421391 -0.229511 1.78795e-05
0.796545347364 0.0157349 0.233281 1.69389 0.122354 0.890775 0.984406118 -0.229619 1.78808e-05
0.796611875832 0.0157504 0.233394 1.69393 0.122413 0.890757 0.984390839 -0.229726 1.78822e-05
0.7966784043 0.015766 0.233507 1.69397 0.122472 0.890739 0.984375552 -0.229833 1.78836e-05
0.796744932768 0.0157815 0.233619 1.694 0.122531 0.890721 0.984360258 -0.229941 1.7885e-05
0.796811461236 0.015797 0.233732 1.69404 0.122591 0.890703 0.984344957 -0.230048 1.78864e-05
0.796877989704 0.0158126 0.233845 1.69408 0.12265 0.890685 0.984329648 -0.230155 1.78877e-05
0.796944518172 0.0158282 0.233958 1.69411 0.122709 0.890667 0.984314333 -0.230263 1.78891e-05
0.79701104664 0.0158437 0.23407 1.69415 0.122768 0.890649 0.98429901 -0.23037 1.78905e-05
0.797077575108 0.0158593 0.234183 1.69419 0.122828 0.890631 0.984283681 -0.230477 1.78919e-05
0.797144103576 0.0158749 0.234296 1.69422 0.122887 0.890613 0.984268344 -0.230585 1.78933e-05
0.797210632044 0.0158905 0.234408 1.69426 0.122946 0.890595 0.984253 -0.230692 1.78947e-05
0.797277160512 0.0159061 0.234521 1.6943 0.123005 0.890577 0.984237648 -0.230799 1.78961e-05
0.79734368898 0.0159217 0.234634 1.69434 0.123065 0.890559 0.98422229 -0.230907 1.78975e-05
0.797410217448 0.0159373 0.234747 1.69438 0.123124 0.890542 0.984206925 -0.231014 1.78989e-05
0.797476745916 0.0159529 0.234859 1.69442 0.123183 0.890524 0.984191552 -0.231121 1.79003e-05
0.797543274384 0.0159686 0.234972 1.69445 0.123242 0.890506 0.984176172 -0.231229 1.79017e-05
0.797609802852 0.0159842 0.235085 1.69449 0.123302 0.890488 0.984160786 -0.231336 1.79031e-05
0.79767633132 0.0159998 0.235197 1.69453 0.123361 0.890471 0.984145392 -0.231443 1.79045e-05
0.797742859788 0.0160155 0.23531 1.69457 0.12342 0.890453 0.98412999 -0.231551 1.79059e-05
0.797809388256 0.0160311 0.235423 1.69461 0.123479 0.890436 0.984114582 -0.231658 1.79073e-05
0.797875916724 0.0160468 0.235536 1.69465 0.123539 0.890418 0.984099167 -0.231765 1.79087e-05
0.797942445192 0.0160625 0.235648 1.69469 0.123598 0.8904 0.984083744 -0.231872 1.79101e-05
0.79800897366 0.0160782 0.235761 1.69473 0.123657 0.890383 0.984068315 -0.23198 1.79115e-05
0.798075502128 0.0160938 0.235874 1.69477 0.123716 0.890366 0.984052878 -0.232087 1.79129e-05
0.798142030596 0.0161095 0.235987 1.69481 0.123776 0.890348 0.984037434 -0.232194 1.79143e-05
0.798208559064 0.0161252 0.236099 1.69485 0.123835 0.890331 0.984021983 -0.232302 1.79157e-05
0.798275087532 0.016141 0.236212 1.69489 0.123894 0.890313 0.984006524 -0.232409 1.79171e-05
0.798341616 0.0161567 0.236325 1.69493 0.123953 0.890296 0.983991059 -0.232516 1.79185e-05
0.798408144468 0.0161724 0.236438 1.69497 0.124012 0.890279 0.983975587 -0.232623 1.792e-05
0.798474672936 0.0161881 0.23655 1.69501 0.124072 0.890261 0.983960107 -0.232731 1.79214e-05
0.798541201404 0.0162039 0.236663 1.69505 0.124131 0.890244 0.98394462 -0.232838 1.79228e-05
0.798607729872 0.0162196 0.236776 1.69509 0.12419 0.890227 0.983929126 -0.232945 1.79242e-05
0.79867425834 0.0162354 0.236889 1.69514 0.124249 0.89021 0.983913625 -0.233052 1.79256e-05
0.798740786808 0.0162511 0.237002 1.69518 0.124309 0.890193 0.983898117 -0.23316 1.79271e-05
0.798807315276 0.0162669 0.237114 1.69522 0.124368 0.890176 0.983882602 -0.233267 1.79285e-05
0.798873843744 0.0162827 0.237227 1.69526 0.124427 0.890159 0.983867079 -0.233374 1.79299e-05
0.798940372212 0.0162985 0.23734 1.6953 0.124486 0.890142 0.98385155 -0.233481 1.79313e-05
0.79900690068 0.0163143 0.237453 1.69535 0.124545 0.890125 0.983836013 -0.233589 1.79328e-05
0.799073429148 0.0163301 0.237565 1.69539 0.124605 0.890108 0.983820469 -0.233696 1.79342e-05
0.799139957616 0.0163459 0.237678 1.69543 0.124664 0.890091 0.983804918 -0.233803 1.79356e-05
0.799206486084 0.0163617 0.237791 1.69547 0.124723 0.890074 0.98378936 -0.23391 1.79371e-05
0.799273014552 0.0163775 0.237904 1.69552 0.124782 0.890057 0.983773795 -0.234018 1.79385e-05
0.79933954302 0.0163934 0.238017 1.69556 0.124842 0.89004 0.983758222 -0.234125 1.79399e-05
0.799406071488 0.0164092 0.238129 1.6956 0.124901 0.890023 0.983742643 -0.234232 1.79414e-05
0.799472599956 0.016425 0.238242 1.69565 0.12496 0.890007 0.983727056 -0.234339 1.79428e-05
0.799539128424 0.0164409 0.238355 1.69569 0.125019 0.88999 0.983711462 -0.234447 1.79442e-05
0.799605656892 0.0164568 0.238468 1.69573 0.125078 0.889973 0.983695861 -0.234554 1.79457e-05
0.79967218536 0.0164726 0.238581 1.69578 0.125138 0.889956 0.983680253 -0.234661 1.79471e-05
0.799738713828 0.0164885 0.238694 1.69582 0.125197 0.88994 0.983664638 -0.234768 1.79486e-05
0.799805242296 0.0165044 0.238806 1.69587 0.125256 0.889923 0.983649016 -0.234876 1.795e-05
0.799871770764 0.0165203 0.238919 1.69591 0.125315 0.889907 0.983633386 -0.234983 1.79515e-05
0.799938299232 0.0165362 0.239032 1.69595 0.125374 0.88989 0.983617749 -0.23509 1.79529e-05
0.8000048277 0.0165521 0.239145 1.696 0.125434 0.889874 0.983602106 -0.235197 1.79544e-05
0.800071356168 0.016568 0.239258 1.69604 0.125493 0.889857 0.983586455 -0.235304 1.79558e-05
0.800137884636 0.0165839 0.23937 1.69609 0.125552 0.889841 0.983570797 -0.235412 1.79573e-05
0.800204413104 0.0165998 0.239483 1.69613 0.125611 0.889824 0.983555132 -0.235519 1.79587e-05
0.800270941572 0.0166158 0.239596 1.69618 0.12567 0.889808 0.983539459 -0.235626 1.79602e-05
0.80033747004 0.0166317 0.239709 1.69623 0.12573 0.889792 0.98352378 -0.235733 1.79616e-05
0.800403998508 0.0166477 0.239822 1.69627 0.125789 0.889775 0.983508093 -0.235841 1.79631e-05
0.800470526976 0.0166636 0.239935 1.69632 0.125848 0.889759 0.9834924 -0.235948 1.79645e-05
0.800537055444 0.0166796 0.240048 1.69636 0.125907 0.889743 0.983476699 -0.236055 1.7966e-05
0.800603583912 0.0166956 0.24016 1.69641 0.125966 0.889727 0.983460991 -0.236162 1.79675e-05
0.80067011238 0.0167116 0.240273 1.69646 0.126026 0.88971 0.983445276 -0.236269 1.79689e-05
0.800736640848 0.0167275 0.240386 1.6965 0.126085 0.889694 0.983429554 -0.236377 1.79704e-05
0.800803169316 0.0167435 0.240499 1.69655 0.126144 0.889678 0.983413824 -0.236484 1.79718e-05
0.800869697784 0.0167595 0.240612 1.6966 0.126203 0.889662 0.983398088 -0.236591 1.79733e-05
0.800936226252 0.0167756 0.240725 1.69664 0.126262 0.889646 0.983382344 -0.236698 1.79748e-05
0.80100275472 0.0167916 0.240838 1.69669 0.126322 0.88963 0.983366594 -0.236805 1.79763e-05
0.801069283188 0.0168076 0.240951 1.69674 0.126381 0.889614 0.983350836 -0.236912 1.79777e-05
0.801135811656 0.0168236 0.241063 1.69679 0.12644 0.889598 0.983335071 -0.23702 1.79792e-05
0.801202340124 0.0168397 0.241176 1.69683 0.126499 0.889582 0.983319299 -0.237127 1.79807e-05
0.801268868592 0.0168557 0.241289 1.69688 0.126558 0.889566 0.983303519 -0.237234 1.79821e-05
0.80133539706 0.0168718 0.241402 1.69693 0.126617 0.889551 0.983287733 -0.237341 1.79836e-05
0.801401925528 0.0168878 0.241515 1.69698 0.126677 0.889535 0.98327194 -0.237448 1.79851e-05
0.801468453996 0.0169039 0.241628 1.69703 0.126736 0.889519 0.983256139 -0.237556 1.79866e-05
0.801534982464 0.01692 0.241741 1.69708 0.126795 0.889503 0.983240331 -0.237663 1.79881e-05
0.801601510932 0.0169361 0.241854 1.69712 0.126854 0.889488 0.983224516 -0.23777 1.79895e-05
0.8016680394 0.0169522 0.241967 1.69717 0.126913 0.889472 0.983208694 -0.237877 1.7991e-05
0.801734567868 0.0169683 0.24208 1.69722 0.126973 0.889456 0.983192865 -0.237984 1.79925e-05
0.801801096336 0.0169844 0.242192 1.69727 0.127032 0.889441 0.983177029 -0.238091 1.7994e-05
0.801867624804 0.0170005 0.242305 1.69732 0.127091 0.889425 0.983161185 -0.238198 1.79955e-05
0.801934153272 0.0170166 0.242418 1.69737 0.12715 0.889409 0.983145335 -0.238306 1.7997e-05
0.80200068174 0.0170328 0.242531 1.69742 0.127209 0.889394 0.983129477 -0.238413 1.79985e-05
0.802067210208 0.0170489 0.242644 1.69747 0.127268 0.889378 0.983113612 -0.23852 1.79999e-05
0.802133738676 0.017065 0.242757 1.69752 0.127328 0.889363 0.98309774 -0.238627 1.80014e-05
0.802200267144 0.0170812 0.24287 1.69757 0.127387 0.889348 0.983081861 -0.238734 1.80029e-05
0.802266795612 0.0170974 0.242983 1.69762 0.127446 0.889332 0.983065975 -0.238841 1.80044e-05
0.80233332408 0.0171135 0.243096 1.69767 0.127505 0.889317 0.983050082 -0.238949 1.80059e-05
0.802399852548 0.0171297 0.243209 1.69772 0.127564 0.889302 0.983034181 -0.239056 1.80074e-05
0.802466381016 0.0171459 0.243322 1.69777 0.127623 0.889286 0.983018274 -0.239163 1.80089e-05
0.802532909484 0.0171621 0.243435 1.69782 0.127683 0.889271 0.983002359 -0.23927 1.80104e-05
0.802599437952 0.0171783 0.243548 1.69788 0.127742 0.889256 0.982986437 -0.239377 1.80119e-05
0.80266596642 0.0171945 0.243661 1.69793 0.127801 0.889241 0.982970508 -0.239484 1.80134e-05
0.802732494888 0.0172107 0.243774 1.69798 0.12786 0.889225 0.982954572 -0.239591 1.80149e-05
0.802799023356 0.0172269 0.243887 1.69803 0.127919 0.88921 0.982938629 -0.239698 1.80164e-05
0.802865551824 0.0172432 0.244 1.69808 0.127978 0.889195 0.982922679 -0.239806 1.80179e-05
0.802932080292 0.0172594 0.244112 1.69813 0.128037 0.88918 0.982906721 -0.239913 1.80194e-05
0.80299860876 0.0172756 0.244225 1.69819 0.128097 0.889165 0.982890757 -0.24002 1.8021e-05
0.803065137228 0.0172919 0.244338 1.69824 0.128156 0.88915 0.982874785 -0.240127 1.80225e-05
0.803131665696 0.0173081 0.244451 1.69829 0.128215 0.889135 0.982858806 -0.240234 1.8024e-05
0.803198194164 0.0173244 0.244564 1.69834 0.128274 0.88912 0.98284282 -0.240341 1.80255e-05
0.803264722632 0.0173407 0.244677 1.6984 0.128333 0.889105 0.982826827 -0.240448 1.8027e-05
0.8033312511 0.017357 0.24479 1.69845 0.128392 0.889091 0.982810827 -0.240555 1.80285e-05
0.803397779568 0.0173733 0.244903 1.6985 0.128452 0.889076 0.982794819 -0.240663 1.803e-05
0.803464308036 0.0173896 0.245016 1.69856 0.128511 0.889061 0.982778805 -0.24077 1.80316e-05
0.803530836504 0.0174059 0.245129 1.69861 0.12857 0.889046 0.982762783 -0.240877 1.80331e-05
0.803597364972 0.0174222 0.245242 1.69867 0.128629 0.889031 0.982746755 -0.240984 1.80346e-05
0.80366389344 0.0174385 0.245355 1.69872 0.128688 0.889017 0.982730719 -0.241091 1.80361e-05
0.803730421908 0.0174548 0.245468 1.69877 0.128747 0.889002 0.982714676 -0.241198 1.80377e-05
0.803796950376 0.0174711 0.245581 1.69883 0.128806 0.888987 0.982698626 -0.241305 1.80392e-05
0.803863478844 0.0174875 0.245694 1.69888 0.128866 0.888973 0.982682568 -0.241412 1.80407e-05
0.803930007312 0.0175038 0.245807 1.69894 0.128925 0.888958 0.982666504 -0.241519 1.80422e-05
0.80399653578 0.0175202 0.245921 1.69899 0.128984 0.888944 0.982650433 -0.241626 1.80438e-05
0.804063064248 0.0175366 0.246034 1.69905 0.129043 0.888929 0.982634354 -0.241734 1.80453e-05
0.804129592716 0.0175529 0.246147 1.6991 0.129102 0.888915 0.982618268 -0.241841 1.80468e-05
0.804196121184 0.0175693 0.24626 1.69916 0.129161 0.8889 0.982602175 -0.241948 1.80484e-05
0.804262649652 0.0175857 0.246373 1.69921 0.12922 0.888886 0.982586076 -0.242055 1.80499e-05
0.80432917812 0.0176021 0.246486 1.69927 0.12928 0.888872 0.982569968 -0.242162 1.80514e-05
0.804395706588 0.0176185 0.246599 1.69932 0.129339 0.888857 0.982553854 -0.242269 1.8053e-05
0.804462235056 0.0176349 0.246712 1.69938 0.129398 0.888843 0.982537733 -0.242376 1.80545e-05
0.804528763524 0.0176513 0.246825 1.69944 0.129457 0.888829 0.982521604 -0.242483 1.80561e-05
0.804595291992 0.0176677 0.246938 1.69949 0.129516 0.888814 0.982505469 -0.24259 1.80576e-05
0.80466182046 0.0176842 0.247051 1.69955 0.129575 0.8888 0.982489326 -0.242697 1.80592e-05
0.804728348928 0.0177006 0.247164 1.6996 0.129634 0.888786 0.982473176 -0.242804 1.80607e-05
0.804794877396 0.0177171 0.247277 1.69966 0.129693 0.888772 0.982457019 -0.242911 1.80622e-05
0.804861405864 0.0177335 0.24739 1.69972 0.129753 0.888758 0.982440855 -0.243019 1.80638e-05
0.804927934332 0.01775 0.247503 1.69978 0.129812 0.888744 0.982424684 -0.243126 1.80653e-05
0.8049944628 0.0177665 0.247616 1.69983 0.129871 0.88873 0.982408506 -0.243233 1.80669e-05
0.805060991268 0.0177829 0.24773 1.69989 0.12993 0.888716 0.98239232 -0.24334 1.80685e-05
0.805127519736 0.0177994 0.247843 1.69995 0.129989 0.888702 0.982376128 -0.243447 1.807e-05
0.805194048204 0.0178159 0.247956 1.70001 0.130048 0.888688 0.982359928 -0.243554 1.80716e-05
0.805260576672 0.0178324 0.248069 1.70006 0.130107 0.888674 0.982343721 -0.243661 1.80731e-05
0.80532710514 0.0178489 0.248182 1.70012 0.130166 0.88866 0.982327507 -0.243768 1.80747e-05
0.805393633608 0.0178654 0.248295 1.70018 0.130226 0.888646 0.982311286 -0.243875 1.80762e-05
0.805460162076 0.017882 0.248408 1.70024 0.130285 0.888632 0.982295058 -0.243982 1.80778e-05
0.805526690544 0.0178985 0.248521 1.7003 0.130344 0.888618 0.982278823 -0.244089 1.80794e-05
0.805593219012 0.017915 0.248634 1.70036 0.130403 0.888605 0.98226258 -0.244196 1.80809e-05
0.80565974748 0.0179316 0.248747 1.70042 0.130462 0.888591 0.982246331 -0.244303 1.80825e-05
0.805726275948 0.0179481 0.248861 1.70047 0.130521 0.888577 0.982230074 -0.24441 1.80841e-05
0.805792804416 0.0179647 0.248974 1.70053 0.13058 0.888564 0.98221381 -0.244517 1.80856e-05
0.805859332884 0.0179812 0.249087 1.70059 0.130639 0.88855 0.982197539 -0.244624 1.80872e-05
0.805925861352 0.0179978 0.2492 1.70065 0.130698 0.888536 0.982181261 -0.244731 1.80888e-05
0.80599238982 0.0180144 0.249313 1.70071 0.130758 0.888523 0.982164976 -0.244839 1.80903e-05
0.806058918288 0.018031 0.249426 1.70077 0.130817 0.888509 0.982148684 -0.244946 1.80919e-05
0.806125446756 0.0180476 0.249539 1.70083 0.130876 0.888496 0.982132384 -0.245053 1.80935e-05
0.806191975224 0.0180642 0.249653 1.70089 0.130935 0.888482 0.982116078 -0.24516 1.80951e-05
0.806258503692 0.0180808 0.249766 1.70095 0.130994 0.888469 0.982099764 -0.245267 1.80966e-05
0.80632503216 0.0180974 0.249879 1.70101 0.131053 0.888456 0.982083443 -0.245374 1.80982e-05
0.806391560628 0.0181141 0.249992 1.70107 0.131112 0.888442 0.982067115 -0.245481 1.80998e-05
0.806458089096 0.0181307 0.250105 1.70114 0.131171 0.888429 0.98205078 -0.245588 1.81014e-05
0.806524617564 0.0181473 0.250218 1.7012 0.13123 0.888416 0.982034438 -0.245695 1.8103e-05
0.806591146032 0.018164 0.250332 1.70126 0.13129 0.888402 0.982018089 -0.245802 1.81045e-05
0.8066576745 0.0181806 0.250445 1.70132 0.131349 0.888389 0.982001733 -0.245909 1.81061e-05
0.806724202968 0.0181973 0.250558 1.70138 0.131408 0.888376 0.981985369 -0.246016 1.81077e-05
0.806790731436 0.018214 0.250671 1.70144 0.131467 0.888363 0.981968998 -0.246123 1.81093e-05
0.806857259904 0.0182307 0.250784 1.7015 0.131526 0.88835 0.981952621 -0.24623 1.81109e-05
0.806923788372 0.0182474 0.250898 1.70157 0.131585 0.888337 0.981936236 -0.246337 1.81125e-05
0.80699031684 0.018264 0.251011 1.70163 0.131644 0.888324 0.981919844 -0.246444 1.81141e-05
0.807056845308 0.0182808 0.251124 1.70169 0.131703 0.888311 0.981903445 -0.246551 1.81157e-05
0.807123373776 0.0182975 0.251237 1.70175 0.131762 0.888298 0.981887038 -0.246658 1.81173e-05
0.807189902244 0.0183142 0.25135 1.70182 0.131821 0.888285 0.981870625 -0.246765 1.81189e-05
0.807256430712 0.0183309 0.251464 1.70188 0.131881 0.888272 0.981854205 -0.246872 1.81205e-05
0.80732295918 0.0183476 0.251577 1.70194 0.13194 0.888259 0.981837777 -0.246979 1.81221e-05
0.807389487648 0.0183644 0.25169 1.70201 0.131999 0.888246 0.981821342 -0.247086 1.81237e-05
0.807456016116 0.0183811 0.251803 1.70207 0.132058 0.888233 0.981804901 -0.247193 1.81253e-05
0.807522544584 0.0183979 0.251917 1.70213 0.132117 0.88822 0.981788452 -0.2473 1.81269e-05
0.807589073052 0.0184146 0.25203 1.7022 0.132176 0.888207 0.981771996 -0.247407 1.81285e-05
0.80765560152 0.0184314 0.252143 1.70226 0.132235 0.888195 0.981755532 -0.247514 1.81301e-05
0.807722129988 0.0184482 0.252256 1.70233 0.132294 0.888182 0.981739062 -0.247621 1.81317e-05
0.807788658456 0.018465 0.25237 1.70239 0.132353 0.888169 0.981722585 -0.247728 1.81333e-05
0.807855186924 0.0184818 0.252483 1.70245 0.132412 0.888157 0.9817061 -0.247835 1.81349e-05
0.807921715392 0.0184986 0.252596 1.70252 0.132471 0.888144 0.981689609 -0.247942 1.81365e-05
0.80798824386 0.0185154 0.252709 1.70258 0.132531 0.888131 0.98167311 -0.248049 1.81381e-05
0.808054772328 0.0185322 0.252823 1.70265 0.13259 0.888119 0.981656604 -0.248156 1.81397e-05
0.808121300796 0.018549 0.252936 1.70271 0.132649 0.888106 0.981640091 -0.248263 1.81414e-05
0.808187829264 0.0185659 0.253049 1.70278 0.132708 0.888094 0.981623571 -0.24837 1.8143e-05
0.808254357732 0.0185827 0.253162 1.70284 0.132767 0.888082 0.981607043 -0.248477 1.81446e-05
0.8083208862 0.0185995 0.253276 1.70291 0.132826 0.888069 0.981590509 -0.248584 1.81462e-05
0.808387414668 0.0186164 0.253389 1.70298 0.132885 0.888057 0.981573968 -0.248691 1.81478e-05
0.808453943136 0.0186333 0.253502 1.70304 0.132944 0.888044 0.981557419 -0.248798 1.81495e-05
0.808520471604 0.0186501 0.253616 1.70311 0.133003 0.888032 0.981540863 -0.248905 1.81511e-05
0.808587000072 0.018667 0.253729 1.70317 0.133062 0.88802 0.9815243 -0.249012 1.81527e-05
0.80865352854 0.0186839 0.253842 1.70324 0.133121 0.888008 0.981507731 -0.249119 1.81543e-05
0.808720057008 0.0187008 0.253956 1.70331 0.13318 0.887995 0.981491153 -0.249226 1.8156e-05
0.808786585476 0.0187177 0.254069 1.70337 0.13324 0.887983 0.981474569 -0.249333 1.81576e-05
0.808853113944 0.0187346 0.254182 1.70344 0.133299 0.887971 0.981457978 -0.24944 1.81592e-05
0.808919642412 0.0187515 0.254296 1.70351 0.133358 0.887959 0.98144138 -0.249547 1.81609e-05
0.80898617088 0.0187684 0.254409 1.70358 0.133417 0.887947 0.981424774 -0.249654 1.81625e-05
0.809052699348 0.0187853 0.254522 1.70364 0.133476 0.887935 0.981408161 -0.249761 1.81641e-05
0.809119227816 0.0188023 0.254636 1.70371 0.133535 0.887923 0.981391542 -0.249868 1.81658e-05
0.809185756284 0.0188192 0.254749 1.70378 0.133594 0.887911 0.981374915 -0.249975 1.81674e-05
0.809252284752 0.0188362 0.254862 1.70385 0.133653 0.887899 0.981358281 -0.250082 1.8169e-05
0.80931881322 0.0188531 0.254976 1.70391 0.133712 0.887887 0.98134164 -0.250189 1.81707e-05
0.809385341688 0.0188701 0.255089 1.70398 0.133771 0.887875 0.981324991 -0.250296 1.81723e-05
0.809451870156 0.0188871 0.255202 1.70405 0.13383 0.887863 0.981308336 -0.250403 1.8174e-05
0.809518398624 0.0189041 0.255316 1.70412 0.133889 0.887851 0.981291673 -0.25051 1.81756e-05
0.809584927092 0.0189211 0.255429 1.70419 0.133948 0.887839 0.981275004 -0.250617 1.81773e-05
0.80965145556 0.018938 0.255543 1.70426 0.134007 0.887828 0.981258327 -0.250724 1.81789e-05
0.809717984028 0.0189551 0.255656 1.70433 0.134067 0.887816 0.981241643 -0.250831 1.81806e-05
0.809784512496 0.0189721 0.255769 1.7044 0.134126 0.887804 0.981224952 -0.250938 1.81822e-05
0.809851040964 0.0189891 0.255883 1.70447 0.134185 0.887793 0.981208254 -0.251045 1.81839e-05
0.809917569432 0.0190061 0.255996 1.70454 0.134244 0.887781 0.981191549 -0.251152 1.81855e-05
0.8099840979 0.0190231 0.256109 1.70461 0.134303 0.887769 0.981174837 -0.251259 1.81872e-05
0.810050626368 0.0190402 0.256223 1.70468 0.134362 0.887758 0.981158117 -0.251366 1.81888e-05
0.810117154836 0.0190572 0.256336 1.70475 0.134421 0.887746 0.981141391 -0.251473 1.81905e-05
0.810183683304 0.0190743 0.25645 1.70482 0.13448 0.887735 0.981124657 -0.25158 1.81921e-05
0.810250211772 0.0190914 0.256563 1.70489 0.134539 0.887723 0.981107916 -0.251686 1.81938e-05
0.81031674024 0.0191084 0.256677 1.70496 0.134598 0.887712 0.981091169 -0.251793 1.81955e-05
0.810383268708 0.0191255 0.25679 1.70503 0.134657 0.8877 0.981074414 -0.2519 1.81971e-05
0.810449797176 0.0191426 0.256903 1.7051 0.134716 0.887689 0.981057652 -0.252007 1.81988e-05
0.810516325644 0.0191597 0.257017 1.70517 0.134775 0.887678 0.981040882 -0.252114 1.82005e-05
0.810582854112 0.0191768 0.25713 1.70524 0.134834 0.887666 0.981024106 -0.252221 1.82021e-05
0.81064938258 0.0191939 0.257244 1.70531 0.134893 0.887655 0.981007323 -0.252328 1.82038e-05
0.810715911048 0.019211 0.257357 1.70538 0.134952 0.887644 0.980990532 -0.252435 1.82055e-05
0.810782439516 0.0192282 0.257471 1.70546 0.135011 0.887633 0.980973734 -0.252542 1.82071e-05
0.810848967984 0.0192453 0.257584 1.70553 0.135071 0.887622 0.980956929 -0.252649 1.82088e-05
0.810915496452 0.0192624 0.257698 1.7056 0.13513 0.88761 0.980940118 -0.252756 1.82105e-05
0.81098202492 0.0192796 0.257811 1.70567 0.135189 0.887599 0.980923299 -0.252863 1.82122e-05
0.811048553388 0.0192967 0.257925 1.70575 0.135248 0.887588 0.980906472 -0.25297 1.82138e-05
0.811115081856 0.0193139 0.258038 1.70582 0.135307 0.887577 0.980889639 -0.253077 1.82155e-05
0.811181610324 0.0193311 0.258152 1.70589 0.135366 0.887566 0.980872799 -0.253184 1.82172e-05
0.811248138792 0.0193482 0.258265 1.70596 0.135425 0.887555 0.980855951 -0.253291 1.82189e-05
0.81131466726 0.0193654 0.258379 1.70604 0.135484 0.887544 0.980839097 -0.253398 1.82205e-05
0.811381195728 0.0193826 0.258492 1.70611 0.135543 0.887533 0.980822235 -0.253505 1.82222e-05
0.811447724196 0.0193998 0.258606 1.70618 0.135602 0.887522 0.980805366 -0.253612 1.82239e-05
0.811514252664 0.019417 0.258719 1.70626 0.135661 0.887512 0.98078849 -0.253719 1.82256e-05
0.811580781132 0.0194342 0.258833 1.70633 0.13572 0.887501 0.980771607 -0.253826 1.82273e-05
0.8116473096 0.0194515 0.258946 1.7064 0.135779 0.88749 0.980754717 -0.253932 1.8229e-05
0.811713838068 0.0194687 0.25906 1.70648 0.135838 0.887479 0.98073782 -0.254039 1.82307e-05
0.811780366536 0.0194859 0.259173 1.70655 0.135897 0.887468 0.980720915 -0.254146 1.82324e-05
0.811846895004 0.0195032 0.259287 1.70663 0.135956 0.887458 0.980704004 -0.254253 1.82341e-05
0.811913423472 0.0195204 0.2594 1.7067 0.136015 0.887447 0.980687085 -0.25436 1.82358e-05
0.81197995194 0.0195377 0.259514 1.70678 0.136074 0.887436 0.980670159 -0.254467 1.82375e-05
0.812046480408 0.019555 0.259627 1.70685 0.136133 0.887426 0.980653226 -0.254574 1.82391e-05
0.812113008876 0.0195722 0.259741 1.70693 0.136192 0.887415 0.980636286 -0.254681 1.82408e-05
0.812179537344 0.0195895 0.259854 1.707 0.136251 0.887405 0.980619339 -0.254788 1.82425e-05
0.812246065812 0.0196068 0.259968 1.70708 0.13631 0.887394 0.980602385 -0.254895 1.82442e-05
0.81231259428 0.0196241 0.260082 1.70715 0.13637 0.887384 0.980585424 -0.255002 1.8246e-05
0.812379122748 0.0196414 0.260195 1.70723 0.136429 0.887373 0.980568455 -0.255109 1.82477e-05
0.812445651216 0.0196587 0.260309 1.70731 0.136488 0.887363 0.98055148 -0.255216 1.82494e-05
0.812512179684 0.0196761 0.260422 1.70738 0.136547 0.887353 0.980534497 -0.255323 1.82511e-05
0.812578708152 0.0196934 0.260536 1.70746 0.136606 0.887342 0.980517507 -0.25543 1.82528e-05
0.81264523662 0.0197107 0.26065 1.70753 0.136665 0.887332 0.98050051 -0.255536 1.82545e-05
0.812711765088 0.0197281 0.260763 1.70761 0.136724 0.887322 0.980483506 -0.255643 1.82562e-05
0.812778293556 0.0197454 0.260877 1.70769 0.136783 0.887311 0.980466495 -0.25575 1.82579e-05
0.812844822024 0.0197628 0.26099 1.70777 0.136842 0.887301 0.980449477 -0.255857 1.82596e-05
0.812911350492 0.0197802 0.261104 1.70784 0.136901 0.887291 0.980432452 -0.255964 1.82613e-05
0.81297787896 0.0197975 0.261218 1.70792 0.13696 0.887281 0.980415419 -0.256071 1.82631e-05
0.813044407428 0.0198149 0.261331 1.708 0.137019 0.887271 0.98039838 -0.256178 1.82648e-05
0.813110935896 0.0198323 0.261445 1.70807 0.137078 0.887261 0.980381333 -0.256285 1.82665e-05
0.813177464364 0.0198497 0.261558 1.70815 0.137137 0.887251 0.980364279 -0.256392 1.82682e-05
0.813243992832 0.0198671 0.261672 1.70823 0.137196 0.887241 0.980347218 -0.256499 1.82699e-05
0.8133105213 0.0198845 0.261786 1.70831 0.137255 0.887231 0.98033015 -0.256606 1.82717e-05
0.813377049768 0.0199019 0.261899 1.70839 0.137314 0.887221 0.980313075 -0.256713 1.82734e-05
0.813443578236 0.0199194 0.262013 1.70847 0.137373 0.887211 0.980295993 -0.25682 1.82751e-05
0.813510106704 0.0199368 0.262127 1.70854 0.137432 0.887201 0.980278903 -0.256927 1.82769e-05
0.813576635172 0.0199542 0.26224 1.70862 0.137491 0.887191 0.980261807 -0.257033 1.82786e-05
0.81364316364 0.0199717 0.262354 1.7087 0.13755 0.887181 0.980244703 -0.25714 1.82803e-05
0.813709692108 0.0199891 0.262468 1.70878 0.137609 0.887172 0.980227593 -0.257247 1.8282e-05
0.813776220576 0.0200066 0.262581 1.70886 0.137668 0.887162 0.980210475 -0.257354 1.82838e-05
0.813842749044 0.0200241 0.262695 1.70894 0.137727 0.887152 0.98019335 -0.257461 1.82855e-05
0.813909277512 0.0200416 0.262809 1.70902 0.137786 0.887142 0.980176218 -0.257568 1.82873e-05
0.81397580598 0.0200591 0.262923 1.7091 0.137845 0.887133 0.980159079 -0.257675 1.8289e-05
0.814042334448 0.0200766 0.263036 1.70918 0.137904 0.887123 0.980141932 -0.257782 1.82907e-05
0.814108862916 0.0200941 0.26315 1.70926 0.137963 0.887114 0.980124779 -0.257889 1.82925e-05
0.814175391384 0.0201116 0.263264 1.70934 0.138022 0.887104 0.980107619 -0.257996 1.82942e-05
0.814241919852 0.0201291 0.263377 1.70942 0.138081 0.887094 0.980090451 -0.258103 1.8296e-05
0.81430844832 0.0201466 0.263491 1.7095 0.13814 0.887085 0.980073276 -0.25821 1.82977e-05
0.814374976788 0.0201641 0.263605 1.70958 0.138199 0.887076 0.980056094 -0.258316 1.82994e-05
0.814441505256 0.0201817 0.263719 1.70966 0.138258 0.887066 0.980038905 -0.258423 1.83012e-05
0.814508033724 0.0201992 0.263832 1.70974 0.138317 0.887057 0.980021709 -0.25853 1.83029e-05
0.814574562192 0.0202168 0.263946 1.70983 0.138376 0.887047 0.980004506 -0.258637 1.83047e-05
0.81464109066 0.0202344 0.26406 1.70991 0.138435 0.887038 0.979987296 -0.258744 1.83064e-05
0.814707619128 0.0202519 0.264174 1.70999 0.138494 0.887029 0.979970078 -0.258851 1.83082e-05
0.814774147596 0.0202695 0.264287 1.71007 0.138553 0.887019 0.979952854 -0.258958 1.831e-05
0.814840676064 0.0202871 0.264401 1.71015 0.138612 0.88701 0.979935622 -0.259065 1.83117e-05
0.814907204532 0.0203047 0.264515 1.71023 0.138671 0.887001 0.979918384 -0.259172 1.83135e-05
0.814973733 0.0203223 0.264629 1.71032 0.13873 0.886992 0.979901138 -0.259279 1.83152e-05
0.815040261468 0.0203399 0.264742 1.7104 0.138789 0.886983 0.979883885 -0.259386 1.8317e-05
0.815106789936 0.0203575 0.264856 1.71048 0.138848 0.886974 0.979866625 -0.259492 1.83188e-05
0.815173318404 0.0203751 0.26497 1.71057 0.138907 0.886965 0.979849357 -0.259599 1.83205e-05
0.815239846872 0.0203928 0.265084 1.71065 0.138966 0.886956 0.979832083 -0.259706 1.83223e-05
0.81530637534 0.0204104 0.265198 1.71073 0.139025 0.886947 0.979814802 -0.259813 1.8324e-05
0.815372903808 0.0204281 0.265312 1.71081 0.139084 0.886938 0.979797513 -0.25992 1.83258e-05
0.815439432276 0.0204457 0.265425 1.7109 0.139143 0.886929 0.979780218 -0.260027 1.83276e-05
0.815505960744 0.0204634 0.265539 1.71098 0.139202 0.88692 0.979762915 -0.260134 1.83294e-05
0.815572489212 0.020481 0.265653 1.71107 0.139261 0.886911 0.979745605 -0.260241 1.83311e-05
0.81563901768 0.0204987 0.265767 1.71115 0.13932 0.886902 0.979728288 -0.260348 1.83329e-05
0.815705546148 0.0205164 0.265881 1.71123 0.139379 0.886893 0.979710964 -0.260455 1.83347e-05
0.815772074616 0.0205341 0.265995 1.71132 0.139439 0.886884 0.979693633 -0.260562 1.83364e-05
0.815838603084 0.0205518 0.266108 1.7114 0.139498 0.886876 0.979676294 -0.260668 1.83382e-05
0.815905131552 0.0205695 0.266222 1.71149 0.139557 0.886867 0.979658949 -0.260775 1.834e-05
0.81597166002 0.0205872 0.266336 1.71157 0.139616 0.886858 0.979641596 -0.260882 1.83418e-05
0.816038188488 0.0206049 0.26645 1.71166 0.139675 0.88685 0.979624237 -0.260989 1.83436e-05
0.816104716956 0.0206227 0.266564 1.71174 0.139734 0.886841 0.97960687 -0.261096 1.83454e-05
0.816171245424 0.0206404 0.266678 1.71183 0.139793 0.886832 0.979589496 -0.261203 1.83471e-05
0.816237773892 0.0206582 0.266792 1.71191 0.139852 0.886824 0.979572115 -0.26131 1.83489e-05
0.81630430236 0.0206759 0.266906 1.712 0.139911 0.886815 0.979554727 -0.261417 1.83507e-05
0.816370830828 0.0206937 0.267019 1.71209 0.13997 0.886807 0.979537332 -0.261524 1.83525e-05
0.816437359296 0.0207114 0.267133 1.71217 0.140029 0.886798 0.979519929 -0.261631 1.83543e-05
0.816503887764 0.0207292 0.267247 1.71226 0.140088 0.88679 0.97950252 -0.261737 1.83561e-05
0.816570416232 0.020747 0.267361 1.71234 0.140146 0.886782 0.979485103 -0.261844 1.83579e-05
0.8166369447 0.0207648 0.267475 1.71243 0.140205 0.886773 0.97946768 -0.261951 1.83597e-05
0.816703473168 0.0207826 0.267589 1.71252 0.140264 0.886765 0.979450249 -0.262058 1.83615e-05
0.816770001636 0.0208004 0.267703 1.7126 0.140323 0.886757 0.979432811 -0.262165 1.83633e-05
0.816836530104 0.0208182 0.267817 1.71269 0.140382 0.886748 0.979415366 -0.262272 1.83651e-05
0.816903058572 0.020836 0.267931 1.71278 0.140441 0.88674 0.979397914 -0.262379 1.83669e-05
0.81696958704 0.0208539 0.268045 1.71287 0.1405 0.886732 0.979380455 -0.262486 1.83687e-05
0.817036115508 0.0208717 0.268159 1.71295 0.140559 0.886724 0.979362988 -0.262593 1.83705e-05
0.817102643976 0.0208895 0.268273 1.71304 0.140618 0.886716 0.979345515 -0.2627 1.83723e-05
0.817169172444 0.0209074 0.268387 1.71313 0.140677 0.886707 0.979328034 -0.262806 1.83741e-05
0.817235700912 0.0209252 0.268501 1.71322 0.140736 0.886699 0.979310547 -0.262913 1.83759e-05
0.81730222938 0.0209431 0.268615 1.71331 0.140795 0.886691 0.979293052 -0.26302 1.83777e-05
0.817368757848 0.020961 0.268729 1.71339 0.140854 0.886683 0.97927555 -0.263127 1.83795e-05
0.817435286316 0.0209789 0.268843 1.71348 0.140913 0.886675 0.979258041 -0.263234 1.83813e-05
0.817501814784 0.0209968 0.268957 1.71357 0.140972 0.886667 0.979240525 -0.263341 1.83831e-05
0.817568343252 0.0210147 0.269071 1.71366 0.141031 0.88666 0.979223002 -0.263448 1.83849e-05
0.81763487172 0.0210326 0.269185 1.71375 0.14109 0.886652 0.979205471 -0.263555 1.83867e-05
0.817701400188 0.0210505 0.269299 1.71384 0.141149 0.886644 0.979187934 -0.263662 1.83886e-05
0.817767928656 0.0210684 0.269413 1.71393 0.141208 0.886636 0.979170389 -0.263769 1.83904e-05
0.817834457124 0.0210863 0.269527 1.71402 0.141267 0.886628 0.979152838 -0.263875 1.83922e-05
0.817900985592 0.0211043 0.269641 1.71411 0.141326 0.886621 0.979135279 -0.263982 1.8394e-05
0.81796751406 0.0211222 0.269755 1.7142 0.141385 0.886613 0.979117713 -0.264089 1.83958e-05
0.818034042528 0.0211401 0.269869 1.71429 0.141444 0.886605 0.97910014 -0.264196 1.83977e-05
0.818100570996 0.0211581 0.269983 1.71438 0.141503 0.886597 0.97908256 -0.264303 1.83995e-05
0.818167099464 0.0211761 0.270097 1.71447 0.141562 0.88659 0.979064973 -0.26441 1.84013e-05
0.818233627932 0.021194 0.270211 1.71456 0.141621 0.886582 0.979047378 -0.264517 1.84032e-05
0.8183001564 0.021212 0.270325 1.71465 0.14168 0.886575 0.979029777 -0.264624 1.8405e-05
0.818366684868 0.02123 0.270439 1.71474 0.141739 0.886567 0.979012168 -0.264731 1.84068e-05
0.818433213336 0.021248 0.270553 1.71483 0.141798 0.88656 0.978994553 -0.264838 1.84086e-05
0.818499741804 0.021266 0.270667 1.71492 0.141857 0.886552 0.97897693 -0.264944 1.84105e-05
0.818566270272 0.021284 0.270781 1.71501 0.141916 0.886545 0.9789593 -0.265051 1.84123e-05
0.81863279874 0.021302 0.270895 1.7151 0.141975 0.886537 0.978941663 -0.265158 1.84142e-05
0.818699327208 0.0213201 0.27101 1.7152 0.142034 0.88653 0.978924019 -0.265265 1.8416e-05
0.818765855676 0.0213381 0.271124 1.71529 0.142093 0.886523 0.978906368 -0.265372 1.84178e-05
0.818832384144 0.0213561 0.271238 1.71538 0.142152 0.886515 0.978888709 -0.265479 1.84197e-05
0.818898912612 0.0213742 0.271352 1.71547 0.142211 0.886508 0.978871044 -0.265586 1.84215e-05
0.81896544108 0.0213922 0.271466 1.71557 0.14227 0.886501 0.978853371 -0.265693 1.84234e-05
0.819031969548 0.0214103 0.27158 1.71566 0.142329 0.886494 0.978835691 -0.2658 1.84252e-05
0.819098498016 0.0214284 0.271694 1.71575 0.142388 0.886487 0.978818005 -0.265907 1.8427e-05
0.819165026484 0.0214465 0.271808 1.71584 0.142447 0.88648 0.978800311 -0.266013 1.84289e-05
0.819231554952 0.0214645 0.271923 1.71594 0.142506 0.886472 0.97878261 -0.26612 1.84307e-05
0.81929808342 0.0214826 0.272037 1.71603 0.142565 0.886465 0.978764902 -0.266227 1.84326e-05
0.819364611888 0.0215007 0.272151 1.71612 0.142624 0.886458 0.978747186 -0.266334 1.84344e-05
0.819431140356 0.0215189 0.272265 1.71622 0.142683 0.886451 0.978729464 -0.266441 1.84363e-05
0.819497668824 0.021537 0.272379 1.71631 0.142742 0.886444 0.978711735 -0.266548 1.84382e-05
0.819564197292 0.0215551 0.272494 1.7164 0.142801 0.886437 0.978693998 -0.266655 1.844e-05
0.81963072576 0.0215732 0.272608 1.7165 0.14286 0.88643 0.978676254 -0.266762 1.84419e-05
0.819697254228 0.0215914 0.272722 1.71659 0.142919 0.886424 0.978658503 -0.266869 1.84437e-05
0.819763782696 0.0216095 0.272836 1.71669 0.142978 0.886417 0.978640746 -0.266976 1.84456e-05
0.819830311164 0.0216277 0.27295 1.71678 0.143037 0.88641 0.978622981 -0.267082 1.84475e-05
0.819896839632 0.0216458 0.273065 1.71688 0.143096 0.886403 0.978605208 -0.267189 1.84493e-05
0.8199633681 0.021664 0.273179 1.71697 0.143155 0.886396 0.978587429 -0.267296 1.84512e-05
0.820029896568 0.0216822 0.273293 1.71707 0.143214 0.88639 0.978569643 -0.267403 1.8453e-05
0.820096425036 0.0217004 0.273407 1.71716 0.143273 0.886383 0.978551849 -0.26751 1.84549e-05
0.820162953504 0.0217186 0.273521 1.71726 0.143332 0.886376 0.978534049 -0.267617 1.84568e-05
0.820229481972 0.0217368 0.273636 1.71735 0.143391 0.88637 0.978516241 -0.267724 1.84587e-05
0.82029601044 0.021755 0.27375 1.71745 0.143449 0.886363 0.978498426 -0.267831 1.84605e-05
0.820362538908 0.0217732 0.273864 1.71754 0.143508 0.886357 0.978480604 -0.267938 1.84624e-05
0.820429067376 0.0217914 0.273979 1.71764 0.143567 0.88635 0.978462775 -0.268045 1.84643e-05
0.820495595844 0.0218096 0.274093 1.71774 0.143626 0.886344 0.978444939 -0.268151 1.84662e-05
0.820562124312 0.0218279 0.274207 1.71783 0.143685 0.886337 0.978427096 -0.268258 1.8468e-05
0.82062865278 0.0218461 0.274321 1.71793 0.143744 0.886331 0.978409245 -0.268365 1.84699e-05
0.820695181248 0.0218644 0.274436 1.71803 0.143803 0.886324 0.978391388 -0.268472 1.84718e-05
0.820761709716 0.0218826 0.27455 1.71812 0.143862 0.886318 0.978373523 -0.268579 1.84737e-05
0.820828238184 0.0219009 0.274664 1.71822 0.143921 0.886312 0.978355652 -0.268686 1.84756e-05
0.820894766652 0.0219192 0.274779 1.71832 0.14398 0.886305 0.978337773 -0.268793 1.84774e-05
0.82096129512 0.0219375 0.274893 1.71842 0.144039 0.886299 0.978319887 -0.2689 1.84793e-05
0.821027823588 0.0219558 0.275007 1.71851 0.144098 0.886293 0.978301994 -0.269007 1.84812e-05
0.821094352056 0.0219741 0.275122 1.71861 0.144157 0.886287 0.978284094 -0.269114 1.84831e-05
0.821160880524 0.0219924 0.275236 1.71871 0.144216 0.886281 0.978266186 -0.26922 1.8485e-05
0.821227408992 0.0220107 0.27535 1.71881 0.144275 0.886274 0.978248272 -0.269327 1.84869e-05
0.82129393746 0.022029 0.275465 1.71891 0.144334 0.886268 0.978230351 -0.269434 1.84888e-05
0.821360465928 0.0220473 0.275579 1.719 0.144393 0.886262 0.978212422 -0.269541 1.84907e-05
0.821426994396 0.0220657 0.275693 1.7191 0.144452 0.886256 0.978194486 -0.269648 1.84926e-05
0.821493522864 0.022084 0.275808 1.7192 0.144511 0.88625 0.978176543 -0.269755 1.84945e-05
0.821560051332 0.0221024 0.275922 1.7193 0.14457 0.886244 0.978158593 -0.269862 1.84964e-05
0.8216265798 0.0221207 0.276036 1.7194 0.144629 0.886238 0.978140636 -0.269969 1.84983e-05
0.821693108268 0.0221391 0.276151 1.7195 0.144688 0.886232 0.978122672 -0.270076 1.85002e-05
0.821759636736 0.0221575 0.276265 1.7196 0.144747 0.886227 0.978104701 -0.270183 1.85021e-05
0.821826165204 0.0221759 0.27638 1.7197 0.144806 0.886221 0.978086723 -0.27029 1.8504e-05
0.821892693672 0.0221942 0.276494 1.7198 0.144865 0.886215 0.978068737 -0.270396 1.85059e-05
0.82195922214 0.0222126 0.276608 1.7199 0.144924 0.886209 0.978050744 -0.270503 1.85078e-05
0.822025750608 0.0222311 0.276723 1.72 0.144983 0.886203 0.978032745 -0.27061 1.85097e-05
0.822092279076 0.0222495 0.276837 1.7201 0.145041 0.886198 0.978014738 -0.270717 1.85116e-05
0.822158807544 0.0222679 0.276952 1.7202 0.1451 0.886192 0.977996724 -0.270824 1.85135e-05
0.822225336012 0.0222863 0.277066 1.7203 0.145159 0.886186 0.977978703 -0.270931 1.85154e-05
0.82229186448 0.0223048 0.277181 1.7204 0.145218 0.886181 0.977960675 -0.271038 1.85174e-05
0.822358392948 0.0223232 0.277295 1.7205 0.145277 0.886175 0.977942639 -0.271145 1.85193e-05
0.822424921416 0.0223417 0.27741 1.7206 0.145336 0.88617 0.977924597 -0.271252 1.85212e-05
0.822491449884 0.0223601 0.277524 1.7207 0.145395 0.886164 0.977906547 -0.271359 1.85231e-05
0.822557978352 0.0223786 0.277639 1.72081 0.145454 0.886159 0.977888491 -0.271466 1.8525e-05
0.82262450682 0.0223971 0.277753 1.72091 0.145513 0.886153 0.977870427 -0.271572 1.85269e-05
0.822691035288 0.0224155 0.277868 1.72101 0.145572 0.886148 0.977852356 -0.271679 1.85289e-05
0.822757563756 0.022434 0.277982 1.72111 0.145631 0.886142 0.977834278 -0.271786 1.85308e-05
0.822824092224 0.0224525 0.278097 1.72121 0.14569 0.886137 0.977816193 -0.271893 1.85327e-05
0.822890620692 0.022471 0.278211 1.72132 0.145749 0.886132 0.977798101 -0.272 1.85347e-05
0.82295714916 0.0224895 0.278326 1.72142 0.145808 0.886126 0.977780002 -0.272107 1.85366e-05
0.823023677628 0.0225081 0.27844 1.72152 0.145867 0.886121 0.977761895 -0.272214 1.85385e-05
0.823090206096 0.0225266 0.278555 1.72162 0.145926 0.886116 0.977743782 -0.272321 1.85404e-05
0.823156734564 0.0225451 0.278669 1.72173 0.145985 0.886111 0.977725661 -0.272428 1.85424e-05
0.823223263032 0.0225637 0.278784 1.72183 0.146044 0.886106 0.977707533 -0.272535 1.85443e-05
0.8232897915 0.0225822 0.278898 1.72193 0.146103 0.8861 0.977689399 -0.272642 1.85462e-05
0.823356319968 0.0226008 0.279013 1.72204 0.146162 0.886095 0.977671257 -0.272749 1.85482e-05
0.823422848436 0.0226193 0.279127 1.72214 0.146221 0.88609 0.977653107 -0.272855 1.85501e-05
0.823489376904 0.0226379 0.279242 1.72224 0.146279 0.886085 0.977634951 -0.272962 1.85521e-05
0.823555905372 0.0226565 0.279357 1.72235 0.146338 0.88608 0.977616788 -0.273069 1.8554e-05
0.82362243384 0.0226751 0.279471 1.72245 0.146397 0.886075 0.977598617 -0.273176 1.8556e-05
0.823688962308 0.0226937 0.279586 1.72256 0.146456 0.88607 0.97758044 -0.273283 1.85579e-05
0.823755490776 0.0227123 0.2797 1.72266 0.146515 0.886065 0.977562255 -0.27339 1.85598e-05
0.823822019244 0.0227309 0.279815 1.72277 0.146574 0.88606 0.977544063 -0.273497 1.85618e-05
0.823888547712 0.0227495 0.27993 1.72287 0.146633 0.886056 0.977525865 -0.273604 1.85637e-05
0.82395507618 0.0227681 0.280044 1.72298 0.146692 0.886051 0.977507659 -0.273711 1.85657e-05
0.824021604648 0.0227868 0.280159 1.72308 0.146751 0.886046 0.977489445 -0.273818 1.85676e-05
0.824088133116 0.0228054 0.280273 1.72319 0.14681 0.886041 0.977471225 -0.273925 1.85696e-05
0.824154661584 0.0228241 0.280388 1.72329 0.146869 0.886037 0.977452998 -0.274032 1.85716e-05
0.824221190052 0.0228427 0.280503 1.7234 0.146928 0.886032 0.977434763 -0.274139 1.85735e-05
0.82428771852 0.0228614 0.280617 1.7235 0.146987 0.886027 0.977416522 -0.274245 1.85755e-05
0.824354246988 0.0228801 0.280732 1.72361 0.147046 0.886023 0.977398273 -0.274352 1.85774e-05
0.824420775456 0.0228987 0.280847 1.72372 0.147105 0.886018 0.977380017 -0.274459 1.85794e-05
0.824487303924 0.0229174 0.280961 1.72382 0.147164 0.886014 0.977361754 -0.274566 1.85813e-05
0.824553832392 0.0229361 0.281076 1.72393 0.147223 0.886009 0.977343484 -0.274673 1.85833e-05
0.82462036086 0.0229548 0.281191 1.72404 0.147282 0.886005 0.977325207 -0.27478 1.85853e-05
0.824686889328 0.0229735 0.281306 1.72414 0.147341 0.886 0.977306923 -0.274887 1.85872e-05
0.824753417796 0.0229923 0.28142 1.72425 0.147399 0.885996 0.977288632 -0.274994 1.85892e-05
0.824819946264 0.023011 0.281535 1.72436 0.147458 0.885991 0.977270333 -0.275101 1.85912e-05
0.824886474732 0.0230297 0.28165 1.72447 0.147517 0.885987 0.977252028 -0.275208 1.85932e-05
0.8249530032 0.0230485 0.281764 1.72457 0.147576 0.885983 0.977233715 -0.275315 1.85951e-05
0.825019531668 0.0230672 0.281879 1.72468 0.147635 0.885978 0.977215395 -0.275422 1.85971e-05
0.825086060136 0.023086 0.281994 1.72479 0.147694 0.885974 0.977197068 -0.275529 1.85991e-05
0.825152588604 0.0231047 0.282109 1.7249 0.147753 0.88597 0.977178734 -0.275636 1.86011e-05
0.825219117072 0.0231235 0.282223 1.72501 0.147812 0.885966 0.977160393 -0.275743 1.8603e-05
0.82528564554 0.0231423 0.282338 1.72511 0.147871 0.885961 0.977142045 -0.275849 1.8605e-05
0.825352174008 0.0231611 0.282453 1.72522 0.14793 0.885957 0.977123689 -0.275956 1.8607e-05
0.825418702476 0.0231799 0.282568 1.72533 0.147989 0.885953 0.977105327 -0.276063 1.8609e-05
0.825485230944 0.0231987 0.282682 1.72544 0.148048 0.885949 0.977086957 -0.27617 1.8611e-05
0.825551759412 0.0232175 0.282797 1.72555 0.148107 0.885945 0.97706858 -0.276277 1.86129e-05
0.82561828788 0.0232363 0.282912 1.72566 0.148166 0.885941 0.977050196 -0.276384 1.86149e-05
0.825684816348 0.0232551 0.283027 1.72577 0.148225 0.885937 0.977031805 -0.276491 1.86169e-05
0.825751344816 0.023274 0.283142 1.72588 0.148284 0.885933 0.977013407 -0.276598 1.86189e-05
0.825817873284 0.0232928 0.283257 1.72599 0.148343 0.885929 0.976995002 -0.276705 1.86209e-05
0.825884401752 0.0233117 0.283371 1.7261 0.148401 0.885925 0.97697659 -0.276812 1.86229e-05
0.82595093022 0.0233305 0.283486 1.72621 0.14846 0.885922 0.97695817 -0.276919 1.86249e-05
0.826017458688 0.0233494 0.283601 1.72632 0.148519 0.885918 0.976939744 -0.277026 1.86269e-05
0.826083987156 0.0233682 0.283716 1.72643 0.148578 0.885914 0.97692131 -0.277133 1.86289e-05
0.826150515624 0.0233871 0.283831 1.72654 0.148637 0.88591 0.976902869 -0.27724 1.86309e-05
0.826217044092 0.023406 0.283946 1.72665 0.148696 0.885906 0.976884422 -0.277347 1.86329e-05
0.82628357256 0.0234249 0.284061 1.72676 0.148755 0.885903 0.976865967 -0.277454 1.86349e-05
0.826350101028 0.0234438 0.284175 1.72687 0.148814 0.885899 0.976847504 -0.277561 1.86369e-05
0.826416629496 0.0234627 0.28429 1.72698 0.148873 0.885896 0.976829035 -0.277668 1.86389e-05
0.826483157964 0.0234816 0.284405 1.72709 0.148932 0.885892 0.976810559 -0.277775 1.86409e-05
0.826549686432 0.0235006 0.28452 1.72721 0.148991 0.885888 0.976792075 -0.277881 1.86429e-05
0.8266162149 0.0235195 0.284635 1.72732 0.14905 0.885885 0.976773585 -0.277988 1.86449e-05
0.826682743368 0.0235384 0.28475 1.72743 0.149109 0.885881 0.976755087 -0.278095 1.86469e-05
0.826749271836 0.0235574 0.284865 1.72754 0.149168 0.885878 0.976736582 -0.278202 1.86489e-05
0.826815800304 0.0235763 0.28498 1.72765 0.149227 0.885875 0.97671807 -0.278309 1.86509e-05
0.826882328772 0.0235953 0.285095 1.72777 0.149286 0.885871 0.976699551 -0.278416 1.8653e-05
0.82694885724 0.0236143 0.28521 1.72788 0.149344 0.885868 0.976681025 -0.278523 1.8655e-05
0.827015385708 0.0236332 0.285325 1.72799 0.149403 0.885864 0.976662492 -0.27863 1.8657e-05
0.827081914176 0.0236522 0.28544 1.72811 0.149462 0.885861 0.976643951 -0.278737 1.8659e-05
0.827148442644 0.0236712 0.285555 1.72822 0.149521 0.885858 0.976625404 -0.278844 1.8661e-05
0.827214971112 0.0236902 0.28567 1.72833 0.14958 0.885855 0.976606849 -0.278951 1.8663e-05
0.82728149958 0.0237092 0.285785 1.72845 0.149639 0.885851 0.976588287 -0.279058 1.86651e-05
0.827348028048 0.0237282 0.2859 1.72856 0.149698 0.885848 0.976569719 -0.279165 1.86671e-05
0.827414556516 0.0237473 0.286015 1.72867 0.149757 0.885845 0.976551143 -0.279272 1.86691e-05
0.827481084984 0.0237663 0.28613 1.72879 0.149816 0.885842 0.97653256 -0.279379 1.86711e-05
0.827547613452 0.0237853 0.286245 1.7289 0.149875 0.885839 0.976513969 -0.279486 1.86732e-05
0.82761414192 0.0238044 0.28636 1.72902 0.149934 0.885836 0.976495372 -0.279593 1.86752e-05
0.827680670388 0.0238234 0.286475 1.72913 0.149993 0.885833 0.976476768 -0.2797 1.86772e-05
0.827747198856 0.0238425 0.28659 1.72925 0.150052 0.88583 0.976458156 -0.279807 1.86793e-05
0.827813727324 0.0238616 0.286705 1.72936 0.150111 0.885827 0.976439537 -0.279914 1.86813e-05
0.827880255792 0.0238807 0.28682 1.72948 0.15017 0.885824 0.976420912 -0.280021 1.86833e-05
0.82794678426 0.0238997 0.286935 1.72959 0.150228 0.885821 0.976402279 -0.280128 1.86854e-05
0.828013312728 0.0239188 0.28705 1.72971 0.150287 0.885818 0.976383639 -0.280235 1.86874e-05
0.828079841196 0.0239379 0.287165 1.72982 0.150346 0.885816 0.976364991 -0.280342 1.86895e-05
0.828146369664 0.023957 0.28728 1.72994 0.150405 0.885813 0.976346337 -0.280449 1.86915e-05
0.828212898132 0.0239762 0.287395 1.73005 0.150464 0.88581 0.976327676 -0.280556 1.86935e-05
0.8282794266 0.0239953 0.28751 1.73017 0.150523 0.885807 0.976309007 -0.280663 1.86956e-05
0.828345955068 0.0240144 0.287625 1.73029 0.150582 0.885805 0.976290332 -0.28077 1.86976e-05
0.828412483536 0.0240336 0.28774 1.7304 0.150641 0.885802 0.976271649 -0.280877 1.86997e-05
0.828479012004 0.0240527 0.287856 1.73052 0.1507 0.885799 0.976252959 -0.280984 1.87017e-05
0.828545540472 0.0240719 0.287971 1.73064 0.150759 0.885797 0.976234262 -0.281091 1.87038e-05
0.82861206894 0.024091 0.288086 1.73075 0.150818 0.885794 0.976215558 -0.281198 1.87058e-05
0.828678597408 0.0241102 0.288201 1.73087 0.150877 0.885792 0.976196847 -0.281305 1.87079e-05
0.828745125876 0.0241294 0.288316 1.73099 0.150936 0.885789 0.976178128 -0.281412 1.87099e-05
0.828811654344 0.0241486 0.288431 1.7311 0.150995 0.885787 0.976159403 -0.281519 1.8712e-05
0.828878182812 0.0241677 0.288547 1.73122 0.151054 0.885784 0.97614067 -0.281626 1.87141e-05
0.82894471128 0.0241869 0.288662 1.73134 0.151112 0.885782 0.976121931 -0.281733 1.87161e-05
0.829011239748 0.0242062 0.288777 1.73146 0.151171 0.88578 0.976103184 -0.28184 1.87182e-05
0.829077768216 0.0242254 0.288892 1.73158 0.15123 0.885777 0.97608443 -0.281947 1.87202e-05
0.829144296684 0.0242446 0.289007 1.73169 0.151289 0.885775 0.976065669 -0.282054 1.87223e-05
0.829210825152 0.0242638 0.289122 1.73181 0.151348 0.885773 0.976046901 -0.282161 1.87244e-05
0.82927735362 0.0242831 0.289238 1.73193 0.151407 0.88577 0.976028126 -0.282268 1.87264e-05
0.829343882088 0.0243023 0.289353 1.73205 0.151466 0.885768 0.976009343 -0.282375 1.87285e-05
0.829410410556 0.0243216 0.289468 1.73217 0.151525 0.885766 0.975990554 -0.282482 1.87306e-05
0.829476939024 0.0243408 0.289583 1.73229 0.151584 0.885764 0.975971757 -0.282589 1.87326e-05
0.829543467492 0.0243601 0.289699 1.73241 0.151643 0.885762 0.975952953 -0.282696 1.87347e-05
0.82960999596 0.0243794 0.289814 1.73253 0.151702 0.88576 0.975934142 -0.282803 1.87368e-05
0.829676524428 0.0243987 0.289929 1.73265 0.151761 0.885758 0.975915324 -0.28291 1.87389e-05
0.829743052896 0.0244179 0.290044 1.73277 0.15182 0.885756 0.975896499 -0.283017 1.87409e-05
0.829809581364 0.0244372 0.29016 1.73289 0.151879 0.885754 0.975877667 -0.283124 1.8743e-05
0.829876109832 0.0244566 0.290275 1.73301 0.151937 0.885752 0.975858828 -0.283231 1.87451e-05
0.8299426383 0.0244759 0.29039 1.73313 0.151996 0.88575 0.975839981 -0.283338 1.87472e-05
0.830009166768 0.0244952 0.290506 1.73325 0.152055 0.885748 0.975821128 -0.283445 1.87493e-05
0.830075695236 0.0245145 0.290621 1.73337 0.152114 0.885746 0.975802267 -0.283552 1.87513e-05
0.830142223704 0.0245339 0.290736 1.73349 0.152173 0.885744 0.975783399 -0.283659 1.87534e-05
0.830208752172 0.0245532 0.290852 1.73361 0.152232 0.885743 0.975764524 -0.283766 1.87555e-05
0.83027528064 0.0245726 0.290967 1.73373 0.152291 0.885741 0.975745642 -0.283873 1.87576e-05
0.830341809108 0.0245919 0.291082 1.73385 0.15235 0.885739 0.975726753 -0.28398 1.87597e-05
0.830408337576 0.0246113 0.291198 1.73398 0.152409 0.885737 0.975707857 -0.284087 1.87618e-05
0.830474866044 0.0246307 0.291313 1.7341 0.152468 0.885736 0.975688953 -0.284194 1.87639e-05
0.830541394512 0.0246501 0.291428 1.73422 0.152527 0.885734 0.975670043 -0.284301 1.8766e-05
0.83060792298 0.0246694 0.291544 1.73434 0.152586 0.885733 0.975651125 -0.284408 1.87681e-05
0.830674451448 0.0246888 0.291659 1.73446 0.152645 0.885731 0.9756322 -0.284515 1.87702e-05
0.830740979916 0.0247083 0.291775 1.73459 0.152704 0.885729 0.975613268 -0.284622 1.87723e-05
0.830807508384 0.0247277 0.29189 1.73471 0.152762 0.885728 0.975594329 -0.284729 1.87744e-05
0.830874036852 0.0247471 0.292005 1.73483 0.152821 0.885727 0.975575383 -0.284836 1.87765e-05
0.83094056532 0.0247665 0.292121 1.73495 0.15288 0.885725 0.97555643 -0.284943 1.87786e-05
0.831007093788 0.024786 0.292236 1.73508 0.152939 0.885724 0.975537469 -0.28505 1.87807e-05
0.831073622256 0.0248054 0.292352 1.7352 0.152998 0.885722 0.975518502 -0.285157 1.87828e-05
0.831140150724 0.0248249 0.292467 1.73532 0.153057 0.885721 0.975499527 -0.285264 1.87849e-05
0.831206679192 0.0248443 0.292583 1.73545 0.153116 0.88572 0.975480546 -0.285371 1.8787e-05
0.83127320766 0.0248638 0.292698 1.73557 0.153175 0.885718 0.975461557 -0.285478 1.87891e-05
0.831339736128 0.0248833 0.292813 1.7357 0.153234 0.885717 0.975442561 -0.285585 1.87912e-05
0.831406264596 0.0249028 0.292929 1.73582 0.153293 0.885716 0.975423558 -0.285693 1.87933e-05
0.831472793064 0.0249222 0.293044 1.73594 0.153352 0.885715 0.975404547 -0.2858 1.87955e-05
0.831539321532 0.0249417 0.29316 1.73607 0.153411 0.885714 0.97538553 -0.285907 1.87976e-05
0.83160585 0.0249613 0.293275 1.73619 0.15347 0.885713 0.975366505 -0.286014 1.87997e-05
0.831672378468 0.0249808 0.293391 1.73632 0.153528 0.885712 0.975347474 -0.286121 1.88018e-05
0.831738906936 0.0250003 0.293506 1.73644 0.153587 0.88571 0.975328435 -0.286228 1.88039e-05
0.831805435404 0.0250198 0.293622 1.73657 0.153646 0.885709 0.975309389 -0.286335 1.88061e-05
0.831871963872 0.0250394 0.293738 1.73669 0.153705 0.885708 0.975290336 -0.286442 1.88082e-05
0.83193849234 0.0250589 0.293853 1.73682 0.153764 0.885708 0.975271276 -0.286549 1.88103e-05
0.832005020808 0.0250785 0.293969 1.73694 0.153823 0.885707 0.975252209 -0.286656 1.88124e-05
0.832071549276 0.025098 0.294084 1.73707 0.153882 0.885706 0.975233135 -0.286763 1.88146e-05
0.832138077744 0.0251176 0.2942 1.7372 0.153941 0.885705 0.975214053 -0.28687 1.88167e-05
0.832204606212 0.0251372 0.294315 1.73732 0.154 0.885704 0.975194965 -0.286977 1.88188e-05
0.83227113468 0.0251567 0.294431 1.73745 0.154059 0.885703 0.975175869 -0.287084 1.8821e-05
0.832337663148 0.0251763 0.294546 1.73758 0.154118 0.885703 0.975156766 -0.287191 1.88231e-05
0.832404191616 0.0251959 0.294662 1.7377 0.154177 0.885702 0.975137656 -0.287298 1.88252e-05
0.832470720084 0.0252155 0.294778 1.73783 0.154236 0.885701 0.975118539 -0.287406 1.88274e-05
0.832537248552 0.0252352 0.294893 1.73796 0.154294 0.8857 0.975099415 -0.287513 1.88295e-05
0.83260377702 0.0252548 0.295009 1.73808 0.154353 0.8857 0.975080283 -0.28762 1.88316e-05
0.832670305488 0.0252744 0.295125 1.73821 0.154412 0.885699 0.975061145 -0.287727 1.88338e-05
0.832736833956 0.0252941 0.29524 1.73834 0.154471 0.885699 0.975041999 -0.287834 1.88359e-05
0.832803362424 0.0253137 0.295356 1.73847 0.15453 0.885698 0.975022847 -0.287941 1.88381e-05
0.832869890892 0.0253334 0.295472 1.73859 0.154589 0.885698 0.975003687 -0.288048 1.88402e-05
0.83293641936 0.025353 0.295587 1.73872 0.154648 0.885697 0.97498452 -0.288155 1.88424e-05
0.833002947828 0.0253727 0.295703 1.73885 0.154707 0.885697 0.974965346 -0.288262 1.88445e-05
0.833069476296 0.0253924 0.295819 1.73898 0.154766 0.885696 0.974946165 -0.288369 1.88467e-05
0.833136004764 0.025412 0.295934 1.73911 0.154825 0.885696 0.974926976 -0.288476 1.88488e-05
0.833202533232 0.0254317 0.29605 1.73924 0.154884 0.885696 0.974907781 -0.288583 1.8851e-05
0.8332690617 0.0254514 0.296166 1.73937 0.154943 0.885695 0.974888578 -0.288691 1.88531e-05
0.833335590168 0.0254711 0.296281 1.73949 0.155002 0.885695 0.974869368 -0.288798 1.88553e-05
0.833402118636 0.0254909 0.296397 1.73962 0.155061 0.885695 0.974850152 -0.288905 1.88574e-05
0.833468647104 0.0255106 0.296513 1.73975 0.155119 0.885695 0.974830928 -0.289012 1.88596e-05
0.833535175572 0.0255303 0.296629 1.73988 0.155178 0.885694 0.974811697 -0.289119 1.88618e-05
0.83360170404 0.02555 0.296744 1.74001 0.155237 0.885694 0.974792458 -0.289226 1.88639e-05
0.833668232508 0.0255698 0.29686 1.74014 0.155296 0.885694 0.974773213 -0.289333 1.88661e-05
0.833734760976 0.0255895 0.296976 1.74027 0.155355 0.885694 0.974753961 -0.28944 1.88682e-05
0.833801289444 0.0256093 0.297092 1.7404 0.155414 0.885694 0.974734701 -0.289547 1.88704e-05
0.833867817912 0.0256291 0.297208 1.74053 0.155473 0.885694 0.974715434 -0.289655 1.88726e-05
0.83393434638 0.0256489 0.297323 1.74066 0.155532 0.885694 0.974696161 -0.289762 1.88748e-05
0.834000874848 0.0256686 0.297439 1.7408 0.155591 0.885694 0.97467688 -0.289869 1.88769e-05
0.834067403316 0.0256884 0.297555 1.74093 0.15565 0.885694 0.974657591 -0.289976 1.88791e-05
0.834133931784 0.0257082 0.297671 1.74106 0.155709 0.885694 0.974638296 -0.290083 1.88813e-05
0.834200460252 0.025728 0.297787 1.74119 0.155768 0.885695 0.974618994 -0.29019 1.88834e-05
0.83426698872 0.0257479 0.297902 1.74132 0.155827 0.885695 0.974599684 -0.290297 1.88856e-05
0.834333517188 0.0257677 0.298018 1.74145 0.155885 0.885695 0.974580368 -0.290404 1.88878e-05
0.834400045656 0.0257875 0.298134 1.74158 0.155944 0.885695 0.974561044 -0.290512 1.889e-05
0.834466574124 0.0258073 0.29825 1.74172 0.156003 0.885695 0.974541713 -0.290619 1.88922e-05
0.834533102592 0.0258272 0.298366 1.74185 0.156062 0.885696 0.974522375 -0.290726 1.88944e-05
0.83459963106 0.025847 0.298482 1.74198 0.156121 0.885696 0.97450303 -0.290833 1.88965e-05
0.834666159528 0.0258669 0.298598 1.74211 0.15618 0.885696 0.974483678 -0.29094 1.88987e-05
0.834732687996 0.0258868 0.298714 1.74225 0.156239 0.885697 0.974464319 -0.291047 1.89009e-05
0.834799216464 0.0259066 0.298829 1.74238 0.156298 0.885697 0.974444952 -0.291154 1.89031e-05
0.834865744932 0.0259265 0.298945 1.74251 0.156357 0.885698 0.974425579 -0.291261 1.89053e-05
0.8349322734 0.0259464 0.299061 1.74265 0.156416 0.885698 0.974406198 -0.291369 1.89075e-05
0.834998801868 0.0259663 0.299177 1.74278 0.156475 0.885699 0.97438681 -0.291476 1.89097e-05
0.835065330336 0.0259862 0.299293 1.74291 0.156534 0.885699 0.974367415 -0.291583 1.89119e-05
0.835131858804 0.0260061 0.299409 1.74305 0.156593 0.8857 0.974348013 -0.29169 1.89141e-05
0.835198387272 0.0260261 0.299525 1.74318 0.156651 0.885701 0.974328604 -0.291797 1.89163e-05
0.83526491574 0.026046 0.299641 1.74331 0.15671 0.885701 0.974309187 -0.291904 1.89185e-05
0.835331444208 0.0260659 0.299757 1.74345 0.156769 0.885702 0.974289764 -0.292012 1.89207e-05
0.835397972676 0.0260859 0.299873 1.74358 0.156828 0.885703 0.974270333 -0.292119 1.89229e-05
0.835464501144 0.0261058 0.299989 1.74372 0.156887 0.885703 0.974250895 -0.292226 1.89251e-05
0.835531029612 0.0261258 0.300105 1.74385 0.156946 0.885704 0.97423145 -0.292333 1.89273e-05
0.83559755808 0.0261458 0.300221 1.74399 0.157005 0.885705 0.974211998 -0.29244 1.89295e-05
0.835664086548 0.0261657 0.300337 1.74412 0.157064 0.885706 0.974192539 -0.292547 1.89317e-05
0.835730615016 0.0261857 0.300453 1.74426 0.157123 0.885707 0.974173073 -0.292655 1.89339e-05
0.835797143484 0.0262057 0.300569 1.74439 0.157182 0.885708 0.974153599 -0.292762 1.89361e-05
0.835863671952 0.0262257 0.300685 1.74453 0.157241 0.885709 0.974134119 -0.292869 1.89383e-05
0.83593020042 0.0262457 0.300801 1.74466 0.1573 0.88571 0.974114631 -0.292976 1.89405e-05
0.835996728888 0.0262658 0.300917 1.7448 0.157359 0.885711 0.974095136 -0.293083 1.89428e-05
0.836063257356 0.0262858 0.301034 1.74494 0.157417 0.885712 0.974075634 -0.29319 1.8945e-05
0.836129785824 0.0263058 0.30115 1.74507 0.157476 0.885713 0.974056125 -0.293298 1.89472e-05
0.836196314292 0.0263258 0.301266 1.74521 0.157535 0.885714 0.974036609 -0.293405 1.89494e-05
0.83626284276 0.0263459 0.301382 1.74535 0.157594 0.885715 0.974017086 -0.293512 1.89516e-05
0.836329371228 0.0263659 0.301498 1.74548 0.157653 0.885716 0.973997555 -0.293619 1.89539e-05
0.836395899696 0.026386 0.301614 1.74562 0.157712 0.885718 0.973978018 -0.293726 1.89561e-05
0.836462428164 0.0264061 0.30173 1.74576 0.157771 0.885719 0.973958473 -0.293834 1.89583e-05
0.836528956632 0.0264262 0.301846 1.7459 0.15783 0.88572 0.973938921 -0.293941 1.89605e-05
0.8365954851 0.0264462 0.301963 1.74603 0.157889 0.885721 0.973919362 -0.294048 1.89628e-05
0.836662013568 0.0264663 0.302079 1.74617 0.157948 0.885723 0.973899796 -0.294155 1.8965e-05
0.836728542036 0.0264864 0.302195 1.74631 0.158007 0.885724 0.973880223 -0.294262 1.89672e-05
0.836795070504 0.0265065 0.302311 1.74645 0.158066 0.885725 0.973860642 -0.29437 1.89695e-05
0.836861598972 0.0265267 0.302427 1.74658 0.158125 0.885727 0.973841055 -0.294477 1.89717e-05
0.83692812744 0.0265468 0.302543 1.74672 0.158184 0.885728 0.97382146 -0.294584 1.89739e-05
0.836994655908 0.0265669 0.30266 1.74686 0.158242 0.88573 0.973801858 -0.294691 1.89762e-05
0.837061184376 0.0265871 0.302776 1.747 0.158301 0.885731 0.97378225 -0.294798 1.89784e-05
0.837127712844 0.0266072 0.302892 1.74714 0.15836 0.885733 0.973762633 -0.294906 1.89807e-05
0.837194241312 0.0266274 0.303008 1.74728 0.158419 0.885735 0.97374301 -0.295013 1.89829e-05
0.83726076978 0.0266475 0.303125 1.74742 0.158478 0.885736 0.97372338 -0.29512 1.89852e-05
0.837327298248 0.0266677 0.303241 1.74756 0.158537 0.885738 0.973703743 -0.295227 1.89874e-05
0.837393826716 0.0266879 0.303357 1.7477 0.158596 0.88574 0.973684098 -0.295334 1.89896e-05
0.837460355184 0.0267081 0.303473 1.74784 0.158655 0.885741 0.973664446 -0.295442 1.89919e-05
0.837526883652 0.0267282 0.30359 1.74798 0.158714 0.885743 0.973644787 -0.295549 1.89941e-05
0.83759341212 0.0267484 0.303706 1.74812 0.158773 0.885745 0.973625121 -0.295656 1.89964e-05
0.837659940588 0.0267687 0.303822 1.74826 0.158832 0.885747 0.973605448 -0.295763 1.89987e-05
0.837726469056 0.0267889 0.303939 1.7484 0.158891 0.885749 0.973585768 -0.295871 1.90009e-05
0.837792997524 0.0268091 0.304055 1.74854 0.15895 0.88575 0.973566081 -0.295978 1.90032e-05
0.837859525992 0.0268293 0.304171 1.74868 0.159008 0.885752 0.973546386 -0.296085 1.90054e-05
0.83792605446 0.0268496 0.304288 1.74882 0.159067 0.885754 0.973526684 -0.296192 1.90077e-05
0.837992582928 0.0268698 0.304404 1.74896 0.159126 0.885756 0.973506976 -0.2963 1.90099e-05
0.838059111396 0.0268901 0.30452 1.7491 0.159185 0.885758 0.97348726 -0.296407 1.90122e-05
0.838125639864 0.0269103 0.304637 1.74925 0.159244 0.88576 0.973467537 -0.296514 1.90145e-05
0.838192168332 0.0269306 0.304753 1.74939 0.159303 0.885762 0.973447806 -0.296621 1.90167e-05
0.8382586968 0.0269509 0.304869 1.74953 0.159362 0.885765 0.973428069 -0.296729 1.9019e-05
0.838325225268 0.0269712 0.304986 1.74967 0.159421 0.885767 0.973408325 -0.296836 1.90213e-05
0.838391753736 0.0269915 0.305102 1.74981 0.15948 0.885769 0.973388573 -0.296943 1.90235e-05
0.838458282204 0.0270118 0.305219 1.74996 0.159539 0.885771 0.973368814 -0.29705 1.90258e-05
0.838524810672 0.0270321 0.305335 1.7501 0.159598 0.885773 0.973349048 -0.297158 1.90281e-05
0.83859133914 0.0270524 0.305452 1.75024 0.159657 0.885776 0.973329275 -0.297265 1.90304e-05
0.838657867608 0.0270727 0.305568 1.75038 0.159716 0.885778 0.973309495 -0.297372 1.90326e-05
0.838724396076 0.0270931 0.305684 1.75053 0.159775 0.88578 0.973289708 -0.297479 1.90349e-05
0.838790924544 0.0271134 0.305801 1.75067 0.159833 0.885783 0.973269914 -0.297587 1.90372e-05
0.838857453012 0.0271337 0.305917 1.75081 0.159892 0.885785 0.973250112 -0.297694 1.90395e-05
0.83892398148 0.0271541 0.306034 1.75096 0.159951 0.885787 0.973230303 -0.297801 1.90418e-05
0.838990509948 0.0271745 0.30615 1.7511 0.16001 0.88579 0.973210488 -0.297909 1.9044e-05
0.839057038416 0.0271948 0.306267 1.75125 0.160069 0.885792 0.973190665 -0.298016 1.90463e-05
0.839123566884 0.0272152 0.306383 1.75139 0.160128 0.885795 0.973170834 -0.298123 1.90486e-05
0.839190095352 0.0272356 0.3065 1.75153 0.160187 0.885798 0.973150997 -0.29823 1.90509e-05
0.83925662382 0.027256 0.306616 1.75168 0.160246 0.8858 0.973131153 -0.298338 1.90532e-05
0.839323152288 0.0272764 0.306733 1.75182 0.160305 0.885803 0.973111301 -0.298445 1.90555e-05
0.839389680756 0.0272968 0.30685 1.75197 0.160364 0.885805 0.973091443 -0.298552 1.90578e-05
0.839456209224 0.0273172 0.306966 1.75211 0.160423 0.885808 0.973071577 -0.29866 1.90601e-05
0.839522737692 0.0273377 0.307083 1.75226 0.160482 0.885811 0.973051704 -0.298767 1.90624e-05
0.83958926616 0.0273581 0.307199 1.7524 0.160541 0.885814 0.973031824 -0.298874 1.90647e-05
0.839655794628 0.0273785 0.307316 1.75255 0.1606 0.885816 0.973011937 -0.298982 1.9067e-05
0.839722323096 0.027399 0.307432 1.7527 0.160659 0.885819 0.972992042 -0.299089 1.90693e-05
0.839788851564 0.0274194 0.307549 1.75284 0.160717 0.885822 0.972972141 -0.299196 1.90716e-05
0.839855380032 0.0274399 0.307666 1.75299 0.160776 0.885825 0.972952232 -0.299303 1.90739e-05
0.8399219085 0.0274604 0.307782 1.75313 0.160835 0.885828 0.972932316 -0.299411 1.90762e-05
0.839988436968 0.0274808 0.307899 1.75328 0.160894 0.885831 0.972912393 -0.299518 1.90785e-05
0.840054965436 0.0275013 0.308016 1.75343 0.160953 0.885834 0.972892463 -0.299625 1.90808e-05
0.840121493904 0.0275218 0.308132 1.75357 0.161012 0.885837 0.972872526 -0.299733 1.90831e-05
0.840188022372 0.0275423 0.308249 1.75372 0.161071 0.88584 0.972852582 -0.29984 1.90854e-05
0.84025455084 0.0275628 0.308366 1.75387 0.16113 0.885843 0.97283263 -0.299947 1.90877e-05
0.840321079308 0.0275834 0.308482 1.75402 0.161189 0.885846 0.972812672 -0.300055 1.909e-05
0.840387607776 0.0276039 0.308599 1.75416 0.161248 0.885849 0.972792706 -0.300162 1.90924e-05
0.840454136244 0.0276244 0.308716 1.75431 0.161307 0.885852 0.972772733 -0.300269 1.90947e-05
0.840520664712 0.027645 0.308832 1.75446 0.161366 0.885856 0.972752753 -0.300377 1.9097e-05
0.84058719318 0.0276655 0.308949 1.75461 0.161425 0.885859 0.972732766 -0.300484 1.90993e-05
0.840653721648 0.0276861 0.309066 1.75476 0.161484 0.885862 0.972712772 -0.300591 1.91016e-05
0.840720250116 0.0277066 0.309183 1.7549 0.161543 0.885865 0.97269277 -0.300699 1.9104e-05
0.840786778584 0.0277272 0.309299 1.75505 0.161601 0.885869 0.972672762 -0.300806 1.91063e-05
0.840853307052 0.0277478 0.309416 1.7552 0.16166 0.885872 0.972652746 -0.300914 1.91086e-05
0.84091983552 0.0277684 0.309533 1.75535 0.161719 0.885876 0.972632723 -0.301021 1.91109e-05
0.840986363988 0.027789 0.30965 1.7555 0.161778 0.885879 0.972612693 -0.301128 1.91133e-05
0.841052892456 0.0278096 0.309766 1.75565 0.161837 0.885882 0.972592656 -0.301236 1.91156e-05
0.841119420924 0.0278302 0.309883 1.7558 0.161896 0.885886 0.972572611 -0.301343 1.91179e-05
0.841185949392 0.0278508 0.31 1.75595 0.161955 0.885889 0.97255256 -0.30145 1.91203e-05
0.84125247786 0.0278714 0.310117 1.7561 0.162014 0.885893 0.972532501 -0.301558 1.91226e-05
0.841319006328 0.0278921 0.310234 1.75625 0.162073 0.885897 0.972512436 -0.301665 1.91249e-05
0.841385534796 0.0279127 0.310351 1.7564 0.162132 0.8859 0.972492363 -0.301772 1.91273e-05
0.841452063264 0.0279334 0.310467 1.75655 0.162191 0.885904 0.972472283 -0.30188 1.91296e-05
0.841518591732 0.027954 0.310584 1.7567 0.16225 0.885908 0.972452196 -0.301987 1.9132e-05
0.8415851202 0.0279747 0.310701 1.75685 0.162309 0.885911 0.972432101 -0.302095 1.91343e-05
0.841651648668 0.0279954 0.310818 1.757 0.162368 0.885915 0.972412 -0.302202 1.91367e-05
0.841718177136 0.0280161 0.310935 1.75715 0.162427 0.885919 0.972391891 -0.302309 1.9139e-05
0.841784705604 0.0280367 0.311052 1.7573 0.162486 0.885923 0.972371775 -0.302417 1.91414e-05
0.841851234072 0.0280574 0.311169 1.75745 0.162544 0.885927 0.972351652 -0.302524 1.91437e-05
0.84191776254 0.0280782 0.311286 1.75761 0.162603 0.88593 0.972331522 -0.302632 1.91461e-05
0.841984291008 0.0280989 0.311403 1.75776 0.162662 0.885934 0.972311385 -0.302739 1.91484e-05
0.842050819476 0.0281196 0.31152 1.75791 0.162721 0.885938 0.972291241 -0.302846 1.91508e-05
0.842117347944 0.0281403 0.311637 1.75806 0.16278 0.885942 0.972271089 -0.302954 1.91531e-05
0.842183876412 0.0281611 0.311754 1.75821 0.162839 0.885946 0.972250931 -0.303061 1.91555e-05
0.84225040488 0.0281818 0.31187 1.75837 0.162898 0.88595 0.972230765 -0.303169 1.91578e-05
0.842316933348 0.0282025 0.311987 1.75852 0.162957 0.885954 0.972210592 -0.303276 1.91602e-05
0.842383461816 0.0282233 0.312104 1.75867 0.163016 0.885959 0.972190412 -0.303383 1.91626e-05
0.842449990284 0.0282441 0.312221 1.75882 0.163075 0.885963 0.972170225 -0.303491 1.91649e-05
0.842516518752 0.0282649 0.312338 1.75898 0.163134 0.885967 0.97215003 -0.303598 1.91673e-05
0.84258304722 0.0282856 0.312456 1.75913 0.163193 0.885971 0.972129829 -0.303706 1.91696e-05
0.842649575688 0.0283064 0.312573 1.75928 0.163252 0.885975 0.97210962 -0.303813 1.9172e-05
0.842716104156 0.0283272 0.31269 1.75944 0.163311 0.88598 0.972089405 -0.303921 1.91744e-05
0.842782632624 0.028348 0.312807 1.75959 0.16337 0.885984 0.972069182 -0.304028 1.91768e-05
0.842849161092 0.0283688 0.312924 1.75975 0.163429 0.885988 0.972048951 -0.304136 1.91791e-05
0.84291568956 0.0283897 0.313041 1.7599 0.163488 0.885993 0.972028714 -0.304243 1.91815e-05
0.842982218028 0.0284105 0.313158 1.76005 0.163546 0.885997 0.97200847 -0.30435 1.91839e-05
0.843048746496 0.0284313 0.313275 1.76021 0.163605 0.886002 0.971988218 -0.304458 1.91863e-05
0.843115274964 0.0284522 0.313392 1.76036 0.163664 0.886006 0.97196796 -0.304565 1.91886e-05
0.843181803432 0.028473 0.313509 1.76052 0.163723 0.88601 0.971947694 -0.304673 1.9191e-05
0.8432483319 0.0284939 0.313626 1.76067 0.163782 0.886015 0.971927421 -0.30478 1.91934e-05
0.843314860368 0.0285148 0.313743 1.76083 0.163841 0.88602 0.971907141 -0.304888 1.91958e-05
0.843381388836 0.0285356 0.313861 1.76098 0.1639 0.886024 0.971886853 -0.304995 1.91982e-05
0.843447917304 0.0285565 0.313978 1.76114 0.163959 0.886029 0.971866559 -0.305103 1.92006e-05
0.843514445772 0.0285774 0.314095 1.7613 0.164018 0.886033 0.971846257 -0.30521 1.92029e-05
0.84358097424 0.0285983 0.314212 1.76145 0.164077 0.886038 0.971825949 -0.305318 1.92053e-05
0.843647502708 0.0286192 0.314329 1.76161 0.164136 0.886043 0.971805633 -0.305425 1.92077e-05
0.843714031176 0.0286401 0.314447 1.76176 0.164195 0.886048 0.97178531 -0.305533 1.92101e-05
0.843780559644 0.0286611 0.314564 1.76192 0.164254 0.886052 0.97176498 -0.30564 1.92125e-05
0.843847088112 0.028682 0.314681 1.76208 0.164313 0.886057 0.971744642 -0.305747 1.92149e-05
0.84391361658 0.0287029 0.314798 1.76223 0.164372 0.886062 0.971724298 -0.305855 1.92173e-05
0.843980145048 0.0287239 0.314915 1.76239 0.164431 0.886067 0.971703946 -0.305962 1.92197e-05
0.844046673516 0.0287448 0.315033 1.76255 0.16449 0.886072 0.971683587 -0.30607 1.92221e-05
0.844113201984 0.0287658 0.31515 1.76271 0.164549 0.886077 0.971663221 -0.306177 1.92245e-05
0.844179730452 0.0287868 0.315267 1.76286 0.164608 0.886082 0.971642848 -0.306285 1.92269e-05
0.84424625892 0.0288077 0.315385 1.76302 0.164666 0.886087 0.971622468 -0.306392 1.92293e-05
0.844312787388 0.0288287 0.315502 1.76318 0.164725 0.886092 0.971602081 -0.3065 1.92317e-05
0.844379315856 0.0288497 0.315619 1.76334 0.164784 0.886097 0.971581686 -0.306608 1.92341e-05
0.844445844324 0.0288707 0.315736 1.7635 0.164843 0.886102 0.971561284 -0.306715 1.92365e-05
0.844512372792 0.0288917 0.315854 1.76365 0.164902 0.886107 0.971540875 -0.306823 1.9239e-05
0.84457890126 0.0289128 0.315971 1.76381 0.164961 0.886112 0.971520459 -0.30693 1.92414e-05
0.844645429728 0.0289338 0.316088 1.76397 0.16502 0.886118 0.971500036 -0.307038 1.92438e-05
0.844711958196 0.0289548 0.316206 1.76413 0.165079 0.886123 0.971479606 -0.307145 1.92462e-05
0.844778486664 0.0289759 0.316323 1.76429 0.165138 0.886128 0.971459169 -0.307253 1.92486e-05
0.844845015132 0.0289969 0.316441 1.76445 0.165197 0.886134 0.971438724 -0.30736 1.9251e-05
0.8449115436 0.029018 0.316558 1.76461 0.165256 0.886139 0.971418272 -0.307468 1.92535e-05
0.844978072068 0.029039 0.316675 1.76477 0.165315 0.886144 0.971397813 -0.307575 1.92559e-05
0.845044600536 0.0290601 0.316793 1.76493 0.165374 0.88615 0.971377347 -0.307683 1.92583e-05
0.845111129004 0.0290812 0.31691 1.76509 0.165433 0.886155 0.971356874 -0.30779 1.92607e-05
0.845177657472 0.0291023 0.317028 1.76525 0.165492 0.886161 0.971336393 -0.307898 1.92631e-05
0.84524418594 0.0291234 0.317145 1.76541 0.165551 0.886166 0.971315906 -0.308005 1.92656e-05
0.845310714408 0.0291445 0.317263 1.76557 0.16561 0.886172 0.971295411 -0.308113 1.9268e-05
0.845377242876 0.0291656 0.31738 1.76573 0.165669 0.886177 0.971274909 -0.308221 1.92704e-05
0.845443771344 0.0291867 0.317497 1.76589 0.165728 0.886183 0.9712544 -0.308328 1.92729e-05
0.845510299812 0.0292078 0.317615 1.76605 0.165787 0.886188 0.971233884 -0.308436 1.92753e-05
0.84557682828 0.029229 0.317732 1.76621 0.165846 0.886194 0.971213361 -0.308543 1.92777e-05
0.845643356748 0.0292501 0.31785 1.76637 0.165904 0.8862 0.97119283 -0.308651 1.92802e-05
0.845709885216 0.0292712 0.317968 1.76654 0.165963 0.886206 0.971172293 -0.308758 1.92826e-05
0.845776413684 0.0292924 0.318085 1.7667 0.166022 0.886211 0.971151748 -0.308866 1.92851e-05
0.845842942152 0.0293136 0.318203 1.76686 0.166081 0.886217 0.971131196 -0.308974 1.92875e-05
0.84590947062 0.0293347 0.31832 1.76702 0.16614 0.886223 0.971110637 -0.309081 1.92899e-05
0.845975999088 0.0293559 0.318438 1.76718 0.166199 0.886229 0.97109007 -0.309189 1.92924e-05
0.846042527556 0.0293771 0.318555 1.76735 0.166258 0.886235 0.971069497 -0.309296 1.92948e-05
0.846109056024 0.0293983 0.318673 1.76751 0.166317 0.886241 0.971048916 -0.309404 1.92973e-05
0.846175584492 0.0294195 0.31879 1.76767 0.166376 0.886247 0.971028329 -0.309512 1.92997e-05
0.84624211296 0.0294407 0.318908 1.76784 0.166435 0.886253 0.971007734 -0.309619 1.93022e-05
0.846308641428 0.0294619 0.319026 1.768 0.166494 0.886259 0.970987132 -0.309727 1.93046e-05
0.846375169896 0.0294832 0.319143 1.76816 0.166553 0.886265 0.970966523 -0.309834 1.93071e-05
0.846441698364 0.0295044 0.319261 1.76833 0.166612 0.886271 0.970945906 -0.309942 1.93096e-05
0.846508226832 0.0295257 0.319379 1.76849 0.166671 0.886277 0.970925283 -0.31005 1.9312e-05
0.8465747553 0.0295469 0.319496 1.76865 0.16673 0.886283 0.970904652 -0.310157 1.93145e-05
0.846641283768 0.0295682 0.319614 1.76882 0.166789 0.886289 0.970884014 -0.310265 1.93169e-05
0.846707812236 0.0295894 0.319732 1.76898 0.166848 0.886295 0.970863369 -0.310372 1.93194e-05
0.846774340704 0.0296107 0.319849 1.76915 0.166907 0.886302 0.970842717 -0.31048 1.93219e-05
0.846840869172 0.029632 0.319967 1.76931 0.166966 0.886308 0.970822057 -0.310588 1.93243e-05
0.84690739764 0.0296533 0.320085 1.76948 0.167025 0.886314 0.970801391 -0.310695 1.93268e-05
0.846973926108 0.0296746 0.320202 1.76964 0.167084 0.886321 0.970780717 -0.310803 1.93293e-05
0.847040454576 0.0296959 0.32032 1.76981 0.167143 0.886327 0.970760036 -0.310911 1.93317e-05
0.847106983044 0.0297172 0.320438 1.76997 0.167202 0.886333 0.970739348 -0.311018 1.93342e-05
0.847173511512 0.0297385 0.320556 1.77014 0.167261 0.88634 0.970718653 -0.311126 1.93367e-05
0.84724003998 0.0297599 0.320673 1.7703 0.16732 0.886346 0.970697951 -0.311234 1.93392e-05
0.847306568448 0.0297812 0.320791 1.77047 0.167379 0.886353 0.970677241 -0.311341 1.93416e-05
0.847373096916 0.0298025 0.320909 1.77064 0.167438 0.886359 0.970656525 -0.311449 1.93441e-05
0.847439625384 0.0298239 0.321027 1.7708 0.167496 0.886366 0.970635801 -0.311557 1.93466e-05
0.847506153852 0.0298453 0.321145 1.77097 0.167555 0.886372 0.97061507 -0.311664 1.93491e-05
0.84757268232 0.0298666 0.321262 1.77114 0.167614 0.886379 0.970594332 -0.311772 1.93516e-05
0.847639210788 0.029888 0.32138 1.7713 0.167673 0.886386 0.970573587 -0.31188 1.9354e-05
0.847705739256 0.0299094 0.321498 1.77147 0.167732 0.886392 0.970552834 -0.311987 1.93565e-05
0.847772267724 0.0299308 0.321616 1.77164 0.167791 0.886399 0.970532075 -0.312095 1.9359e-05
0.847838796192 0.0299522 0.321734 1.7718 0.16785 0.886406 0.970511308 -0.312203 1.93615e-05
0.84790532466 0.0299736 0.321852 1.77197 0.167909 0.886413 0.970490534 -0.31231 1.9364e-05
0.847971853128 0.029995 0.32197 1.77214 0.167968 0.88642 0.970469753 -0.312418 1.93665e-05
0.848038381596 0.0300164 0.322088 1.77231 0.168027 0.886426 0.970448964 -0.312526 1.9369e-05
0.848104910064 0.0300379 0.322205 1.77247 0.168086 0.886433 0.970428169 -0.312634 1.93715e-05
0.848171438532 0.0300593 0.322323 1.77264 0.168145 0.88644 0.970407366 -0.312741 1.9374e-05
0.848237967 0.0300807 0.322441 1.77281 0.168204 0.886447 0.970386557 -0.312849 1.93765e-05
0.848304495468 0.0301022 0.322559 1.77298 0.168263 0.886454 0.97036574 -0.312957 1.9379e-05
0.848371023936 0.0301237 0.322677 1.77315 0.168322 0.886461 0.970344916 -0.313064 1.93815e-05
0.848437552404 0.0301451 0.322795 1.77332 0.168381 0.886468 0.970324084 -0.313172 1.9384e-05
0.848504080872 0.0301666 0.322913 1.77349 0.16844 0.886475 0.970303246 -0.31328 1.93865e-05
0.84857060934 0.0301881 0.323031 1.77366 0.168499 0.886483 0.9702824 -0.313388 1.9389e-05
0.848637137808 0.0302096 0.323149 1.77383 0.168558 0.88649 0.970261547 -0.313495 1.93915e-05
0.848703666276 0.0302311 0.323267 1.774 0.168617 0.886497 0.970240688 -0.313603 1.9394e-05
0.848770194744 0.0302526 0.323385 1.77417 0.168676 0.886504 0.97021982 -0.313711 1.93965e-05
0.848836723212 0.0302741 0.323503 1.77434 0.168735 0.886511 0.970198946 -0.313818 1.9399e-05
0.84890325168 0.0302957 0.323621 1.77451 0.168794 0.886519 0.970178065 -0.313926 1.94016e-05
0.848969780148 0.0303172 0.323739 1.77468 0.168853 0.886526 0.970157176 -0.314034 1.94041e-05
0.849036308616 0.0303387 0.323857 1.77485 0.168912 0.886533 0.97013628 -0.314142 1.94066e-05
0.849102837084 0.0303603 0.323976 1.77502 0.168971 0.886541 0.970115377 -0.314249 1.94091e-05
0.849169365552 0.0303818 0.324094 1.77519 0.16903 0.886548 0.970094467 -0.314357 1.94116e-05
0.84923589402 0.0304034 0.324212 1.77536 0.169089 0.886556 0.97007355 -0.314465 1.94142e-05
0.849302422488 0.030425 0.32433 1.77553 0.169148 0.886563 0.970052625 -0.314573 1.94167e-05
0.849368950956 0.0304466 0.324448 1.7757 0.169207 0.886571 0.970031694 -0.314681 1.94192e-05
0.849435479424 0.0304681 0.324566 1.77587 0.169266 0.886578 0.970010755 -0.314788 1.94217e-05
0.849502007892 0.0304897 0.324684 1.77605 0.169325 0.886586 0.969989809 -0.314896 1.94243e-05
0.84956853636 0.0305113 0.324802 1.77622 0.169384 0.886593 0.969968856 -0.315004 1.94268e-05
0.849635064828 0.030533 0.324921 1.77639 0.169443 0.886601 0.969947896 -0.315112 1.94293e-05
0.849701593296 0.0305546 0.325039 1.77656 0.169502 0.886609 0.969926928 -0.315219 1.94319e-05
0.849768121764 0.0305762 0.325157 1.77674 0.169561 0.886616 0.969905953 -0.315327 1.94344e-05
0.849834650232 0.0305978 0.325275 1.77691 0.16962 0.886624 0.969884972 -0.315435 1.94369e-05
0.8499011787 0.0306195 0.325393 1.77708 0.169679 0.886632 0.969863983 -0.315543 1.94395e-05
0.849967707168 0.0306411 0.325512 1.77725 0.169738 0.88664 0.969842986 -0.315651 1.9442e-05
0.850034235636 0.0306628 0.32563 1.77743 0.169797 0.886647 0.969821983 -0.315758 1.94446e-05
0.850100764104 0.0306845 0.325748 1.7776 0.169856 0.886655 0.969800973 -0.315866 1.94471e-05
0.850167292572 0.0307061 0.325866 1.77777 0.169915 0.886663 0.969779955 -0.315974 1.94496e-05
0.85023382104 0.0307278 0.325985 1.77795 0.169974 0.886671 0.96975893 -0.316082 1.94522e-05
0.850300349508 0.0307495 0.326103 1.77812 0.170033 0.886679 0.969737898 -0.31619 1.94547e-05
0.850366877976 0.0307712 0.326221 1.7783 0.170092 0.886687 0.969716859 -0.316298 1.94573e-05
0.850433406444 0.0307929 0.32634 1.77847 0.170151 0.886695 0.969695812 -0.316405 1.94598e-05
0.850499934912 0.0308146 0.326458 1.77865 0.17021 0.886703 0.969674759 -0.316513 1.94624e-05
0.85056646338 0.0308364 0.326576 1.77882 0.170269 0.886711 0.969653698 -0.316621 1.94649e-05
0.850632991848 0.0308581 0.326695 1.779 0.170328 0.886719 0.96963263 -0.316729 1.94675e-05
0.850699520316 0.0308798 0.326813 1.77917 0.170387 0.886728 0.969611555 -0.316837 1.94701e-05
0.850766048784 0.0309016 0.326931 1.77935 0.170446 0.886736 0.969590473 -0.316945 1.94726e-05
0.850832577252 0.0309233 0.32705 1.77952 0.170504 0.886744 0.969569383 -0.317053 1.94752e-05
0.85089910572 0.0309451 0.327168 1.7797 0.170563 0.886752 0.969548287 -0.31716 1.94777e-05
0.850965634188 0.0309669 0.327287 1.77987 0.170622 0.886761 0.969527183 -0.317268 1.94803e-05
0.851032162656 0.0309886 0.327405 1.78005 0.170681 0.886769 0.969506072 -0.317376 1.94829e-05
0.851098691124 0.0310104 0.327523 1.78022 0.17074 0.886777 0.969484954 -0.317484 1.94854e-05
0.851165219592 0.0310322 0.327642 1.7804 0.170799 0.886786 0.969463829 -0.317592 1.9488e-05
0.85123174806 0.031054 0.32776 1.78058 0.170858 0.886794 0.969442696 -0.3177 1.94906e-05
0.851298276528 0.0310758 0.327879 1.78075 0.170917 0.886803 0.969421557 -0.317808 1.94932e-05
0.851364804996 0.0310976 0.327997 1.78093 0.170976 0.886811 0.96940041 -0.317916 1.94957e-05
0.851431333464 0.0311195 0.328116 1.78111 0.171035 0.88682 0.969379256 -0.318023 1.94983e-05
0.851497861932 0.0311413 0.328234 1.78129 0.171094 0.886828 0.969358094 -0.318131 1.95009e-05
0.8515643904 0.0311631 0.328353 1.78146 0.171153 0.886837 0.969336926 -0.318239 1.95035e-05
0.851630918868 0.031185 0.328471 1.78164 0.171212 0.886845 0.969315751 -0.318347 1.9506e-05
0.851697447336 0.0312068 0.32859 1.78182 0.171271 0.886854 0.969294568 -0.318455 1.95086e-05
0.851763975804 0.0312287 0.328708 1.782 0.17133 0.886863 0.969273378 -0.318563 1.95112e-05
0.851830504272 0.0312506 0.328827 1.78217 0.171389 0.886871 0.969252181 -0.318671 1.95138e-05
0.85189703274 0.0312725 0.328945 1.78235 0.171448 0.88688 0.969230976 -0.318779 1.95164e-05
0.851963561208 0.0312944 0.329064 1.78253 0.171507 0.886889 0.969209765 -0.318887 1.9519e-05
0.852030089676 0.0313163 0.329183 1.78271 0.171566 0.886898 0.969188546 -0.318995 1.95216e-05
0.852096618144 0.0313382 0.329301 1.78289 0.171625 0.886907 0.969167321 -0.319103 1.95241e-05
0.852163146612 0.0313601 0.32942 1.78307 0.171684 0.886915 0.969146088 -0.319211 1.95267e-05
0.85222967508 0.031382 0.329538 1.78325 0.171743 0.886924 0.969124847 -0.319318 1.95293e-05
0.852296203548 0.0314039 0.329657 1.78343 0.171802 0.886933 0.9691036 -0.319426 1.95319e-05
0.852362732016 0.0314258 0.329776 1.78361 0.171861 0.886942 0.969082345 -0.319534 1.95345e-05
0.852429260484 0.0314478 0.329894 1.78379 0.171921 0.886951 0.969061084 -0.319642 1.95371e-05
0.852495788952 0.0314697 0.330013 1.78397 0.17198 0.88696 0.969039815 -0.31975 1.95397e-05
0.85256231742 0.0314917 0.330132 1.78415 0.172039 0.886969 0.969018539 -0.319858 1.95423e-05
0.852628845888 0.0315137 0.330251 1.78433 0.172098 0.886978 0.968997255 -0.319966 1.95449e-05
0.852695374356 0.0315356 0.330369 1.78451 0.172157 0.886988 0.968975965 -0.320074 1.95475e-05
0.852761902824 0.0315576 0.330488 1.78469 0.172216 0.886997 0.968954667 -0.320182 1.95501e-05
0.852828431292 0.0315796 0.330607 1.78487 0.172275 0.887006 0.968933363 -0.32029 1.95528e-05
0.85289495976 0.0316016 0.330725 1.78505 0.172334 0.887015 0.968912051 -0.320398 1.95554e-05
0.852961488228 0.0316236 0.330844 1.78523 0.172393 0.887024 0.968890731 -0.320506 1.9558e-05
0.853028016696 0.0316456 0.330963 1.78541 0.172452 0.887034 0.968869405 -0.320614 1.95606e-05
0.853094545164 0.0316677 0.331082 1.7856 0.172511 0.887043 0.968848071 -0.320722 1.95632e-05
0.853161073632 0.0316897 0.331201 1.78578 0.17257 0.887052 0.968826731 -0.32083 1.95658e-05
0.8532276021 0.0317117 0.331319 1.78596 0.172629 0.887062 0.968805383 -0.320938 1.95684e-05
0.853294130568 0.0317338 0.331438 1.78614 0.172688 0.887071 0.968784028 -0.321046 1.95711e-05
0.853360659036 0.0317558 0.331557 1.78632 0.172747 0.887081 0.968762665 -0.321154 1.95737e-05
0.853427187504 0.0317779 0.331676 1.78651 0.172806 0.88709 0.968741296 -0.321262 1.95763e-05
0.853493715972 0.0318 0.331795 1.78669 0.172865 0.8871 0.968719919 -0.32137 1.95789e-05
0.85356024444 0.031822 0.331914 1.78687 0.172924 0.887109 0.968698535 -0.321478 1.95816e-05
0.853626772908 0.0318441 0.332033 1.78705 0.172983 0.887119 0.968677144 -0.321586 1.95842e-05
0.853693301376 0.0318662 0.332151 1.78724 0.173042 0.887129 0.968655746 -0.321694 1.95868e-05
0.853759829844 0.0318883 0.33227 1.78742 0.173101 0.887138 0.968634341 -0.321802 1.95895e-05
0.853826358312 0.0319104 0.332389 1.78761 0.17316 0.887148 0.968612928 -0.32191 1.95921e-05
0.85389288678 0.0319325 0.332508 1.78779 0.173219 0.887158 0.968591508 -0.322018 1.95947e-05
0.853959415248 0.0319547 0.332627 1.78797 0.173278 0.887167 0.968570081 -0.322127 1.95974e-05
0.854025943716 0.0319768 0.332746 1.78816 0.173337 0.887177 0.968548647 -0.322235 1.96e-05
0.854092472184 0.0319989 0.332865 1.78834 0.173396 0.887187 0.968527206 -0.322343 1.96026e-05
0.854159000652 0.0320211 0.332984 1.78853 0.173455 0.887197 0.968505757 -0.322451 1.96053e-05
0.85422552912 0.0320433 0.333103 1.78871 0.173514 0.887207 0.968484301 -0.322559 1.96079e-05
0.854292057588 0.0320654 0.333222 1.7889 0.173573 0.887217 0.968462838 -0.322667 1.96106e-05
0.854358586056 0.0320876 0.333341 1.78908 0.173632 0.887227 0.968441368 -0.322775 1.96132e-05
0.854425114524 0.0321098 0.33346 1.78927 0.173691 0.887237 0.968419891 -0.322883 1.96159e-05
0.854491642992 0.032132 0.333579 1.78945 0.17375 0.887247 0.968398406 -0.322991 1.96185e-05
0.85455817146 0.0321542 0.333698 1.78964 0.173809 0.887257 0.968376915 -0.323099 1.96212e-05
0.854624699928 0.0321764 0.333817 1.78982 0.173868 0.887267 0.968355416 -0.323207 1.96238e-05
0.854691228396 0.0321986 0.333936 1.79001 0.173927 0.887277 0.96833391 -0.323315 1.96265e-05
0.854757756864 0.0322208 0.334055 1.7902 0.173986 0.887287 0.968312397 -0.323424 1.96291e-05
0.854824285332 0.032243 0.334175 1.79038 0.174045 0.887297 0.968290876 -0.323532 1.96318e-05
0.8548908138 0.0322653 0.334294 1.79057 0.174104 0.887307 0.968269348 -0.32364 1.96344e-05
0.854957342268 0.0322875 0.334413 1.79076 0.174163 0.887318 0.968247814 -0.323748 1.96371e-05
0.855023870736 0.0323098 0.334532 1.79094 0.174222 0.887328 0.968226271 -0.323856 1.96398e-05
0.855090399204 0.032332 0.334651 1.79113 0.174281 0.887338 0.968204722 -0.323964 1.96424e-05
0.855156927672 0.0323543 0.33477 1.79132 0.17434 0.887349 0.968183166 -0.324072 1.96451e-05
0.85522345614 0.0323766 0.334889 1.7915 0.174399 0.887359 0.968161602 -0.32418 1.96478e-05
0.855289984608 0.0323988 0.335009 1.79169 0.174458 0.887369 0.968140031 -0.324289 1.96504e-05
0.855356513076 0.0324211 0.335128 1.79188 0.174517 0.88738 0.968118453 -0.324397 1.96531e-05
0.855423041544 0.0324434 0.335247 1.79207 0.174576 0.88739 0.968096868 -0.324505 1.96558e-05
0.855489570012 0.0324657 0.335366 1.79226 0.174636 0.887401 0.968075276 -0.324613 1.96585e-05
0.85555609848 0.0324881 0.335486 1.79244 0.174695 0.887411 0.968053676 -0.324721 1.96611e-05
0.855622626948 0.0325104 0.335605 1.79263 0.174754 0.887422 0.968032069 -0.324829 1.96638e-05
0.855689155416 0.0325327 0.335724 1.79282 0.174813 0.887432 0.968010455 -0.324937 1.96665e-05
0.855755683884 0.032555 0.335843 1.79301 0.174872 0.887443 0.967988834 -0.325046 1.96692e-05
0.855822212352 0.0325774 0.335963 1.7932 0.174931 0.887454 0.967967206 -0.325154 1.96719e-05
0.85588874082 0.0325997 0.336082 1.79339 0.17499 0.887464 0.96794557 -0.325262 1.96745e-05
0.855955269288 0.0326221 0.336201 1.79358 0.175049 0.887475 0.967923927 -0.32537 1.96772e-05
0.856021797756 0.0326445 0.336321 1.79377 0.175108 0.887486 0.967902277 -0.325478 1.96799e-05
0.856088326224 0.0326669 0.33644 1.79396 0.175167 0.887497 0.96788062 -0.325587 1.96826e-05
0.856154854692 0.0326892 0.336559 1.79415 0.175226 0.887508 0.967858956 -0.325695 1.96853e-05
0.85622138316 0.0327116 0.336679 1.79434 0.175285 0.887518 0.967837284 -0.325803 1.9688e-05
0.856287911628 0.032734 0.336798 1.79453 0.175344 0.887529 0.967815606 -0.325911 1.96907e-05
0.856354440096 0.0327565 0.336917 1.79472 0.175403 0.88754 0.96779392 -0.326019 1.96934e-05
0.856420968564 0.0327789 0.337037 1.79491 0.175462 0.887551 0.967772226 -0.326128 1.96961e-05
0.856487497032 0.0328013 0.337156 1.7951 0.175521 0.887562 0.967750526 -0.326236 1.96988e-05
0.8565540255 0.0328237 0.337276 1.79529 0.17558 0.887573 0.967728818 -0.326344 1.97015e-05
0.856620553968 0.0328462 0.337395 1.79548 0.175639 0.887584 0.967707104 -0.326452 1.97042e-05
0.856687082436 0.0328686 0.337515 1.79568 0.175698 0.887595 0.967685382 -0.326561 1.97069e-05
0.856753610904 0.0328911 0.337634 1.79587 0.175757 0.887607 0.967663652 -0.326669 1.97096e-05
0.856820139372 0.0329136 0.337754 1.79606 0.175816 0.887618 0.967641916 -0.326777 1.97123e-05
0.85688666784 0.032936 0.337873 1.79625 0.175875 0.887629 0.967620173 -0.326885 1.9715e-05
0.856953196308 0.0329585 0.337993 1.79644 0.175935 0.88764 0.967598422 -0.326994 1.97177e-05
0.857019724776 0.032981 0.338112 1.79664 0.175994 0.887651 0.967576664 -0.327102 1.97204e-05
0.857086253244 0.0330035 0.338232 1.79683 0.176053 0.887663 0.967554899 -0.32721 1.97231e-05
0.857152781712 0.033026 0.338351 1.79702 0.176112 0.887674 0.967533126 -0.327318 1.97258e-05
0.85721931018 0.0330485 0.338471 1.79722 0.176171 0.887685 0.967511347 -0.327427 1.97286e-05
0.857285838648 0.033071 0.33859 1.79741 0.17623 0.887697 0.96748956 -0.327535 1.97313e-05
0.857352367116 0.0330936 0.33871 1.7976 0.176289 0.887708 0.967467766 -0.327643 1.9734e-05
0.857418895584 0.0331161 0.338829 1.7978 0.176348 0.88772 0.967445965 -0.327752 1.97367e-05
0.857485424052 0.0331387 0.338949 1.79799 0.176407 0.887731 0.967424156 -0.32786 1.97394e-05
0.85755195252 0.0331612 0.339069 1.79818 0.176466 0.887743 0.967402341 -0.327968 1.97422e-05
0.857618480988 0.0331838 0.339188 1.79838 0.176525 0.887754 0.967380518 -0.328076 1.97449e-05
0.857685009456 0.0332063 0.339308 1.79857 0.176584 0.887766 0.967358688 -0.328185 1.97476e-05
0.857751537924 0.0332289 0.339428 1.79877 0.176643 0.887777 0.96733685 -0.328293 1.97504e-05
0.857818066392 0.0332515 0.339547 1.79896 0.176702 0.887789 0.967315006 -0.328401 1.97531e-05
0.85788459486 0.0332741 0.339667 1.79916 0.176761 0.887801 0.967293154 -0.32851 1.97558e-05
0.857951123328 0.0332967 0.339787 1.79935 0.17682 0.887812 0.967271296 -0.328618 1.97586e-05
0.858017651796 0.0333193 0.339906 1.79955 0.176879 0.887824 0.967249429 -0.328726 1.97613e-05
0.858084180264 0.0333419 0.340026 1.79974 0.176939 0.887836 0.967227556 -0.328835 1.9764e-05
0.858150708732 0.0333645 0.340146 1.79994 0.176998 0.887848 0.967205676 -0.328943 1.97668e-05
0.8582172372 0.0333872 0.340266 1.80013 0.177057 0.88786 0.967183788 -0.329051 1.97695e-05
0.858283765668 0.0334098 0.340385 1.80033 0.177116 0.887872 0.967161893 -0.32916 1.97723e-05
0.858350294136 0.0334325 0.340505 1.80053 0.177175 0.887883 0.967139991 -0.329268 1.9775e-05
0.858416822604 0.0334551 0.340625 1.80072 0.177234 0.887895 0.967118082 -0.329377 1.97778e-05
0.858483351072 0.0334778 0.340745 1.80092 0.177293 0.887907 0.967096165 -0.329485 1.97805e-05
0.85854987954 0.0335005 0.340865 1.80112 0.177352 0.887919 0.967074241 -0.329593 1.97832e-05
0.858616408008 0.0335231 0.340984 1.80131 0.177411 0.887931 0.967052311 -0.329702 1.9786e-05
0.858682936476 0.0335458 0.341104 1.80151 0.17747 0.887943 0.967030372 -0.32981 1.97888e-05
0.858749464944 0.0335685 0.341224 1.80171 0.177529 0.887956 0.967008427 -0.329918 1.97915e-05
0.858815993412 0.0335912 0.341344 1.8019 0.177588 0.887968 0.966986474 -0.330027 1.97943e-05
0.85888252188 0.033614 0.341464 1.8021 0.177647 0.88798 0.966964515 -0.330135 1.9797e-05
0.858949050348 0.0336367 0.341584 1.8023 0.177706 0.887992 0.966942548 -0.330244 1.97998e-05
0.859015578816 0.0336594 0.341704 1.8025 0.177766 0.888004 0.966920573 -0.330352 1.98025e-05
0.859082107284 0.0336821 0.341824 1.8027 0.177825 0.888017 0.966898592 -0.33046 1.98053e-05
0.859148635752 0.0337049 0.341944 1.80289 0.177884 0.888029 0.966876603 -0.330569 1.98081e-05
0.85921516422 0.0337276 0.342063 1.80309 0.177943 0.888041 0.966854608 -0.330677 1.98108e-05
0.859281692688 0.0337504 0.342183 1.80329 0.178002 0.888054 0.966832605 -0.330786 1.98136e-05
0.859348221156 0.0337732 0.342303 1.80349 0.178061 0.888066 0.966810594 -0.330894 1.98164e-05
0.859414749624 0.0337959 0.342423 1.80369 0.17812 0.888079 0.966788577 -0.331003 1.98192e-05
0.859481278092 0.0338187 0.342543 1.80389 0.178179 0.888091 0.966766552 -0.331111 1.98219e-05
0.85954780656 0.0338415 0.342663 1.80409 0.178238 0.888103 0.96674452 -0.331219 1.98247e-05
0.859614335028 0.0338643 0.342783 1.80429 0.178297 0.888116 0.966722481 -0.331328 1.98275e-05
0.859680863496 0.0338871 0.342904 1.80449 0.178356 0.888129 0.966700435 -0.331436 1.98303e-05
0.859747391964 0.03391 0.343024 1.80469 0.178415 0.888141 0.966678381 -0.331545 1.9833e-05
0.859813920432 0.0339328 0.343144 1.80489 0.178475 0.888154 0.96665632 -0.331653 1.98358e-05
0.8598804489 0.0339556 0.343264 1.80509 0.178534 0.888166 0.966634252 -0.331762 1.98386e-05
0.859946977368 0.0339784 0.343384 1.80529 0.178593 0.888179 0.966612177 -0.33187 1.98414e-05
0.860013505836 0.0340013 0.343504 1.80549 0.178652 0.888192 0.966590095 -0.331979 1.98442e-05
0.860080034304 0.0340242 0.343624 1.80569 0.178711 0.888205 0.966568005 -0.332087 1.9847e-05
0.860146562772 0.034047 0.343744 1.80589 0.17877 0.888217 0.966545908 -0.332196 1.98498e-05
0.86021309124 0.0340699 0.343864 1.80609 0.178829 0.88823 0.966523804 -0.332304 1.98525e-05
0.860279619708 0.0340928 0.343985 1.8063 0.178888 0.888243 0.966501693 -0.332413 1.98553e-05
0.860346148176 0.0341157 0.344105 1.8065 0.178947 0.888256 0.966479574 -0.332521 1.98581e-05
0.860412676644 0.0341386 0.344225 1.8067 0.179006 0.888269 0.966457449 -0.33263 1.98609e-05
0.860479205112 0.0341615 0.344345 1.8069 0.179065 0.888282 0.966435316 -0.332738 1.98637e-05
0.86054573358 0.0341844 0.344465 1.8071 0.179125 0.888295 0.966413175 -0.332847 1.98665e-05
0.860612262048 0.0342073 0.344586 1.80731 0.179184 0.888308 0.966391028 -0.332955 1.98693e-05
0.860678790516 0.0342302 0.344706 1.80751 0.179243 0.888321 0.966368873 -0.333064 1.98721e-05
0.860745318984 0.0342532 0.344826 1.80771 0.179302 0.888334 0.966346712 -0.333172 1.98749e-05
0.860811847452 0.0342761 0.344946 1.80792 0.179361 0.888347 0.966324542 -0.333281 1.98777e-05
0.86087837592 0.0342991 0.345067 1.80812 0.17942 0.88836 0.966302366 -0.33339 1.98806e-05
0.860944904388 0.034322 0.345187 1.80832 0.179479 0.888374 0.966280183 -0.333498 1.98834e-05
0.861011432856 0.034345 0.345307 1.80853 0.179538 0.888387 0.966257992 -0.333607 1.98862e-05
0.861077961324 0.034368 0.345428 1.80873 0.179597 0.8884 0.966235794 -0.333715 1.9889e-05
0.861144489792 0.034391 0.345548 1.80893 0.179656 0.888413 0.966213589 -0.333824 1.98918e-05
0.86121101826 0.0344139 0.345668 1.80914 0.179716 0.888427 0.966191376 -0.333932 1.98946e-05
0.861277546728 0.0344369 0.345789 1.80934 0.179775 0.88844 0.966169157 -0.334041 1.98974e-05
0.861344075196 0.03446 0.345909 1.80955 0.179834 0.888453 0.96614693 -0.33415 1.99003e-05
0.861410603664 0.034483 0.346029 1.80975 0.179893 0.888467 0.966124696 -0.334258 1.99031e-05
0.861477132132 0.034506 0.34615 1.80996 0.179952 0.88848 0.966102455 -0.334367 1.99059e-05
0.8615436606 0.034529 0.34627 1.81016 0.180011 0.888494 0.966080206 -0.334475 1.99087e-05
0.861610189068 0.0345521 0.346391 1.81037 0.18007 0.888507 0.96605795 -0.334584 1.99116e-05
0.861676717536 0.0345751 0.346511 1.81057 0.180129 0.888521 0.966035687 -0.334693 1.99144e-05
0.861743246004 0.0345982 0.346632 1.81078 0.180188 0.888534 0.966013417 -0.334801 1.99172e-05
0.861809774472 0.0346212 0.346752 1.81099 0.180248 0.888548 0.96599114 -0.33491 1.99201e-05
0.86187630294 0.0346443 0.346872 1.81119 0.180307 0.888562 0.965968855 -0.335018 1.99229e-05
0.861942831408 0.0346674 0.346993 1.8114 0.180366 0.888575 0.965946563 -0.335127 1.99257e-05
0.862009359876 0.0346905 0.347113 1.8116 0.180425 0.888589 0.965924264 -0.335236 1.99286e-05
0.862075888344 0.0347136 0.347234 1.81181 0.180484 0.888603 0.965901958 -0.335344 1.99314e-05
0.862142416812 0.0347367 0.347355 1.81202 0.180543 0.888617 0.965879644 -0.335453 1.99342e-05
0.86220894528 0.0347598 0.347475 1.81223 0.180602 0.888631 0.965857323 -0.335562 1.99371e-05
0.862275473748 0.0347829 0.347596 1.81243 0.180661 0.888644 0.965834995 -0.33567 1.99399e-05
0.862342002216 0.034806 0.347716 1.81264 0.18072 0.888658 0.96581266 -0.335779 1.99428e-05
0.862408530684 0.0348292 0.347837 1.81285 0.18078 0.888672 0.965790318 -0.335888 1.99456e-05
0.862475059152 0.0348523 0.347957 1.81306 0.180839 0.888686 0.965767968 -0.335996 1.99485e-05
0.86254158762 0.0348755 0.348078 1.81326 0.180898 0.8887 0.965745611 -0.336105 1.99513e-05
0.862608116088 0.0348986 0.348199 1.81347 0.180957 0.888714 0.965723247 -0.336214 1.99542e-05
0.862674644556 0.0349218 0.348319 1.81368 0.181016 0.888728 0.965700875 -0.336323 1.9957e-05
0.862741173024 0.034945 0.34844 1.81389 0.181075 0.888742 0.965678497 -0.336431 1.99599e-05
0.862807701492 0.0349682 0.348561 1.8141 0.181134 0.888756 0.965656111 -0.33654 1.99627e-05
0.86287422996 0.0349914 0.348681 1.81431 0.181193 0.888771 0.965633718 -0.336649 1.99656e-05
0.862940758428 0.0350146 0.348802 1.81452 0.181253 0.888785 0.965611317 -0.336757 1.99685e-05
0.863007286896 0.0350378 0.348923 1.81473 0.181312 0.888799 0.96558891 -0.336866 1.99713e-05
0.863073815364 0.035061 0.349044 1.81493 0.181371 0.888813 0.965566495 -0.336975 1.99742e-05
0.863140343832 0.0350842 0.349164 1.81514 0.18143 0.888827 0.965544073 -0.337084 1.99771e-05
0.8632068723 0.0351075 0.349285 1.81535 0.181489 0.888842 0.965521644 -0.337192 1.99799e-05
0.863273400768 0.0351307 0.349406 1.81556 0.181548 0.888856 0.965499207 -0.337301 1.99828e-05
0.863339929236 0.0351539 0.349527 1.81577 0.181607 0.88887 0.965476764 -0.33741 1.99857e-05
0.863406457704 0.0351772 0.349648 1.81599 0.181667 0.888885 0.965454313 -0.337519 1.99885e-05
0.863472986172 0.0352005 0.349768 1.8162 0.181726 0.888899 0.965431854 -0.337627 1.99914e-05
0.86353951464 0.0352237 0.349889 1.81641 0.181785 0.888914 0.965409389 -0.337736 1.99943e-05
0.863606043108 0.035247 0.35001 1.81662 0.181844 0.888928 0.965386916 -0.337845 1.99972e-05
0.863672571576 0.0352703 0.350131 1.81683 0.181903 0.888943 0.965364436 -0.337954 2e-05
0.863739100044 0.0352936 0.350252 1.81704 0.181962 0.888957 0.965341949 -0.338062 2.00029e-05
0.863805628512 0.0353169 0.350373 1.81725 0.182021 0.888972 0.965319455 -0.338171 2.00058e-05
0.86387215698 0.0353402 0.350494 1.81746 0.182081 0.888987 0.965296953 -0.33828 2.00087e-05
0.863938685448 0.0353636 0.350615 1.81768 0.18214 0.889001 0.965274444 -0.338389 2.00116e-05
0.864005213916 0.0353869 0.350735 1.81789 0.182199 0.889016 0.965251928 -0.338498 2.00145e-05
0.864071742384 0.0354102 0.350856 1.8181 0.182258 0.889031 0.965229405 -0.338606 2.00174e-05
0.864138270852 0.0354336 0.350977 1.81831 0.182317 0.889046 0.965206874 -0.338715 2.00202e-05
0.86420479932 0.0354569 0.351098 1.81853 0.182376 0.88906 0.965184336 -0.338824 2.00231e-05
0.864271327788 0.0354803 0.351219 1.81874 0.182435 0.889075 0.965161791 -0.338933 2.0026e-05
0.864337856256 0.0355037 0.35134 1.81895 0.182495 0.88909 0.965139239 -0.339042 2.00289e-05
0.864404384724 0.035527 0.351461 1.81917 0.182554 0.889105 0.965116679 -0.339151 2.00318e-05
0.864470913192 0.0355504 0.351582 1.81938 0.182613 0.88912 0.965094113 -0.339259 2.00347e-05
0.86453744166 0.0355738 0.351703 1.81959 0.182672 0.889135 0.965071539 -0.339368 2.00376e-05
0.864603970128 0.0355972 0.351824 1.81981 0.182731 0.88915 0.965048957 -0.339477 2.00405e-05
0.864670498596 0.0356206 0.351946 1.82002 0.18279 0.889165 0.965026369 -0.339586 2.00434e-05
0.864737027064 0.035644 0.352067 1.82024 0.182849 0.88918 0.965003773 -0.339695 2.00464e-05
0.864803555532 0.0356675 0.352188 1.82045 0.182909 0.889195 0.96498117 -0.339804 2.00493e-05
0.864870084 0.0356909 0.352309 1.82066 0.182968 0.88921 0.96495856 -0.339913 2.00522e-05
0.864936612468 0.0357143 0.35243 1.82088 0.183027 0.889225 0.964935942 -0.340022 2.00551e-05
0.865003140936 0.0357378 0.352551 1.82109 0.183086 0.889241 0.964913318 -0.34013 2.0058e-05
0.865069669404 0.0357613 0.352672 1.82131 0.183145 0.889256 0.964890686 -0.340239 2.00609e-05
0.865136197872 0.0357847 0.352793 1.82152 0.183204 0.889271 0.964868046 -0.340348 2.00638e-05
0.86520272634 0.0358082 0.352915 1.82174 0.183264 0.889286 0.9648454 -0.340457 2.00667e-05
0.865269254808 0.0358317 0.353036 1.82196 0.183323 0.889302 0.964822746 -0.340566 2.00697e-05
0.865335783276 0.0358552 0.353157 1.82217 0.183382 0.889317 0.964800085 -0.340675 2.00726e-05
0.865402311744 0.0358787 0.353278 1.82239 0.183441 0.889333 0.964777417 -0.340784 2.00755e-05
0.865468840212 0.0359022 0.3534 1.82261 0.1835 0.889348 0.964754742 -0.340893 2.00784e-05
0.86553536868 0.0359257 0.353521 1.82282 0.183559 0.889363 0.964732059 -0.341002 2.00814e-05
0.865601897148 0.0359492 0.353642 1.82304 0.183619 0.889379 0.964709369 -0.341111 2.00843e-05
0.865668425616 0.0359727 0.353763 1.82326 0.183678 0.889394 0.964686672 -0.34122 2.00872e-05
0.865734954084 0.0359963 0.353885 1.82347 0.183737 0.88941 0.964663967 -0.341329 2.00902e-05
0.865801482552 0.0360198 0.354006 1.82369 0.183796 0.889426 0.964641256 -0.341438 2.00931e-05
0.86586801102 0.0360434 0.354127 1.82391 0.183855 0.889441 0.964618537 -0.341547 2.0096e-05
0.865934539488 0.036067 0.354249 1.82413 0.183914 0.889457 0.96459581 -0.341656 2.0099e-05
0.866001067956 0.0360905 0.35437 1.82434 0.183974 0.889473 0.964573077 -0.341765 2.01019e-05
0.866067596424 0.0361141 0.354491 1.82456 0.184033 0.889488 0.964550336 -0.341874 2.01049e-05
0.866134124892 0.0361377 0.354613 1.82478 0.184092 0.889504 0.964527588 -0.341983 2.01078e-05
0.86620065336 0.0361613 0.354734 1.825 0.184151 0.88952 0.964504833 -0.342091 2.01107e-05
0.866267181828 0.0361849 0.354856 1.82522 0.18421 0.889536 0.964482071 -0.342201 2.01137e-05
0.866333710296 0.0362085 0.354977 1.82544 0.184269 0.889552 0.964459301 -0.34231 2.01166e-05
0.866400238764 0.0362321 0.355099 1.82566 0.184329 0.889568 0.964436524 -0.342419 2.01196e-05
0.866466767232 0.0362558 0.35522 1.82587 0.184388 0.889583 0.96441374 -0.342528 2.01225e-05
0.8665332957 0.0362794 0.355342 1.82609 0.184447 0.889599 0.964390948 -0.342637 2.01255e-05
0.866599824168 0.036303 0.355463 1.82631 0.184506 0.889615 0.96436815 -0.342746 2.01285e-05
0.866666352636 0.0363267 0.355585 1.82653 0.184565 0.889631 0.964345344 -0.342855 2.01314e-05
0.866732881104 0.0363503 0.355706 1.82675 0.184625 0.889648 0.964322531 -0.342964 2.01344e-05
0.866799409572 0.036374 0.355828 1.82697 0.184684 0.889664 0.96429971 -0.343073 2.01373e-05
0.86686593804 0.0363977 0.355949 1.82719 0.184743 0.88968 0.964276882 -0.343182 2.01403e-05
0.866932466508 0.0364214 0.356071 1.82741 0.184802 0.889696 0.964254047 -0.343291 2.01433e-05
0.866998994976 0.0364451 0.356192 1.82764 0.184861 0.889712 0.964231205 -0.3434 2.01462e-05
0.867065523444 0.0364688 0.356314 1.82786 0.184921 0.889728 0.964208356 -0.343509 2.01492e-05
0.867132051912 0.0364925 0.356436 1.82808 0.18498 0.889745 0.964185499 -0.343618 2.01522e-05
0.86719858038 0.0365162 0.356557 1.8283 0.185039 0.889761 0.964162635 -0.343727 2.01551e-05
0.867265108848 0.0365399 0.356679 1.82852 0.185098 0.889777 0.964139764 -0.343836 2.01581e-05
0.867331637316 0.0365637 0.3568 1.82874 0.185157 0.889794 0.964116885 -0.343945 2.01611e-05
0.867398165784 0.0365874 0.356922 1.82896 0.185217 0.88981 0.964093999 -0.344054 2.01641e-05
0.867464694252 0.0366111 0.357044 1.82919 0.185276 0.889826 0.964071106 -0.344164 2.0167e-05
0.86753122272 0.0366349 0.357165 1.82941 0.185335 0.889843 0.964048206 -0.344273 2.017e-05
0.867597751188 0.0366587 0.357287 1.82963 0.185394 0.889859 0.964025298 -0.344382 2.0173e-05
0.867664279656 0.0366824 0.357409 1.82985 0.185453 0.889876 0.964002383 -0.344491 2.0176e-05
0.867730808124 0.0367062 0.357531 1.83008 0.185513 0.889892 0.963979461 -0.3446 2.0179e-05
0.867797336592 0.03673 0.357652 1.8303 0.185572 0.889909 0.963956532 -0.344709 2.0182e-05
0.86786386506 0.0367538 0.357774 1.83052 0.185631 0.889926 0.963933595 -0.344818 2.01849e-05
0.867930393528 0.0367776 0.357896 1.83075 0.18569 0.889942 0.963910652 -0.344928 2.01879e-05
0.867996921996 0.0368014 0.358018 1.83097 0.185749 0.889959 0.9638877 -0.345037 2.01909e-05
0.868063450464 0.0368253 0.35814 1.8312 0.185809 0.889976 0.963864742 -0.345146 2.01939e-05
0.868129978932 0.0368491 0.358261 1.83142 0.185868 0.889993 0.963841776 -0.345255 2.01969e-05
0.8681965074 0.0368729 0.358383 1.83164 0.185927 0.890009 0.963818803 -0.345364 2.01999e-05
0.868263035868 0.0368968 0.358505 1.83187 0.185986 0.890026 0.963795823 -0.345473 2.02029e-05
0.868329564336 0.0369206 0.358627 1.83209 0.186045 0.890043 0.963772836 -0.345583 2.02059e-05
0.868396092804 0.0369445 0.358749 1.83232 0.186105 0.89006 0.963749841 -0.345692 2.02089e-05
0.868462621272 0.0369684 0.358871 1.83254 0.186164 0.890077 0.963726839 -0.345801 2.02119e-05
0.86852914974 0.0369922 0.358993 1.83277 0.186223 0.890094 0.96370383 -0.34591 2.02149e-05
0.868595678208 0.0370161 0.359115 1.83299 0.186282 0.890111 0.963680813 -0.346019 2.02179e-05
0.868662206676 0.03704 0.359237 1.83322 0.186341 0.890128 0.96365779 -0.346129 2.02209e-05
0.868728735144 0.0370639 0.359359 1.83345 0.186401 0.890145 0.963634758 -0.346238 2.0224e-05
0.868795263612 0.0370878 0.359481 1.83367 0.18646 0.890162 0.96361172 -0.346347 2.0227e-05
0.86886179208 0.0371118 0.359603 1.8339 0.186519 0.890179 0.963588675 -0.346456 2.023e-05
0.868928320548 0.0371357 0.359725 1.83412 0.186578 0.890196 0.963565622 -0.346566 2.0233e-05
0.868994849016 0.0371596 0.359847 1.83435 0.186638 0.890213 0.963542562 -0.346675 2.0236e-05
0.869061377484 0.0371836 0.359969 1.83458 0.186697 0.890231 0.963519494 -0.346784 2.0239e-05
0.869127905952 0.0372075 0.360091 1.8348 0.186756 0.890248 0.96349642 -0.346893 2.02421e-05
0.86919443442 0.0372315 0.360213 1.83503 0.186815 0.890265 0.963473338 -0.347003 2.02451e-05
0.869260962888 0.0372554 0.360335 1.83526 0.186874 0.890283 0.963450248 -0.347112 2.02481e-05
0.869327491356 0.0372794 0.360457 1.83549 0.186934 0.8903 0.963427152 -0.347221 2.02511e-05
0.869394019824 0.0373034 0.360579 1.83572 0.186993 0.890317 0.963404048 -0.347331 2.02542e-05
0.869460548292 0.0373274 0.360701 1.83594 0.187052 0.890335 0.963380937 -0.34744 2.02572e-05
0.86952707676 0.0373514 0.360823 1.83617 0.187111 0.890352 0.963357819 -0.347549 2.02602e-05
0.869593605228 0.0373754 0.360946 1.8364 0.187171 0.89037 0.963334693 -0.347658 2.02633e-05
0.869660133696 0.0373994 0.361068 1.83663 0.18723 0.890387 0.963311561 -0.347768 2.02663e-05
0.869726662164 0.0374235 0.36119 1.83686 0.187289 0.890405 0.963288421 -0.347877 2.02693e-05
0.869793190632 0.0374475 0.361312 1.83709 0.187348 0.890422 0.963265273 -0.347986 2.02724e-05
0.8698597191 0.0374715 0.361434 1.83732 0.187408 0.89044 0.963242119 -0.348096 2.02754e-05
0.869926247568 0.0374956 0.361557 1.83754 0.187467 0.890458 0.963218957 -0.348205 2.02785e-05
0.869992776036 0.0375196 0.361679 1.83777 0.187526 0.890475 0.963195787 -0.348314 2.02815e-05
0.870059304504 0.0375437 0.361801 1.838 0.187585 0.890493 0.963172611 -0.348424 2.02846e-05
0.870125832972 0.0375678 0.361923 1.83823 0.187645 0.890511 0.963149427 -0.348533 2.02876e-05
0.87019236144 0.0375919 0.362046 1.83846 0.187704 0.890529 0.963126236 -0.348643 2.02907e-05
0.870258889908 0.0376159 0.362168 1.83869 0.187763 0.890547 0.963103038 -0.348752 2.02937e-05
0.870325418376 0.03764 0.36229 1.83893 0.187822 0.890564 0.963079832 -0.348861 2.02968e-05
0.870391946844 0.0376642 0.362413 1.83916 0.187882 0.890582 0.963056619 -0.348971 2.02998e-05
0.870458475312 0.0376883 0.362535 1.83939 0.187941 0.8906 0.963033399 -0.34908 2.03029e-05
0.87052500378 0.0377124 0.362658 1.83962 0.188 0.890618 0.963010172 -0.34919 2.03059e-05
0.870591532248 0.0377365 0.36278 1.83985 0.188059 0.890636 0.962986937 -0.349299 2.0309e-05
0.870658060716 0.0377607 0.362902 1.84008 0.188119 0.890654 0.962963695 -0.349408 2.03121e-05
0.870724589184 0.0377848 0.363025 1.84031 0.188178 0.890672 0.962940446 -0.349518 2.03151e-05
0.870791117652 0.037809 0.363147 1.84054 0.188237 0.89069 0.96291719 -0.349627 2.03182e-05
0.87085764612 0.0378331 0.36327 1.84078 0.188296 0.890708 0.962893926 -0.349737 2.03213e-05
0.870924174588 0.0378573 0.363392 1.84101 0.188356 0.890727 0.962870655 -0.349846 2.03243e-05
0.870990703056 0.0378815 0.363515 1.84124 0.188415 0.890745 0.962847376 -0.349956 2.03274e-05
0.871057231524 0.0379057 0.363637 1.84147 0.188474 0.890763 0.962824091 -0.350065 2.03305e-05
0.871123759992 0.0379299 0.36376 1.84171 0.188533 0.890781 0.962800798 -0.350174 2.03335e-05
0.87119028846 0.0379541 0.363882 1.84194 0.188593 0.8908 0.962777498 -0.350284 2.03366e-05
0.871256816928 0.0379783 0.364005 1.84217 0.188652 0.890818 0.96275419 -0.350393 2.03397e-05
0.871323345396 0.0380025 0.364127 1.84241 0.188711 0.890836 0.962730875 -0.350503 2.03428e-05
0.871389873864 0.0380267 0.36425 1.84264 0.18877 0.890855 0.962707553 -0.350612 2.03459e-05
0.871456402332 0.038051 0.364372 1.84288 0.18883 0.890873 0.962684224 -0.350722 2.03489e-05
0.8715229308 0.0380752 0.364495 1.84311 0.188889 0.890892 0.962660887 -0.350831 2.0352e-05
0.871589459268 0.0380995 0.364618 1.84334 0.188948 0.89091 0.962637543 -0.350941 2.03551e-05
0.871655987736 0.0381237 0.36474 1.84358 0.189008 0.890929 0.962614192 -0.35105 2.03582e-05
0.871722516204 0.038148 0.364863 1.84381 0.189067 0.890947 0.962590834 -0.35116 2.03613e-05
0.871789044672 0.0381723 0.364986 1.84405 0.189126 0.890966 0.962567468 -0.351269 2.03644e-05
0.87185557314 0.0381966 0.365108 1.84428 0.189185 0.890984 0.962544095 -0.351379 2.03675e-05
0.871922101608 0.0382209 0.365231 1.84452 0.189245 0.891003 0.962520714 -0.351488 2.03706e-05
0.871988630076 0.0382452 0.365354 1.84475 0.189304 0.891022 0.962497327 -0.351598 2.03737e-05
0.872055158544 0.0382695 0.365477 1.84499 0.189363 0.89104 0.962473932 -0.351708 2.03768e-05
0.872121687012 0.0382938 0.365599 1.84523 0.189422 0.891059 0.96245053 -0.351817 2.03799e-05
0.87218821548 0.0383181 0.365722 1.84546 0.189482 0.891078 0.96242712 -0.351927 2.0383e-05
0.872254743948 0.0383424 0.365845 1.8457 0.189541 0.891097 0.962403703 -0.352036 2.03861e-05
0.872321272416 0.0383668 0.365968 1.84593 0.1896 0.891116 0.962380279 -0.352146 2.03892e-05
0.872387800884 0.0383911 0.36609 1.84617 0.18966 0.891135 0.962356848 -0.352255 2.03923e-05
0.872454329352 0.0384155 0.366213 1.84641 0.189719 0.891154 0.962333409 -0.352365 2.03954e-05
0.87252085782 0.0384399 0.366336 1.84664 0.189778 0.891173 0.962309963 -0.352475 2.03985e-05
0.872587386288 0.0384642 0.366459 1.84688 0.189837 0.891192 0.96228651 -0.352584 2.04017e-05
0.872653914756 0.0384886 0.366582 1.84712 0.189897 0.891211 0.96226305 -0.352694 2.04048e-05
0.872720443224 0.038513 0.366705 1.84736 0.189956 0.89123 0.962239582 -0.352803 2.04079e-05
0.872786971692 0.0385374 0.366828 1.8476 0.190015 0.891249 0.962216107 -0.352913 2.0411e-05
0.87285350016 0.0385618 0.366951 1.84783 0.190075 0.891268 0.962192624 -0.353023 2.04141e-05
0.872920028628 0.0385862 0.367074 1.84807 0.190134 0.891287 0.962169135 -0.353132 2.04173e-05
0.872986557096 0.0386107 0.367196 1.84831 0.190193 0.891306 0.962145638 -0.353242 2.04204e-05
0.873053085564 0.0386351 0.367319 1.84855 0.190252 0.891325 0.962122133 -0.353352 2.04235e-05
0.873119614032 0.0386595 0.367442 1.84879 0.190312 0.891345 0.962098622 -0.353461 2.04266e-05
0.8731861425 0.038684 0.367565 1.84903 0.190371 0.891364 0.962075103 -0.353571 2.04298e-05
0.873252670968 0.0387085 0.367688 1.84927 0.19043 0.891383 0.962051577 -0.353681 2.04329e-05
0.873319199436 0.0387329 0.367812 1.84951 0.19049 0.891403 0.962028043 -0.35379 2.0436e-05
0.873385727904 0.0387574 0.367935 1.84974 0.190549 0.891422 0.962004502 -0.3539 2.04392e-05
0.873452256372 0.0387819 0.368058 1.84998 0.190608 0.891442 0.961980954 -0.35401 2.04423e-05
0.87351878484 0.0388064 0.368181 1.85022 0.190668 0.891461 0.961957399 -0.354119 2.04454e-05
0.873585313308 0.0388309 0.368304 1.85047 0.190727 0.891481 0.961933836 -0.354229 2.04486e-05
0.873651841776 0.0388554 0.368427 1.85071 0.190786 0.8915 0.961910266 -0.354339 2.04517e-05
0.873718370244 0.0388799 0.36855 1.85095 0.190846 0.89152 0.961886689 -0.354449 2.04549e-05
0.873784898712 0.0389044 0.368673 1.85119 0.190905 0.891539 0.961863104 -0.354558 2.0458e-05
0.87385142718 0.0389289 0.368796 1.85143 0.190964 0.891559 0.961839512 -0.354668 2.04612e-05
0.873917955648 0.0389535 0.36892 1.85167 0.191023 0.891579 0.961815913 -0.354778 2.04643e-05
0.873984484116 0.038978 0.369043 1.85191 0.191083 0.891598 0.961792307 -0.354888 2.04675e-05
0.874051012584 0.0390026 0.369166 1.85215 0.191142 0.891618 0.961768693 -0.354997 2.04706e-05
0.874117541052 0.0390271 0.369289 1.85239 0.191201 0.891638 0.961745072 -0.355107 2.04738e-05
0.87418406952 0.0390517 0.369412 1.85264 0.191261 0.891658 0.961721444 -0.355217 2.04769e-05
0.874250597988 0.0390763 0.369536 1.85288 0.19132 0.891677 0.961697808 -0.355327 2.04801e-05
0.874317126456 0.0391009 0.369659 1.85312 0.191379 0.891697 0.961674165 -0.355436 2.04833e-05
0.874383654924 0.0391255 0.369782 1.85336 0.191439 0.891717 0.961650515 -0.355546 2.04864e-05
0.874450183392 0.0391501 0.369906 1.85361 0.191498 0.891737 0.961626857 -0.355656 2.04896e-05
0.87451671186 0.0391747 0.370029 1.85385 0.191557 0.891757 0.961603192 -0.355766 2.04928e-05
0.874583240328 0.0391993 0.370152 1.85409 0.191617 0.891777 0.96157952 -0.355876 2.04959e-05
0.874649768796 0.039224 0.370276 1.85434 0.191676 0.891797 0.96155584 -0.355985 2.04991e-05
0.874716297264 0.0392486 0.370399 1.85458 0.191735 0.891817 0.961532154 -0.356095 2.05023e-05
0.874782825732 0.0392732 0.370522 1.85482 0.191795 0.891837 0.96150846 -0.356205 2.05054e-05
0.8748493542 0.0392979 0.370646 1.85507 0.191854 0.891857 0.961484758 -0.356315 2.05086e-05
0.874915882668 0.0393226 0.370769 1.85531 0.191913 0.891878 0.961461049 -0.356425 2.05118e-05
0.874982411136 0.0393472 0.370893 1.85556 0.191973 0.891898 0.961437333 -0.356535 2.0515e-05
0.875048939604 0.0393719 0.371016 1.8558 0.192032 0.891918 0.96141361 -0.356644 2.05182e-05
0.875115468072 0.0393966 0.37114 1.85605 0.192091 0.891938 0.961389879 -0.356754 2.05213e-05
0.87518199654 0.0394213 0.371263 1.85629 0.192151 0.891959 0.961366141 -0.356864 2.05245e-05
0.875248525008 0.039446 0.371387 1.85654 0.19221 0.891979 0.961342396 -0.356974 2.05277e-05
0.875315053476 0.0394707 0.37151 1.85678 0.192269 0.891999 0.961318643 -0.357084 2.05309e-05
0.875381581944 0.0394954 0.371634 1.85703 0.192329 0.89202 0.961294884 -0.357194 2.05341e-05
0.875448110412 0.0395202 0.371757 1.85727 0.192388 0.89204 0.961271116 -0.357304 2.05373e-05
0.87551463888 0.0395449 0.371881 1.85752 0.192447 0.892061 0.961247342 -0.357414 2.05405e-05
0.875581167348 0.0395696 0.372004 1.85777 0.192507 0.892081 0.96122356 -0.357524 2.05437e-05
0.875647695816 0.0395944 0.372128 1.85801 0.192566 0.892102 0.961199771 -0.357634 2.05469e-05
0.875714224284 0.0396192 0.372252 1.85826 0.192625 0.892122 0.961175974 -0.357743 2.05501e-05
0.875780752752 0.0396439 0.372375 1.85851 0.192685 0.892143 0.961152171 -0.357853 2.05533e-05
0.87584728122 0.0396687 0.372499 1.85875 0.192744 0.892164 0.961128359 -0.357963 2.05565e-05
0.875913809688 0.0396935 0.372622 1.859 0.192804 0.892184 0.961104541 -0.358073 2.05597e-05
0.875980338156 0.0397183 0.372746 1.85925 0.192863 0.892205 0.961080715 -0.358183 2.05629e-05
0.876046866624 0.0397431 0.37287 1.8595 0.192922 0.892226 0.961056882 -0.358293 2.05661e-05
0.876113395092 0.0397679 0.372994 1.85974 0.192982 0.892246 0.961033042 -0.358403 2.05693e-05
0.87617992356 0.0397927 0.373117 1.85999 0.193041 0.892267 0.961009194 -0.358513 2.05725e-05
0.876246452028 0.0398175 0.373241 1.86024 0.1931 0.892288 0.960985339 -0.358623 2.05757e-05
0.876312980496 0.0398424 0.373365 1.86049 0.19316 0.892309 0.960961477 -0.358733 2.0579e-05
0.876379508964 0.0398672 0.373489 1.86074 0.193219 0.89233 0.960937607 -0.358843 2.05822e-05
0.876446037432 0.0398921 0.373612 1.86099 0.193278 0.892351 0.96091373 -0.358953 2.05854e-05
0.8765125659 0.0399169 0.373736 1.86124 0.193338 0.892372 0.960889846 -0.359063 2.05886e-05
0.876579094368 0.0399418 0.37386 1.86148 0.193397 0.892393 0.960865954 -0.359173 2.05918e-05
0.876645622836 0.0399667 0.373984 1.86173 0.193457 0.892414 0.960842056 -0.359283 2.05951e-05
0.876712151304 0.0399916 0.374108 1.86198 0.193516 0.892435 0.960818149 -0.359393 2.05983e-05
0.876778679772 0.0400165 0.374232 1.86223 0.193575 0.892456 0.960794236 -0.359503 2.06015e-05
0.87684520824 0.0400414 0.374356 1.86248 0.193635 0.892477 0.960770315 -0.359613 2.06048e-05
0.876911736708 0.0400663 0.37448 1.86273 0.193694 0.892498 0.960746387 -0.359724 2.0608e-05
0.876978265176 0.0400912 0.374603 1.86298 0.193753 0.89252 0.960722451 -0.359834 2.06112e-05
0.877044793644 0.0401161 0.374727 1.86324 0.193813 0.892541 0.960698508 -0.359944 2.06145e-05
0.877111322112 0.040141 0.374851 1.86349 0.193872 0.892562 0.960674558 -0.360054 2.06177e-05
0.87717785058 0.040166 0.374975 1.86374 0.193932 0.892584 0.960650601 -0.360164 2.06209e-05
0.877244379048 0.0401909 0.375099 1.86399 0.193991 0.892605 0.960626636 -0.360274 2.06242e-05
0.877310907516 0.0402159 0.375223 1.86424 0.19405 0.892626 0.960602664 -0.360384 2.06274e-05
0.877377435984 0.0402409 0.375347 1.86449 0.19411 0.892648 0.960578684 -0.360494 2.06307e-05
0.877443964452 0.0402658 0.375471 1.86474 0.194169 0.892669 0.960554698 -0.360604 2.06339e-05
0.87751049292 0.0402908 0.375596 1.865 0.194228 0.892691 0.960530703 -0.360714 2.06372e-05
0.877577021388 0.0403158 0.37572 1.86525 0.194288 0.892712 0.960506702 -0.360825 2.06404e-05
0.877643549856 0.0403408 0.375844 1.8655 0.194347 0.892734 0.960482693 -0.360935 2.06437e-05
0.877710078324 0.0403658 0.375968 1.86575 0.194407 0.892755 0.960458677 -0.361045 2.06469e-05
0.877776606792 0.0403908 0.376092 1.86601 0.194466 0.892777 0.960434654 -0.361155 2.06502e-05
0.87784313526 0.0404159 0.376216 1.86626 0.194525 0.892799 0.960410623 -0.361265 2.06535e-05
0.877909663728 0.0404409 0.37634 1.86651 0.194585 0.89282 0.960386585 -0.361375 2.06567e-05
0.877976192196 0.0404659 0.376464 1.86677 0.194644 0.892842 0.960362539 -0.361486 2.066e-05
0.878042720664 0.040491 0.376589 1.86702 0.194704 0.892864 0.960338487 -0.361596 2.06632e-05
0.878109249132 0.040516 0.376713 1.86727 0.194763 0.892886 0.960314427 -0.361706 2.06665e-05
0.8781757776 0.0405411 0.376837 1.86753 0.194822 0.892907 0.960290359 -0.361816 2.06698e-05
0.878242306068 0.0405662 0.376961 1.86778 0.194882 0.892929 0.960266284 -0.361926 2.0673e-05
0.878308834536 0.0405913 0.377086 1.86804 0.194941 0.892951 0.960242202 -0.362037 2.06763e-05
0.878375363004 0.0406164 0.37721 1.86829 0.195001 0.892973 0.960218113 -0.362147 2.06796e-05
0.878441891472 0.0406415 0.377334 1.86855 0.19506 0.892995 0.960194016 -0.362257 2.06829e-05
0.87850841994 0.0406666 0.377459 1.8688 0.195119 0.893017 0.960169912 -0.362367 2.06861e-05
0.878574948408 0.0406917 0.377583 1.86906 0.195179 0.893039 0.960145801 -0.362477 2.06894e-05
0.878641476876 0.0407168 0.377707 1.86931 0.195238 0.893061 0.960121682 -0.362588 2.06927e-05
0.878708005344 0.0407419 0.377832 1.86957 0.195298 0.893083 0.960097556 -0.362698 2.0696e-05
0.878774533812 0.0407671 0.377956 1.86983 0.195357 0.893105 0.960073423 -0.362808 2.06993e-05
0.87884106228 0.0407922 0.37808 1.87008 0.195417 0.893128 0.960049282 -0.362919 2.07026e-05
0.878907590748 0.0408174 0.378205 1.87034 0.195476 0.89315 0.960025134 -0.363029 2.07059e-05
0.878974119216 0.0408425 0.378329 1.87059 0.195535 0.893172 0.960000978 -0.363139 2.07091e-05
0.879040647684 0.0408677 0.378454 1.87085 0.195595 0.893194 0.959976816 -0.363249 2.07124e-05
0.879107176152 0.0408929 0.378578 1.87111 0.195654 0.893217 0.959952645 -0.36336 2.07157e-05
0.87917370462 0.0409181 0.378703 1.87137 0.195714 0.893239 0.959928468 -0.36347 2.0719e-05
0.879240233088 0.0409433 0.378827 1.87162 0.195773 0.893261 0.959904283 -0.36358 2.07223e-05
0.879306761556 0.0409685 0.378952 1.87188 0.195833 0.893284 0.959880091 -0.363691 2.07256e-05
0.879373290024 0.0409937 0.379076 1.87214 0.195892 0.893306 0.959855892 -0.363801 2.07289e-05
0.879439818492 0.0410189 0.379201 1.8724 0.195951 0.893329 0.959831685 -0.363911 2.07322e-05
0.87950634696 0.0410442 0.379325 1.87266 0.196011 0.893351 0.959807471 -0.364022 2.07355e-05
0.879572875428 0.0410694 0.37945 1.87291 0.19607 0.893374 0.959783249 -0.364132 2.07388e-05
0.879639403896 0.0410947 0.379575 1.87317 0.19613 0.893396 0.95975902 -0.364242 2.07422e-05
0.879705932364 0.0411199 0.379699 1.87343 0.196189 0.893419 0.959734784 -0.364353 2.07455e-05
0.879772460832 0.0411452 0.379824 1.87369 0.196249 0.893442 0.959710541 -0.364463 2.07488e-05
0.8798389893 0.0411705 0.379949 1.87395 0.196308 0.893464 0.95968629 -0.364574 2.07521e-05
0.879905517768 0.0411957 0.380073 1.87421 0.196367 0.893487 0.959662032 -0.364684 2.07554e-05
0.879972046236 0.041221 0.380198 1.87447 0.196427 0.89351 0.959637766 -0.364794 2.07587e-05
0.880038574704 0.0412463 0.380323 1.87473 0.196486 0.893532 0.959613493 -0.364905 2.07621e-05
0.880105103172 0.0412716 0.380447 1.87499 0.196546 0.893555 0.959589213 -0.365015 2.07654e-05
0.88017163164 0.0412969 0.380572 1.87525 0.196605 0.893578 0.959564925 -0.365126 2.07687e-05
0.880238160108 0.0413223 0.380697 1.87551 0.196665 0.893601 0.959540631 -0.365236 2.0772e-05
0.880304688576 0.0413476 0.380822 1.87577 0.196724 0.893624 0.959516328 -0.365347 2.07754e-05
0.880371217044 0.0413729 0.380946 1.87603 0.196784 0.893647 0.959492019 -0.365457 2.07787e-05
0.880437745512 0.0413983 0.381071 1.87629 0.196843 0.89367 0.959467702 -0.365568 2.0782e-05
0.88050427398 0.0414236 0.381196 1.87655 0.196902 0.893693 0.959443377 -0.365678 2.07854e-05
0.880570802448 0.041449 0.381321 1.87682 0.196962 0.893716 0.959419046 -0.365788 2.07887e-05
0.880637330916 0.0414744 0.381446 1.87708 0.197021 0.893739 0.959394707 -0.365899 2.0792e-05
0.880703859384 0.0414998 0.381571 1.87734 0.197081 0.893762 0.95937036 -0.366009 2.07954e-05
0.880770387852 0.0415252 0.381696 1.8776 0.19714 0.893785 0.959346007 -0.36612 2.07987e-05
0.88083691632 0.0415505 0.381821 1.87786 0.1972 0.893808 0.959321645 -0.36623 2.0802e-05
0.880903444788 0.041576 0.381945 1.87813 0.197259 0.893832 0.959297277 -0.366341 2.08054e-05
0.880969973256 0.0416014 0.38207 1.87839 0.197319 0.893855 0.959272901 -0.366452 2.08087e-05
0.881036501724 0.0416268 0.382195 1.87865 0.197378 0.893878 0.959248518 -0.366562 2.08121e-05
0.881103030192 0.0416522 0.38232 1.87892 0.197438 0.893902 0.959224128 -0.366673 2.08154e-05
0.88116955866 0.0416777 0.382445 1.87918 0.197497 0.893925 0.95919973 -0.366783 2.08188e-05
0.881236087128 0.0417031 0.38257 1.87944 0.197557 0.893948 0.959175325 -0.366894 2.08221e-05
0.881302615596 0.0417286 0.382695 1.87971 0.197616 0.893972 0.959150912 -0.367004 2.08255e-05
0.881369144064 0.041754 0.382821 1.87997 0.197676 0.893995 0.959126492 -0.367115 2.08289e-05
0.881435672532 0.0417795 0.382946 1.88024 0.197735 0.894019 0.959102065 -0.367225 2.08322e-05
0.881502201 0.041805 0.383071 1.8805 0.197794 0.894042 0.95907763 -0.367336 2.08356e-05
0.881568729468 0.0418305 0.383196 1.88076 0.197854 0.894066 0.959053188 -0.367447 2.0839e-05
0.881635257936 0.041856 0.383321 1.88103 0.197913 0.894089 0.959028739 -0.367557 2.08423e-05
0.881701786404 0.0418815 0.383446 1.88129 0.197973 0.894113 0.959004282 -0.367668 2.08457e-05
0.881768314872 0.041907 0.383571 1.88156 0.198032 0.894137 0.958979818 -0.367778 2.08491e-05
0.88183484334 0.0419325 0.383696 1.88183 0.198092 0.89416 0.958955347 -0.367889 2.08524e-05
0.881901371808 0.041958 0.383822 1.88209 0.198151 0.894184 0.958930868 -0.368 2.08558e-05
0.881967900276 0.0419836 0.383947 1.88236 0.198211 0.894208 0.958906382 -0.36811 2.08592e-05
0.882034428744 0.0420091 0.384072 1.88262 0.19827 0.894232 0.958881888 -0.368221 2.08626e-05
0.882100957212 0.0420347 0.384197 1.88289 0.19833 0.894256 0.958857387 -0.368332 2.08659e-05
0.88216748568 0.0420603 0.384323 1.88316 0.198389 0.894279 0.958832879 -0.368442 2.08693e-05
0.882234014148 0.0420858 0.384448 1.88342 0.198449 0.894303 0.958808364 -0.368553 2.08727e-05
0.882300542616 0.0421114 0.384573 1.88369 0.198508 0.894327 0.958783841 -0.368664 2.08761e-05
0.882367071084 0.042137 0.384699 1.88396 0.198568 0.894351 0.95875931 -0.368774 2.08795e-05
0.882433599552 0.0421626 0.384824 1.88422 0.198627 0.894375 0.958734773 -0.368885 2.08829e-05
0.88250012802 0.0421882 0.384949 1.88449 0.198687 0.894399 0.958710228 -0.368996 2.08863e-05
0.882566656488 0.0422138 0.385075 1.88476 0.198746 0.894423 0.958685675 -0.369107 2.08896e-05
0.882633184956 0.0422394 0.3852 1.88503 0.198806 0.894447 0.958661115 -0.369217 2.0893e-05
0.882699713424 0.0422651 0.385326 1.8853 0.198865 0.894472 0.958636548 -0.369328 2.08964e-05
0.882766241892 0.0422907 0.385451 1.88556 0.198925 0.894496 0.958611974 -0.369439 2.08998e-05
0.88283277036 0.0423164 0.385576 1.88583 0.198984 0.89452 0.958587392 -0.369549 2.09032e-05
0.882899298828 0.042342 0.385702 1.8861 0.199044 0.894544 0.958562803 -0.36966 2.09066e-05
0.882965827296 0.0423677 0.385827 1.88637 0.199103 0.894569 0.958538206 -0.369771 2.091e-05
0.883032355764 0.0423933 0.385953 1.88664 0.199163 0.894593 0.958513602 -0.369882 2.09135e-05
0.883098884232 0.042419 0.386078 1.88691 0.199222 0.894617 0.958488991 -0.369993 2.09169e-05
0.8831654127 0.0424447 0.386204 1.88718 0.199282 0.894642 0.958464372 -0.370103 2.09203e-05
0.883231941168 0.0424704 0.386329 1.88745 0.199341 0.894666 0.958439746 -0.370214 2.09237e-05
0.883298469636 0.0424961 0.386455 1.88772 0.199401 0.89469 0.958415112 -0.370325 2.09271e-05
0.883364998104 0.0425218 0.386581 1.88799 0.199461 0.894715 0.958390472 -0.370436 2.09305e-05
0.883431526572 0.0425476 0.386706 1.88826 0.19952 0.894739 0.958365823 -0.370547 2.09339e-05
0.88349805504 0.0425733 0.386832 1.88853 0.19958 0.894764 0.958341168 -0.370657 2.09374e-05
0.883564583508 0.042599 0.386958 1.8888 0.199639 0.894789 0.958316505 -0.370768 2.09408e-05
0.883631111976 0.0426248 0.387083 1.88907 0.199699 0.894813 0.958291835 -0.370879 2.09442e-05
0.883697640444 0.0426505 0.387209 1.88934 0.199758 0.894838 0.958267157 -0.37099 2.09476e-05
0.883764168912 0.0426763 0.387335 1.88962 0.199818 0.894863 0.958242472 -0.371101 2.0951e-05
0.88383069738 0.0427021 0.38746 1.88989 0.199877 0.894887 0.958217779 -0.371212 2.09545e-05
0.883897225848 0.0427278 0.387586 1.89016 0.199937 0.894912 0.958193079 -0.371323 2.09579e-05
0.883963754316 0.0427536 0.387712 1.89043 0.199996 0.894937 0.958168372 -0.371433 2.09613e-05
0.884030282784 0.0427794 0.387838 1.8907 0.200056 0.894962 0.958143658 -0.371544 2.09648e-05
0.884096811252 0.0428052 0.387963 1.89098 0.200115 0.894987 0.958118936 -0.371655 2.09682e-05
0.88416333972 0.0428311 0.388089 1.89125 0.200175 0.895012 0.958094206 -0.371766 2.09717e-05
0.884229868188 0.0428569 0.388215 1.89152 0.200234 0.895036 0.95806947 -0.371877 2.09751e-05
0.884296396656 0.0428827 0.388341 1.8918 0.200294 0.895061 0.958044726 -0.371988 2.09785e-05
0.884362925124 0.0429086 0.388467 1.89207 0.200354 0.895086 0.958019974 -0.372099 2.0982e-05
0.884429453592 0.0429344 0.388593 1.89234 0.200413 0.895111 0.957995215 -0.37221 2.09854e-05
0.88449598206 0.0429603 0.388719 1.89262 0.200473 0.895137 0.957970449 -0.372321 2.09889e-05
0.884562510528 0.0429861 0.388844 1.89289 0.200532 0.895162 0.957945675 -0.372432 2.09923e-05
0.884629038996 0.043012 0.38897 1.89317 0.200592 0.895187 0.957920894 -0.372543 2.09958e-05
0.884695567464 0.0430379 0.389096 1.89344 0.200651 0.895212 0.957896106 -0.372654 2.09992e-05
0.884762095932 0.0430638 0.389222 1.89372 0.200711 0.895237 0.95787131 -0.372765 2.10027e-05
0.8848286244 0.0430897 0.389348 1.89399 0.20077 0.895262 0.957846507 -0.372876 2.10062e-05
0.884895152868 0.0431156 0.389474 1.89427 0.20083 0.895288 0.957821696 -0.372987 2.10096e-05
0.884961681336 0.0431415 0.3896 1.89454 0.20089 0.895313 0.957796878 -0.373098 2.10131e-05
0.885028209804 0.0431674 0.389726 1.89482 0.200949 0.895338 0.957772053 -0.373209 2.10165e-05
0.885094738272 0.0431933 0.389853 1.89509 0.201009 0.895364 0.95774722 -0.37332 2.102e-05
0.88516126674 0.0432193 0.389979 1.89537 0.201068 0.895389 0.95772238 -0.373431 2.10235e-05
0.885227795208 0.0432452 0.390105 1.89564 0.201128 0.895415 0.957697533 -0.373542 2.10269e-05
0.885294323676 0.0432712 0.390231 1.89592 0.201187 0.89544 0.957672678 -0.373653 2.10304e-05
0.885360852144 0.0432972 0.390357 1.8962 0.201247 0.895466 0.957647816 -0.373764 2.10339e-05
0.885427380612 0.0433231 0.390483 1.89647 0.201307 0.895491 0.957622946 -0.373875 2.10374e-05
0.88549390908 0.0433491 0.390609 1.89675 0.201366 0.895517 0.957598069 -0.373986 2.10408e-05
0.885560437548 0.0433751 0.390736 1.89703 0.201426 0.895542 0.957573185 -0.374097 2.10443e-05
0.885626966016 0.0434011 0.390862 1.89731 0.201485 0.895568 0.957548293 -0.374208 2.10478e-05
0.885693494484 0.0434271 0.390988 1.89758 0.201545 0.895594 0.957523394 -0.37432 2.10513e-05
0.885760022952 0.0434531 0.391114 1.89786 0.201604 0.895619 0.957498487 -0.374431 2.10548e-05
0.88582655142 0.0434792 0.39124 1.89814 0.201664 0.895645 0.957473573 -0.374542 2.10583e-05
0.885893079888 0.0435052 0.391367 1.89842 0.201724 0.895671 0.957448652 -0.374653 2.10618e-05
0.885959608356 0.0435312 0.391493 1.8987 0.201783 0.895697 0.957423723 -0.374764 2.10652e-05
0.886026136824 0.0435573 0.391619 1.89898 0.201843 0.895723 0.957398787 -0.374875 2.10687e-05
0.886092665292 0.0435833 0.391746 1.89926 0.201902 0.895749 0.957373843 -0.374986 2.10722e-05
0.88615919376 0.0436094 0.391872 1.89953 0.201962 0.895775 0.957348892 -0.375097 2.10757e-05
0.886225722228 0.0436355 0.391998 1.89981 0.202022 0.895801 0.957323934 -0.375209 2.10792e-05
0.886292250696 0.0436616 0.392125 1.90009 0.202081 0.895827 0.957298968 -0.37532 2.10827e-05
0.886358779164 0.0436877 0.392251 1.90037 0.202141 0.895853 0.957273995 -0.375431 2.10862e-05
0.886425307632 0.0437138 0.392378 1.90065 0.2022 0.895879 0.957249014 -0.375542 2.10897e-05
0.8864918361 0.0437399 0.392504 1.90093 0.20226 0.895905 0.957224026 -0.375653 2.10933e-05
0.886558364568 0.043766 0.392631 1.90121 0.20232 0.895931 0.957199031 -0.375765 2.10968e-05
0.886624893036 0.0437921 0.392757 1.90149 0.202379 0.895957 0.957174028 -0.375876 2.11003e-05
0.886691421504 0.0438182 0.392884 1.90178 0.202439 0.895983 0.957149018 -0.375987 2.11038e-05
0.886757949972 0.0438444 0.39301 1.90206 0.202498 0.89601 0.957124001 -0.376098 2.11073e-05
0.88682447844 0.0438705 0.393137 1.90234 0.202558 0.896036 0.957098976 -0.37621 2.11108e-05
0.886891006908 0.0438967 0.393263 1.90262 0.202618 0.896062 0.957073943 -0.376321 2.11143e-05
0.886957535376 0.0439229 0.39339 1.9029 0.202677 0.896088 0.957048904 -0.376432 2.11179e-05
0.887024063844 0.043949 0.393517 1.90318 0.202737 0.896115 0.957023856 -0.376543 2.11214e-05
0.887090592312 0.0439752 0.393643 1.90347 0.202797 0.896141 0.956998802 -0.376655 2.11249e-05
0.88715712078 0.0440014 0.39377 1.90375 0.202856 0.896168 0.95697374 -0.376766 2.11284e-05
0.887223649248 0.0440276 0.393896 1.90403 0.202916 0.896194 0.956948671 -0.376877 2.1132e-05
0.887290177716 0.0440538 0.394023 1.90431 0.202975 0.896221 0.956923594 -0.376989 2.11355e-05
0.887356706184 0.04408 0.39415 1.9046 0.203035 0.896247 0.95689851 -0.3771 2.1139e-05
0.887423234652 0.0441063 0.394277 1.90488 0.203095 0.896274 0.956873418 -0.377211 2.11426e-05
0.88748976312 0.0441325 0.394403 1.90516 0.203154 0.896301 0.956848319 -0.377323 2.11461e-05
0.887556291588 0.0441587 0.39453 1.90545 0.203214 0.896327 0.956823213 -0.377434 2.11496e-05
0.887622820056 0.044185 0.394657 1.90573 0.203274 0.896354 0.956798099 -0.377545 2.11532e-05
0.887689348524 0.0442113 0.394784 1.90602 0.203333 0.896381 0.956772978 -0.377657 2.11567e-05
0.887755876992 0.0442375 0.39491 1.9063 0.203393 0.896407 0.956747849 -0.377768 2.11603e-05
0.88782240546 0.0442638 0.395037 1.90658 0.203452 0.896434 0.956722713 -0.377879 2.11638e-05
0.887888933928 0.0442901 0.395164 1.90687 0.203512 0.896461 0.956697569 -0.377991 2.11674e-05
0.887955462396 0.0443164 0.395291 1.90715 0.203572 0.896488 0.956672419 -0.378102 2.11709e-05
0.888021990864 0.0443427 0.395418 1.90744 0.203631 0.896515 0.95664726 -0.378214 2.11745e-05
0.888088519332 0.044369 0.395545 1.90773 0.203691 0.896542 0.956622095 -0.378325 2.1178e-05
0.8881550478 0.0443953 0.395672 1.90801 0.203751 0.896569 0.956596922 -0.378437 2.11816e-05
0.888221576268 0.0444216 0.395799 1.9083 0.20381 0.896596 0.956571741 -0.378548 2.11851e-05
0.888288104736 0.044448 0.395926 1.90858 0.20387 0.896623 0.956546553 -0.378659 2.11887e-05
0.888354633204 0.0444743 0.396053 1.90887 0.20393 0.89665 0.956521358 -0.378771 2.11923e-05
0.888421161672 0.0445007 0.39618 1.90916 0.203989 0.896677 0.956496155 -0.378882 2.11958e-05
0.88848769014 0.044527 0.396307 1.90944 0.204049 0.896704 0.956470945 -0.378994 2.11994e-05
0.888554218608 0.0445534 0.396434 1.90973 0.204109 0.896731 0.956445727 -0.379105 2.1203e-05
0.888620747076 0.0445798 0.396561 1.91002 0.204168 0.896759 0.956420502 -0.379217 2.12065e-05
0.888687275544 0.0446062 0.396688 1.9103 0.204228 0.896786 0.95639527 -0.379328 2.12101e-05
0.888753804012 0.0446326 0.396815 1.91059 0.204288 0.896813 0.95637003 -0.37944 2.12137e-05
0.88882033248 0.044659 0.396942 1.91088 0.204347 0.89684 0.956344783 -0.379551 2.12173e-05
0.888886860948 0.0446854 0.397069 1.91117 0.204407 0.896868 0.956319528 -0.379663 2.12208e-05
0.888953389416 0.0447118 0.397196 1.91146 0.204467 0.896895 0.956294266 -0.379774 2.12244e-05
0.889019917884 0.0447382 0.397324 1.91174 0.204526 0.896923 0.956268997 -0.379886 2.1228e-05
0.889086446352 0.0447647 0.397451 1.91203 0.204586 0.89695 0.95624372 -0.379997 2.12316e-05
0.88915297482 0.0447911 0.397578 1.91232 0.204646 0.896977 0.956218435 -0.380109 2.12352e-05
0.889219503288 0.0448176 0.397705 1.91261 0.204705 0.897005 0.956193143 -0.380221 2.12388e-05
0.889286031756 0.044844 0.397832 1.9129 0.204765 0.897033 0.956167844 -0.380332 2.12424e-05
0.889352560224 0.0448705 0.39796 1.91319 0.204825 0.89706 0.956142538 -0.380444 2.12459e-05
0.889419088692 0.044897 0.398087 1.91348 0.204884 0.897088 0.956117224 -0.380555 2.12495e-05
0.88948561716 0.0449235 0.398214 1.91377 0.204944 0.897115 0.956091902 -0.380667 2.12531e-05
0.889552145628 0.04495 0.398342 1.91406 0.205004 0.897143 0.956066573 -0.380779 2.12567e-05
0.889618674096 0.0449765 0.398469 1.91435 0.205063 0.897171 0.956041237 -0.38089 2.12603e-05
0.889685202564 0.045003 0.398596 1.91464 0.205123 0.897199 0.956015893 -0.381002 2.12639e-05
0.889751731032 0.0450295 0.398724 1.91493 0.205183 0.897227 0.955990542 -0.381113 2.12675e-05
0.8898182595 0.045056 0.398851 1.91522 0.205242 0.897254 0.955965183 -0.381225 2.12712e-05
0.889884787968 0.0450826 0.398979 1.91551 0.205302 0.897282 0.955939817 -0.381337 2.12748e-05
0.889951316436 0.0451091 0.399106 1.91581 0.205362 0.89731 0.955914444 -0.381448 2.12784e-05
0.890017844904 0.0451357 0.399233 1.9161 0.205421 0.897338 0.955889063 -0.38156 2.1282e-05
0.890084373372 0.0451622 0.399361 1.91639 0.205481 0.897366 0.955863675 -0.381672 2.12856e-05
0.89015090184 0.0451888 0.399488 1.91668 0.205541 0.897394 0.955838279 -0.381783 2.12892e-05
0.890217430308 0.0452154 0.399616 1.91697 0.205601 0.897422 0.955812876 -0.381895 2.12928e-05
0.890283958776 0.045242 0.399744 1.91727 0.20566 0.89745 0.955787465 -0.382007 2.12965e-05
0.890350487244 0.0452686 0.399871 1.91756 0.20572 0.897478 0.955762047 -0.382119 2.13001e-05
0.890417015712 0.0452952 0.399999 1.91785 0.20578 0.897507 0.955736622 -0.38223 2.13037e-05
0.89048354418 0.0453218 0.400126 1.91815 0.205839 0.897535 0.955711189 -0.382342 2.13073e-05
0.890550072648 0.0453484 0.400254 1.91844 0.205899 0.897563 0.955685748 -0.382454 2.1311e-05
0.890616601116 0.0453751 0.400382 1.91873 0.205959 0.897591 0.9556603 -0.382566 2.13146e-05
0.890683129584 0.0454017 0.400509 1.91903 0.206019 0.89762 0.955634845 -0.382677 2.13182e-05
0.890749658052 0.0454284 0.400637 1.91932 0.206078 0.897648 0.955609383 -0.382789 2.13219e-05
0.89081618652 0.045455 0.400765 1.91962 0.206138 0.897676 0.955583912 -0.382901 2.13255e-05
0.890882714988 0.0454817 0.400892 1.91991 0.206198 0.897705 0.955558435 -0.383013 2.13291e-05
0.890949243456 0.0455084 0.40102 1.9202 0.206257 0.897733 0.95553295 -0.383125 2.13328e-05
0.891015771924 0.045535 0.401148 1.9205 0.206317 0.897762 0.955507458 -0.383236 2.13364e-05
0.891082300392 0.0455617 0.401276 1.9208 0.206377 0.89779 0.955481958 -0.383348 2.13401e-05
0.89114882886 0.0455884 0.401403 1.92109 0.206437 0.897819 0.95545645 -0.38346 2.13437e-05
0.891215357328 0.0456151 0.401531 1.92139 0.206496 0.897847 0.955430936 -0.383572 2.13474e-05
0.891281885796 0.0456419 0.401659 1.92168 0.206556 0.897876 0.955405414 -0.383684 2.1351e-05
0.891348414264 0.0456686 0.401787 1.92198 0.206616 0.897904 0.955379884 -0.383796 2.13547e-05
0.891414942732 0.0456953 0.401915 1.92227 0.206676 0.897933 0.955354347 -0.383907 2.13583e-05
0.8914814712 0.0457221 0.402043 1.92257 0.206735 0.897962 0.955328802 -0.384019 2.1362e-05
0.891547999668 0.0457488 0.402171 1.92287 0.206795 0.897991 0.95530325 -0.384131 2.13656e-05
0.891614528136 0.0457756 0.402299 1.92316 0.206855 0.898019 0.955277691 -0.384243 2.13693e-05
0.891681056604 0.0458023 0.402426 1.92346 0.206915 0.898048 0.955252124 -0.384355 2.1373e-05
0.891747585072 0.0458291 0.402554 1.92376 0.206974 0.898077 0.95522655 -0.384467 2.13766e-05
0.89181411354 0.0458559 0.402682 1.92406 0.207034 0.898106 0.955200968 -0.384579 2.13803e-05
0.891880642008 0.0458827 0.40281 1.92436 0.207094 0.898135 0.955175379 -0.384691 2.1384e-05
0.891947170476 0.0459095 0.402938 1.92465 0.207154 0.898164 0.955149782 -0.384803 2.13876e-05
0.892013698944 0.0459363 0.403067 1.92495 0.207213 0.898193 0.955124178 -0.384915 2.13913e-05
0.892080227412 0.0459631 0.403195 1.92525 0.207273 0.898222 0.955098567 -0.385027 2.1395e-05
0.89214675588 0.04599 0.403323 1.92555 0.207333 0.898251 0.955072948 -0.385139 2.13987e-05
0.892213284348 0.0460168 0.403451 1.92585 0.207393 0.89828 0.955047321 -0.385251 2.14024e-05
0.892279812816 0.0460436 0.403579 1.92615 0.207452 0.898309 0.955021688 -0.385363 2.1406e-05
0.892346341284 0.0460705 0.403707 1.92645 0.207512 0.898338 0.954996046 -0.385475 2.14097e-05
0.892412869752 0.0460974 0.403835 1.92675 0.207572 0.898368 0.954970398 -0.385587 2.14134e-05
0.89247939822 0.0461242 0.403963 1.92705 0.207632 0.898397 0.954944741 -0.385699 2.14171e-05
0.892545926688 0.0461511 0.404092 1.92735 0.207691 0.898426 0.954919078 -0.385811 2.14208e-05
0.892612455156 0.046178 0.40422 1.92765 0.207751 0.898455 0.954893407 -0.385923 2.14245e-05
0.892678983624 0.0462049 0.404348 1.92795 0.207811 0.898485 0.954867728 -0.386035 2.14282e-05
0.892745512092 0.0462318 0.404476 1.92825 0.207871 0.898514 0.954842042 -0.386147 2.14319e-05
0.89281204056 0.0462587 0.404605 1.92855 0.20793 0.898544 0.954816348 -0.386259 2.14356e-05
0.892878569028 0.0462856 0.404733 1.92885 0.20799 0.898573 0.954790648 -0.386371 2.14393e-05
0.892945097496 0.0463126 0.404861 1.92915 0.20805 0.898603 0.954764939 -0.386483 2.1443e-05
0.893011625964 0.0463395 0.40499 1.92945 0.20811 0.898632 0.954739223 -0.386595 2.14467e-05
0.893078154432 0.0463665 0.405118 1.92976 0.20817 0.898662 0.9547135 -0.386707 2.14504e-05
0.8931446829 0.0463934 0.405247 1.93006 0.208229 0.898691 0.954687769 -0.386819 2.14541e-05
0.893211211368 0.0464204 0.405375 1.93036 0.208289 0.898721 0.954662031 -0.386932 2.14578e-05
0.893277739836 0.0464473 0.405503 1.93066 0.208349 0.898751 0.954636285 -0.387044 2.14615e-05
0.893344268304 0.0464743 0.405632 1.93096 0.208409 0.89878 0.954610532 -0.387156 2.14652e-05
0.893410796772 0.0465013 0.40576 1.93127 0.208469 0.89881 0.954584771 -0.387268 2.14689e-05
0.89347732524 0.0465283 0.405889 1.93157 0.208528 0.89884 0.954559003 -0.38738 2.14727e-05
0.893543853708 0.0465553 0.406017 1.93187 0.208588 0.89887 0.954533228 -0.387492 2.14764e-05
0.893610382176 0.0465823 0.406146 1.93218 0.208648 0.898899 0.954507445 -0.387605 2.14801e-05
0.893676910644 0.0466094 0.406274 1.93248 0.208708 0.898929 0.954481654 -0.387717 2.14838e-05
0.893743439112 0.0466364 0.406403 1.93279 0.208768 0.898959 0.954455856 -0.387829 2.14876e-05
0.89380996758 0.0466634 0.406532 1.93309 0.208827 0.898989 0.954430051 -0.387941 2.14913e-05
0.893876496048 0.0466905 0.40666 1.9334 0.208887 0.899019 0.954404238 -0.388053 2.1495e-05
0.893943024516 0.0467175 0.406789 1.9337 0.208947 0.899049 0.954378418 -0.388166 2.14987e-05
0.894009552984 0.0467446 0.406917 1.934 0.209007 0.899079 0.95435259 -0.388278 2.15025e-05
0.894076081452 0.0467717 0.407046 1.93431 0.209067 0.899109 0.954326755 -0.38839 2.15062e-05
0.89414260992 0.0467988 0.407175 1.93462 0.209126 0.899139 0.954300912 -0.388502 2.151e-05
0.894209138388 0.0468259 0.407304 1.93492 0.209186 0.89917 0.954275062 -0.388615 2.15137e-05
0.894275666856 0.046853 0.407432 1.93523 0.209246 0.8992 0.954249204 -0.388727 2.15174e-05
0.894342195324 0.0468801 0.407561 1.93553 0.209306 0.89923 0.954223339 -0.388839 2.15212e-05
0.894408723792 0.0469072 0.40769 1.93584 0.209366 0.89926 0.954197466 -0.388951 2.15249e-05
0.89447525226 0.0469343 0.407819 1.93615 0.209426 0.899291 0.954171586 -0.389064 2.15287e-05
0.894541780728 0.0469615 0.407947 1.93645 0.209485 0.899321 0.954145699 -0.389176 2.15324e-05
0.894608309196 0.0469886 0.408076 1.93676 0.209545 0.899351 0.954119804 -0.389288 2.15362e-05
0.894674837664 0.0470158 0.408205 1.93707 0.209605 0.899382 0.954093901 -0.389401 2.154e-05
0.894741366132 0.0470429 0.408334 1.93737 0.209665 0.899412 0.954067991 -0.389513 2.15437e-05
0.8948078946 0.0470701 0.408463 1.93768 0.209725 0.899443 0.954042074 -0.389625 2.15475e-05
0.894874423068 0.0470973 0.408592 1.93799 0.209785 0.899473 0.954016149 -0.389738 2.15512e-05
0.894940951536 0.0471245 0.408721 1.9383 0.209844 0.899504 0.953990217 -0.38985 2.1555e-05
0.895007480004 0.0471517 0.40885 1.93861 0.209904 0.899534 0.953964277 -0.389963 2.15588e-05
0.895074008472 0.0471789 0.408979 1.93892 0.209964 0.899565 0.953938329 -0.390075 2.15625e-05
0.89514053694 0.0472061 0.409108 1.93922 0.210024 0.899596 0.953912374 -0.390187 2.15663e-05
0.895207065408 0.0472333 0.409237 1.93953 0.210084 0.899626 0.953886412 -0.3903 2.15701e-05
0.895273593876 0.0472605 0.409366 1.93984 0.210144 0.899657 0.953860442 -0.390412 2.15739e-05
0.895340122344 0.0472878 0.409495 1.94015 0.210204 0.899688 0.953834465 -0.390525 2.15776e-05
0.895406650812 0.047315 0.409624 1.94046 0.210263 0.899719 0.95380848 -0.390637 2.15814e-05
0.89547317928 0.0473423 0.409753 1.94077 0.210323 0.899749 0.953782488 -0.39075 2.15852e-05
0.895539707748 0.0473695 0.409882 1.94108 0.210383 0.89978 0.953756488 -0.390862 2.1589e-05
0.895606236216 0.0473968 0.410011 1.94139 0.210443 0.899811 0.953730481 -0.390975 2.15928e-05
0.895672764684 0.0474241 0.41014 1.9417 0.210503 0.899842 0.953704467 -0.391087 2.15965e-05
0.895739293152 0.0474514 0.41027 1.94201 0.210563 0.899873 0.953678444 -0.3912 2.16003e-05
0.89580582162 0.0474787 0.410399 1.94233 0.210623 0.899904 0.953652415 -0.391312 2.16041e-05
0.895872350088 0.047506 0.410528 1.94264 0.210682 0.899935 0.953626378 -0.391425 2.16079e-05
0.895938878556 0.0475333 0.410657 1.94295 0.210742 0.899966 0.953600333 -0.391537 2.16117e-05
0.896005407024 0.0475606 0.410787 1.94326 0.210802 0.899997 0.953574281 -0.39165 2.16155e-05
0.896071935492 0.047588 0.410916 1.94357 0.210862 0.900028 0.953548221 -0.391762 2.16193e-05
0.89613846396 0.0476153 0.411045 1.94388 0.210922 0.90006 0.953522154 -0.391875 2.16231e-05
0.896204992428 0.0476426 0.411175 1.9442 0.210982 0.900091 0.95349608 -0.391987 2.16269e-05
0.896271520896 0.04767 0.411304 1.94451 0.211042 0.900122 0.953469998 -0.3921 2.16307e-05
0.896338049364 0.0476974 0.411433 1.94482 0.211102 0.900153 0.953443908 -0.392212 2.16345e-05
0.896404577832 0.0477248 0.411563 1.94513 0.211161 0.900185 0.953417811 -0.392325 2.16383e-05
0.8964711063 0.0477521 0.411692 1.94545 0.211221 0.900216 0.953391706 -0.392438 2.16422e-05
0.896537634768 0.0477795 0.411822 1.94576 0.211281 0.900247 0.953365594 -0.39255 2.1646e-05
0.896604163236 0.0478069 0.411951 1.94608 0.211341 0.900279 0.953339475 -0.392663 2.16498e-05
0.896670691704 0.0478343 0.412081 1.94639 0.211401 0.90031 0.953313348 -0.392776 2.16536e-05
0.896737220172 0.0478618 0.41221 1.9467 0.211461 0.900342 0.953287213 -0.392888 2.16574e-05
0.89680374864 0.0478892 0.41234 1.94702 0.211521 0.900373 0.953261071 -0.393001 2.16613e-05
0.896870277108 0.0479166 0.412469 1.94733 0.211581 0.900405 0.953234922 -0.393113 2.16651e-05
0.896936805576 0.0479441 0.412599 1.94765 0.211641 0.900437 0.953208765 -0.393226 2.16689e-05
0.897003334044 0.0479715 0.412728 1.94796 0.211701 0.900468 0.953182601 -0.393339 2.16727e-05
0.897069862512 0.047999 0.412858 1.94828 0.21176 0.9005 0.953156429 -0.393452 2.16766e-05
0.89713639098 0.0480265 0.412987 1.94859 0.21182 0.900532 0.953130249 -0.393564 2.16804e-05
0.897202919448 0.0480539 0.413117 1.94891 0.21188 0.900563 0.953104062 -0.393677 2.16842e-05
0.897269447916 0.0480814 0.413247 1.94923 0.21194 0.900595 0.953077868 -0.39379 2.16881e-05
0.897335976384 0.0481089 0.413376 1.94954 0.212 0.900627 0.953051666 -0.393902 2.16919e-05
0.897402504852 0.0481364 0.413506 1.94986 0.21206 0.900659 0.953025456 -0.394015 2.16958e-05
0.89746903332 0.0481639 0.413636 1.95018 0.21212 0.900691 0.952999239 -0.394128 2.16996e-05
0.897535561788 0.0481915 0.413766 1.95049 0.21218 0.900723 0.952973015 -0.394241 2.17035e-05
0.897602090256 0.048219 0.413895 1.95081 0.21224 0.900755 0.952946783 -0.394353 2.17073e-05
0.897668618724 0.0482465 0.414025 1.95113 0.2123 0.900787 0.952920543 -0.394466 2.17112e-05
0.897735147192 0.0482741 0.414155 1.95145 0.21236 0.900819 0.952894296 -0.394579 2.1715e-05
0.89780167566 0.0483016 0.414285 1.95176 0.21242 0.900851 0.952868042 -0.394692 2.17189e-05
0.897868204128 0.0483292 0.414415 1.95208 0.212479 0.900883 0.95284178 -0.394805 2.17227e-05
0.897934732596 0.0483568 0.414545 1.9524 0.212539 0.900915 0.95281551 -0.394918 2.17266e-05
0.898001261064 0.0483844 0.414675 1.95272 0.212599 0.900947 0.952789233 -0.39503 2.17304e-05
0.898067789532 0.048412 0.414804 1.95304 0.212659 0.90098 0.952762949 -0.395143 2.17343e-05
0.898134318 0.0484396 0.414934 1.95336 0.212719 0.901012 0.952736657 -0.395256 2.17382e-05
0.898200846468 0.0484672 0.415064 1.95368 0.212779 0.901044 0.952710357 -0.395369 2.1742e-05
0.898267374936 0.0484948 0.415194 1.954 0.212839 0.901076 0.95268405 -0.395482 2.17459e-05
0.898333903404 0.0485224 0.415324 1.95431 0.212899 0.901109 0.952657736 -0.395595 2.17498e-05
0.898400431872 0.0485501 0.415454 1.95463 0.212959 0.901141 0.952631414 -0.395708 2.17537e-05
0.89846696034 0.0485777 0.415584 1.95496 0.213019 0.901174 0.952605084 -0.39582 2.17575e-05
0.898533488808 0.0486053 0.415714 1.95528 0.213079 0.901206 0.952578747 -0.395933 2.17614e-05
0.898600017276 0.048633 0.415845 1.9556 0.213139 0.901239 0.952552402 -0.396046 2.17653e-05
0.898666545744 0.0486607 0.415975 1.95592 0.213199 0.901271 0.95252605 -0.396159 2.17692e-05
0.898733074212 0.0486884 0.416105 1.95624 0.213259 0.901304 0.952499691 -0.396272 2.17731e-05
0.89879960268 0.048716 0.416235 1.95656 0.213319 0.901336 0.952473323 -0.396385 2.17769e-05
0.898866131148 0.0487437 0.416365 1.95688 0.213379 0.901369 0.952446949 -0.396498 2.17808e-05
0.898932659616 0.0487714 0.416495 1.9572 0.213439 0.901402 0.952420567 -0.396611 2.17847e-05
0.898999188084 0.0487992 0.416626 1.95753 0.213499 0.901434 0.952394177 -0.396724 2.17886e-05
0.899065716552 0.0488269 0.416756 1.95785 0.213559 0.901467 0.95236778 -0.396837 2.17925e-05
0.89913224502 0.0488546 0.416886 1.95817 0.213619 0.9015 0.952341375 -0.39695 2.17964e-05
0.899198773488 0.0488823 0.417016 1.95849 0.213679 0.901533 0.952314963 -0.397063 2.18003e-05
0.899265301956 0.0489101 0.417147 1.95882 0.213739 0.901566 0.952288543 -0.397176 2.18042e-05
0.899331830424 0.0489379 0.417277 1.95914 0.213799 0.901599 0.952262116 -0.397289 2.18081e-05
0.899398358892 0.0489656 0.417407 1.95946 0.213859 0.901632 0.952235681 -0.397402 2.1812e-05
0.89946488736 0.0489934 0.417538 1.95979 0.213919 0.901664 0.952209238 -0.397515 2.18159e-05
0.899531415828 0.0490212 0.417668 1.96011 0.213979 0.901697 0.952182789 -0.397628 2.18198e-05
0.899597944296 0.049049 0.417799 1.96043 0.214039 0.901731 0.952156331 -0.397742 2.18238e-05
0.899664472764 0.0490768 0.417929 1.96076 0.214099 0.901764 0.952129866 -0.397855 2.18277e-05
0.899731001232 0.0491046 0.418059 1.96108 0.214159 0.901797 0.952103394 -0.397968 2.18316e-05
0.8997975297 0.0491324 0.41819 1.96141 0.214218 0.90183 0.952076914 -0.398081 2.18355e-05
0.899864058168 0.0491602 0.41832 1.96173 0.214278 0.901863 0.952050426 -0.398194 2.18394e-05
0.899930586636 0.0491881 0.418451 1.96206 0.214338 0.901896 0.952023931 -0.398307 2.18434e-05
0.899997115104 0.0492159 0.418581 1.96238 0.214399 0.90193 0.951997429 -0.39842 2.18473e-05
0.900063643572 0.0492437 0.418712 1.96271 0.214459 0.901963 0.951970919 -0.398533 2.18512e-05
0.90013017204 0.0492716 0.418843 1.96304 0.214519 0.901996 0.951944401 -0.398647 2.18551e-05
0.900196700508 0.0492995 0.418973 1.96336 0.214579 0.90203 0.951917876 -0.39876 2.18591e-05
0.900263228976 0.0493274 0.419104 1.96369 0.214639 0.902063 0.951891344 -0.398873 2.1863e-05
0.900329757444 0.0493552 0.419235 1.96402 0.214699 0.902096 0.951864803 -0.398986 2.18669e-05
0.900396285912 0.0493831 0.419365 1.96434 0.214759 0.90213 0.951838256 -0.399099 2.18709e-05
0.90046281438 0.049411 0.419496 1.96467 0.214819 0.902163 0.9518117 -0.399213 2.18748e-05
0.900529342848 0.049439 0.419627 1.965 0.214879 0.902197 0.951785138 -0.399326 2.18788e-05
0.900595871316 0.0494669 0.419757 1.96532 0.214939 0.902231 0.951758567 -0.399439 2.18827e-05
0.900662399784 0.0494948 0.419888 1.96565 0.214999 0.902264 0.95173199 -0.399552 2.18867e-05
0.900728928252 0.0495227 0.420019 1.96598 0.215059 0.902298 0.951705404 -0.399666 2.18906e-05
0.90079545672 0.0495507 0.42015 1.96631 0.215119 0.902332 0.951678811 -0.399779 2.18946e-05
0.900861985188 0.0495786 0.420281 1.96664 0.215179 0.902365 0.951652211 -0.399892 2.18985e-05
0.900928513656 0.0496066 0.420411 1.96697 0.215239 0.902399 0.951625603 -0.400006 2.19025e-05
0.900995042124 0.0496346 0.420542 1.96729 0.215299 0.902433 0.951598987 -0.400119 2.19064e-05
0.901061570592 0.0496626 0.420673 1.96762 0.215359 0.902467 0.951572364 -0.400232 2.19104e-05
0.90112809906 0.0496906 0.420804 1.96795 0.215419 0.902501 0.951545734 -0.400345 2.19144e-05
0.901194627528 0.0497186 0.420935 1.96828 0.215479 0.902534 0.951519095 -0.400459 2.19183e-05
0.901261155996 0.0497466 0.421066 1.96861 0.215539 0.902568 0.95149245 -0.400572 2.19223e-05
0.901327684464 0.0497746 0.421197 1.96894 0.215599 0.902602 0.951465797 -0.400686 2.19263e-05
0.901394212932 0.0498026 0.421328 1.96927 0.215659 0.902636 0.951439136 -0.400799 2.19302e-05
0.9014607414 0.0498306 0.421459 1.9696 0.215719 0.90267 0.951412467 -0.400912 2.19342e-05
0.901527269868 0.0498587 0.42159 1.96994 0.215779 0.902705 0.951385792 -0.401026 2.19382e-05
0.901593798336 0.0498867 0.421721 1.97027 0.215839 0.902739 0.951359108 -0.401139 2.19422e-05
0.901660326804 0.0499148 0.421852 1.9706 0.215899 0.902773 0.951332417 -0.401253 2.19461e-05
0.901726855272 0.0499429 0.421983 1.97093 0.215959 0.902807 0.951305719 -0.401366 2.19501e-05
0.90179338374 0.0499709 0.422114 1.97126 0.216019 0.902841 0.951279013 -0.401479 2.19541e-05
0.901859912208 0.049999 0.422246 1.97159 0.216079 0.902876 0.951252299 -0.401593 2.19581e-05
0.901926440676 0.0500271 0.422377 1.97193 0.21614 0.90291 0.951225578 -0.401706 2.19621e-05
0.901992969144 0.0500552 0.422508 1.97226 0.2162 0.902944 0.951198849 -0.40182 2.19661e-05
0.902059497612 0.0500833 0.422639 1.97259 0.21626 0.902979 0.951172113 -0.401933 2.19701e-05
0.90212602608 0.0501115 0.42277 1.97292 0.21632 0.903013 0.951145369 -0.402047 2.19741e-05
0.902192554548 0.0501396 0.422902 1.97326 0.21638 0.903047 0.951118618 -0.40216 2.19781e-05
0.902259083016 0.0501677 0.423033 1.97359 0.21644 0.903082 0.951091859 -0.402274 2.19821e-05
0.902325611484 0.0501959 0.423164 1.97393 0.2165 0.903116 0.951065093 -0.402387 2.19861e-05
0.902392139952 0.050224 0.423296 1.97426 0.21656 0.903151 0.951038319 -0.402501 2.19901e-05
0.90245866842 0.0502522 0.423427 1.97459 0.21662 0.903186 0.951011537 -0.402614 2.19941e-05
0.902525196888 0.0502804 0.423558 1.97493 0.21668 0.90322 0.950984748 -0.402728 2.19981e-05
0.902591725356 0.0503086 0.42369 1.97526 0.21674 0.903255 0.950957951 -0.402841 2.20021e-05
0.902658253824 0.0503368 0.423821 1.9756 0.2168 0.90329 0.950931147 -0.402955 2.20061e-05
0.902724782292 0.050365 0.423953 1.97593 0.216861 0.903324 0.950904336 -0.403069 2.20101e-05
0.90279131076 0.0503932 0.424084 1.97627 0.216921 0.903359 0.950877516 -0.403182 2.20141e-05
0.902857839228 0.0504214 0.424216 1.9766 0.216981 0.903394 0.950850689 -0.403296 2.20182e-05
0.902924367696 0.0504496 0.424347 1.97694 0.217041 0.903429 0.950823855 -0.403409 2.20222e-05
0.902990896164 0.0504779 0.424479 1.97728 0.217101 0.903464 0.950797013 -0.403523 2.20262e-05
0.903057424632 0.0505061 0.42461 1.97761 0.217161 0.903499 0.950770163 -0.403637 2.20302e-05
0.9031239531 0.0505343 0.424742 1.97795 0.217221 0.903534 0.950743306 -0.40375 2.20343e-05
0.903190481568 0.0505626 0.424873 1.97829 0.217281 0.903569 0.950716442 -0.403864 2.20383e-05
0.903257010036 0.0505909 0.425005 1.97862 0.217341 0.903604 0.950689569 -0.403978 2.20423e-05
0.903323538504 0.0506192 0.425137 1.97896 0.217402 0.903639 0.950662689 -0.404091 2.20464e-05
0.903390066972 0.0506474 0.425268 1.9793 0.217462 0.903674 0.950635802 -0.404205 2.20504e-05
0.90345659544 0.0506757 0.4254 1.97964 0.217522 0.903709 0.950608907 -0.404319 2.20544e-05
0.903523123908 0.0507041 0.425532 1.97997 0.217582 0.903744 0.950582005 -0.404433 2.20585e-05
0.903589652376 0.0507324 0.425663 1.98031 0.217642 0.903779 0.950555095 -0.404546 2.20625e-05
0.903656180844 0.0507607 0.425795 1.98065 0.217702 0.903815 0.950528177 -0.40466 2.20666e-05
0.903722709312 0.050789 0.425927 1.98099 0.217762 0.90385 0.950501252 -0.404774 2.20706e-05
0.90378923778 0.0508174 0.426059 1.98133 0.217822 0.903885 0.950474319 -0.404888 2.20747e-05
0.903855766248 0.0508457 0.426191 1.98167 0.217883 0.90392 0.950447379 -0.405001 2.20787e-05
0.903922294716 0.0508741 0.426322 1.98201 0.217943 0.903956 0.950420431 -0.405115 2.20828e-05
0.903988823184 0.0509024 0.426454 1.98235 0.218003 0.903991 0.950393475 -0.405229 2.20868e-05
0.904055351652 0.0509308 0.426586 1.98269 0.218063 0.904027 0.950366512 -0.405343 2.20909e-05
0.90412188012 0.0509592 0.426718 1.98303 0.218123 0.904062 0.950339542 -0.405457 2.2095e-05
0.904188408588 0.0509876 0.42685 1.98337 0.218183 0.904098 0.950312563 -0.40557 2.2099e-05
0.904254937056 0.051016 0.426982 1.98371 0.218243 0.904133 0.950285578 -0.405684 2.21031e-05
0.904321465524 0.0510444 0.427114 1.98405 0.218304 0.904169 0.950258584 -0.405798 2.21072e-05
0.904387993992 0.0510728 0.427246 1.98439 0.218364 0.904205 0.950231583 -0.405912 2.21112e-05
0.90445452246 0.0511013 0.427378 1.98473 0.218424 0.90424 0.950204575 -0.406026 2.21153e-05
0.904521050928 0.0511297 0.42751 1.98507 0.218484 0.904276 0.950177559 -0.40614 2.21194e-05
0.904587579396 0.0511581 0.427642 1.98541 0.218544 0.904312 0.950150535 -0.406254 2.21235e-05
0.904654107864 0.0511866 0.427774 1.98576 0.218604 0.904348 0.950123504 -0.406368 2.21275e-05
0.904720636332 0.0512151 0.427906 1.9861 0.218665 0.904383 0.950096465 -0.406481 2.21316e-05
0.9047871648 0.0512435 0.428039 1.98644 0.218725 0.904419 0.950069419 -0.406595 2.21357e-05
0.904853693268 0.051272 0.428171 1.98678 0.218785 0.904455 0.950042365 -0.406709 2.21398e-05
0.904920221736 0.0513005 0.428303 1.98713 0.218845 0.904491 0.950015303 -0.406823 2.21439e-05
0.904986750204 0.051329 0.428435 1.98747 0.218905 0.904527 0.949988234 -0.406937 2.2148e-05
0.905053278672 0.0513575 0.428567 1.98781 0.218965 0.904563 0.949961158 -0.407051 2.21521e-05
0.90511980714 0.051386 0.4287 1.98816 0.219026 0.904599 0.949934073 -0.407165 2.21562e-05
0.905186335608 0.0514145 0.428832 1.9885 0.219086 0.904635 0.949906981 -0.407279 2.21603e-05
0.905252864076 0.0514431 0.428964 1.98885 0.219146 0.904671 0.949879882 -0.407393 2.21644e-05
0.905319392544 0.0514716 0.429096 1.98919 0.219206 0.904708 0.949852775 -0.407507 2.21685e-05
0.905385921012 0.0515002 0.429229 1.98953 0.219266 0.904744 0.94982566 -0.407621 2.21726e-05
0.90545244948 0.0515287 0.429361 1.98988 0.219326 0.90478 0.949798538 -0.407735 2.21767e-05
0.905518977948 0.0515573 0.429494 1.99022 0.219387 0.904816 0.949771408 -0.407849 2.21808e-05
0.905585506416 0.0515859 0.429626 1.99057 0.219447 0.904853 0.949744271 -0.407963 2.21849e-05
0.905652034884 0.0516145 0.429758 1.99092 0.219507 0.904889 0.949717126 -0.408078 2.2189e-05
0.905718563352 0.0516431 0.429891 1.99126 0.219567 0.904925 0.949689973 -0.408192 2.21931e-05
0.90578509182 0.0516717 0.430023 1.99161 0.219627 0.904962 0.949662813 -0.408306 2.21972e-05
0.905851620288 0.0517003 0.430156 1.99195 0.219688 0.904998 0.949635645 -0.40842 2.22014e-05
0.905918148756 0.0517289 0.430288 1.9923 0.219748 0.905035 0.94960847 -0.408534 2.22055e-05
0.905984677224 0.0517575 0.430421 1.99265 0.219808 0.905071 0.949581287 -0.408648 2.22096e-05
0.906051205692 0.0517862 0.430554 1.993 0.219868 0.905108 0.949554097 -0.408762 2.22137e-05
0.90611773416 0.0518148 0.430686 1.99334 0.219929 0.905144 0.949526898 -0.408876 2.22179e-05
0.906184262628 0.0518435 0.430819 1.99369 0.219989 0.905181 0.949499693 -0.408991 2.2222e-05
0.906250791096 0.0518721 0.430951 1.99404 0.220049 0.905218 0.949472479 -0.409105 2.22261e-05
0.906317319564 0.0519008 0.431084 1.99439 0.220109 0.905254 0.949445258 -0.409219 2.22303e-05
0.906383848032 0.0519295 0.431217 1.99473 0.220169 0.905291 0.94941803 -0.409333 2.22344e-05
0.9064503765 0.0519582 0.43135 1.99508 0.22023 0.905328 0.949390794 -0.409447 2.22386e-05
0.906516904968 0.0519869 0.431482 1.99543 0.22029 0.905365 0.94936355 -0.409562 2.22427e-05
0.906583433436 0.0520156 0.431615 1.99578 0.22035 0.905402 0.949336299 -0.409676 2.22468e-05
0.906649961904 0.0520443 0.431748 1.99613 0.22041 0.905439 0.94930904 -0.40979 2.2251e-05
0.906716490372 0.0520731 0.431881 1.99648 0.220471 0.905476 0.949281773 -0.409904 2.22551e-05
0.90678301884 0.0521018 0.432013 1.99683 0.220531 0.905512 0.949254499 -0.410019 2.22593e-05
0.906849547308 0.0521305 0.432146 1.99718 0.220591 0.905549 0.949227218 -0.410133 2.22634e-05
0.906916075776 0.0521593 0.432279 1.99753 0.220651 0.905587 0.949199928 -0.410247 2.22676e-05
0.906982604244 0.0521881 0.432412 1.99788 0.220712 0.905624 0.949172631 -0.410362 2.22718e-05
0.907049132712 0.0522168 0.432545 1.99823 0.220772 0.905661 0.949145327 -0.410476 2.22759e-05
0.90711566118 0.0522456 0.432678 1.99858 0.220832 0.905698 0.949118015 -0.41059 2.22801e-05
0.907182189648 0.0522744 0.432811 1.99893 0.220892 0.905735 0.949090695 -0.410705 2.22843e-05
0.907248718116 0.0523032 0.432944 1.99929 0.220953 0.905772 0.949063368 -0.410819 2.22884e-05
0.907315246584 0.052332 0.433077 1.99964 0.221013 0.90581 0.949036033 -0.410933 2.22926e-05
0.907381775052 0.0523608 0.43321 1.99999 0.221073 0.905847 0.94900869 -0.411048 2.22968e-05
0.90744830352 0.0523896 0.433343 2.00034 0.221133 0.905884 0.94898134 -0.411162 2.23009e-05
0.907514831988 0.0524185 0.433476 2.00069 0.221194 0.905922 0.948953982 -0.411276 2.23051e-05
0.907581360456 0.0524473 0.433609 2.00105 0.221254 0.905959 0.948926617 -0.411391 2.23093e-05
0.907647888924 0.0524762 0.433742 2.0014 0.221314 0.905996 0.948899244 -0.411505 2.23135e-05
0.907714417392 0.052505 0.433876 2.00175 0.221374 0.906034 0.948871863 -0.41162 2.23177e-05
0.90778094586 0.0525339 0.434009 2.00211 0.221435 0.906071 0.948844475 -0.411734 2.23218e-05
0.907847474328 0.0525628 0.434142 2.00246 0.221495 0.906109 0.948817079 -0.411849 2.2326e-05
0.907914002796 0.0525917 0.434275 2.00281 0.221555 0.906147 0.948789675 -0.411963 2.23302e-05
0.907980531264 0.0526206 0.434409 2.00317 0.221616 0.906184 0.948762264 -0.412078 2.23344e-05
0.908047059732 0.0526495 0.434542 2.00352 0.221676 0.906222 0.948734846 -0.412192 2.23386e-05
0.9081135882 0.0526784 0.434675 2.00388 0.221736 0.90626 0.948707419 -0.412307 2.23428e-05
0.908180116668 0.0527073 0.434808 2.00423 0.221796 0.906297 0.948679985 -0.412421 2.2347e-05
0.908246645136 0.0527362 0.434942 2.00459 0.221857 0.906335 0.948652544 -0.412536 2.23512e-05
0.908313173604 0.0527652 0.435075 2.00494 0.221917 0.906373 0.948625095 -0.41265 2.23554e-05
0.908379702072 0.0527941 0.435209 2.0053 0.221977 0.906411 0.948597638 -0.412765 2.23596e-05
0.90844623054 0.0528231 0.435342 2.00566 0.222038 0.906449 0.948570173 -0.412879 2.23638e-05
0.908512759008 0.0528521 0.435475 2.00601 0.222098 0.906487 0.948542701 -0.412994 2.23681e-05
0.908579287476 0.052881 0.435609 2.00637 0.222158 0.906525 0.948515222 -0.413109 2.23723e-05
0.908645815944 0.05291 0.435742 2.00672 0.222219 0.906563 0.948487734 -0.413223 2.23765e-05
0.908712344412 0.052939 0.435876 2.00708 0.222279 0.906601 0.94846024 -0.413338 2.23807e-05
0.90877887288 0.052968 0.436009 2.00744 0.222339 0.906639 0.948432737 -0.413452 2.23849e-05
0.908845401348 0.052997 0.436143 2.0078 0.2224 0.906677 0.948405227 -0.413567 2.23891e-05
0.908911929816 0.053026 0.436277 2.00815 0.22246 0.906715 0.948377709 -0.413682 2.23934e-05
0.908978458284 0.0530551 0.43641 2.00851 0.22252 0.906753 0.948350184 -0.413796 2.23976e-05
0.909044986752 0.0530841 0.436544 2.00887 0.222581 0.906791 0.948322651 -0.413911 2.24018e-05
0.90911151522 0.0531132 0.436677 2.00923 0.222641 0.90683 0.94829511 -0.414026 2.24061e-05
0.909178043688 0.0531422 0.436811 2.00959 0.222701 0.906868 0.948267562 -0.41414 2.24103e-05
0.909244572156 0.0531713 0.436945 2.00995 0.222762 0.906906 0.948240006 -0.414255 2.24145e-05
0.909311100624 0.0532004 0.437079 2.01031 0.222822 0.906945 0.948212442 -0.41437 2.24188e-05
0.909377629092 0.0532294 0.437212 2.01066 0.222882 0.906983 0.948184871 -0.414485 2.2423e-05
0.90944415756 0.0532585 0.437346 2.01102 0.222943 0.907022 0.948157292 -0.414599 2.24273e-05
0.909510686028 0.0532876 0.43748 2.01138 0.223003 0.90706 0.948129706 -0.414714 2.24315e-05
0.909577214496 0.0533167 0.437614 2.01174 0.223063 0.907099 0.948102111 -0.414829 2.24358e-05
0.909643742964 0.0533459 0.437748 2.0121 0.223124 0.907137 0.94807451 -0.414944 2.244e-05
0.909710271432 0.053375 0.437881 2.01247 0.223184 0.907176 0.9480469 -0.415058 2.24443e-05
0.9097767999 0.0534041 0.438015 2.01283 0.223244 0.907214 0.948019283 -0.415173 2.24485e-05
0.909843328368 0.0534333 0.438149 2.01319 0.223305 0.907253 0.947991659 -0.415288 2.24528e-05
0.909909856836 0.0534624 0.438283 2.01355 0.223365 0.907292 0.947964026 -0.415403 2.2457e-05
0.909976385304 0.0534916 0.438417 2.01391 0.223425 0.90733 0.947936386 -0.415518 2.24613e-05
0.910042913772 0.0535207 0.438551 2.01427 0.223486 0.907369 0.947908739 -0.415633 2.24656e-05
0.91010944224 0.0535499 0.438685 2.01463 0.223546 0.907408 0.947881084 -0.415747 2.24698e-05
0.910175970708 0.0535791 0.438819 2.015 0.223606 0.907447 0.947853421 -0.415862 2.24741e-05
0.910242499176 0.0536083 0.438953 2.01536 0.223667 0.907486 0.94782575 -0.415977 2.24784e-05
0.910309027644 0.0536375 0.439087 2.01572 0.223727 0.907525 0.947798072 -0.416092 2.24827e-05
0.910375556112 0.0536667 0.439222 2.01609 0.223788 0.907564 0.947770386 -0.416207 2.24869e-05
0.91044208458 0.053696 0.439356 2.01645 0.223848 0.907603 0.947742693 -0.416322 2.24912e-05
0.910508613048 0.0537252 0.43949 2.01681 0.223908 0.907642 0.947714992 -0.416437 2.24955e-05
0.910575141516 0.0537544 0.439624 2.01718 0.223969 0.907681 0.947687283 -0.416552 2.24998e-05
0.910641669984 0.0537837 0.439758 2.01754 0.224029 0.90772 0.947659567 -0.416667 2.25041e-05
0.910708198452 0.053813 0.439892 2.01791 0.22409 0.907759 0.947631843 -0.416782 2.25083e-05
0.91077472692 0.0538422 0.440027 2.01827 0.22415 0.907798 0.947604111 -0.416897 2.25126e-05
0.910841255388 0.0538715 0.440161 2.01863 0.22421 0.907838 0.947576372 -0.417012 2.25169e-05
0.910907783856 0.0539008 0.440295 2.019 0.224271 0.907877 0.947548625 -0.417127 2.25212e-05
0.910974312324 0.0539301 0.44043 2.01937 0.224331 0.907916 0.94752087 -0.417242 2.25255e-05
0.911040840792 0.0539594 0.440564 2.01973 0.224392 0.907955 0.947493108 -0.417357 2.25298e-05
0.91110736926 0.0539887 0.440698 2.0201 0.224452 0.907995 0.947465338 -0.417472 2.25341e-05
0.911173897728 0.054018 0.440833 2.02046 0.224512 0.908034 0.94743756 -0.417587 2.25384e-05
0.911240426196 0.0540474 0.440967 2.02083 0.224573 0.908074 0.947409775 -0.417702 2.25427e-05
0.911306954664 0.0540767 0.441102 2.0212 0.224633 0.908113 0.947381982 -0.417817 2.25471e-05
0.911373483132 0.0541061 0.441236 2.02156 0.224694 0.908153 0.947354182 -0.417932 2.25514e-05
0.9114400116 0.0541354 0.441371 2.02193 0.224754 0.908192 0.947326373 -0.418047 2.25557e-05
0.911506540068 0.0541648 0.441505 2.0223 0.224814 0.908232 0.947298557 -0.418162 2.256e-05
0.911573068536 0.0541942 0.44164 2.02267 0.224875 0.908272 0.947270734 -0.418278 2.25643e-05
0.911639597004 0.0542235 0.441774 2.02303 0.224935 0.908311 0.947242903 -0.418393 2.25686e-05
0.911706125472 0.0542529 0.441909 2.0234 0.224996 0.908351 0.947215064 -0.418508 2.2573e-05
0.91177265394 0.0542823 0.442044 2.02377 0.225056 0.908391 0.947187217 -0.418623 2.25773e-05
0.911839182408 0.0543118 0.442178 2.02414 0.225117 0.90843 0.947159363 -0.418738 2.25816e-05
0.911905710876 0.0543412 0.442313 2.02451 0.225177 0.90847 0.947131501 -0.418853 2.25859e-05
0.911972239344 0.0543706 0.442448 2.02488 0.225237 0.90851 0.947103632 -0.418969 2.25903e-05
0.912038767812 0.0544001 0.442582 2.02525 0.225298 0.90855 0.947075755 -0.419084 2.25946e-05
0.91210529628 0.0544295 0.442717 2.02562 0.225358 0.90859 0.94704787 -0.419199 2.2599e-05
0.912171824748 0.054459 0.442852 2.02599 0.225419 0.90863 0.947019977 -0.419314 2.26033e-05
0.912238353216 0.0544884 0.442987 2.02636 0.225479 0.90867 0.946992077 -0.41943 2.26076e-05
0.912304881684 0.0545179 0.443121 2.02673 0.22554 0.90871 0.946964169 -0.419545 2.2612e-05
0.912371410152 0.0545474 0.443256 2.0271 0.2256 0.90875 0.946936254 -0.41966 2.26163e-05
0.91243793862 0.0545769 0.443391 2.02747 0.225661 0.90879 0.946908331 -0.419775 2.26207e-05
0.912504467088 0.0546064 0.443526 2.02784 0.225721 0.90883 0.9468804 -0.419891 2.2625e-05
0.912570995556 0.0546359 0.443661 2.02821 0.225782 0.908871 0.946852461 -0.420006 2.26294e-05
0.912637524024 0.0546654 0.443796 2.02858 0.225842 0.908911 0.946824515 -0.420121 2.26337e-05
0.912704052492 0.0546949 0.443931 2.02895 0.225902 0.908951 0.946796561 -0.420237 2.26381e-05
0.91277058096 0.0547245 0.444066 2.02933 0.225963 0.908991 0.9467686 -0.420352 2.26425e-05
0.912837109428 0.054754 0.444201 2.0297 0.226023 0.909032 0.94674063 -0.420467 2.26468e-05
0.912903637896 0.0547836 0.444336 2.03007 0.226084 0.909072 0.946712654 -0.420583 2.26512e-05
0.912970166364 0.0548132 0.444471 2.03044 0.226144 0.909113 0.946684669 -0.420698 2.26556e-05
0.913036694832 0.0548427 0.444606 2.03082 0.226205 0.909153 0.946656677 -0.420814 2.26599e-05
0.9131032233 0.0548723 0.444741 2.03119 0.226265 0.909194 0.946628677 -0.420929 2.26643e-05
0.913169751768 0.0549019 0.444876 2.03157 0.226326 0.909234 0.946600669 -0.421044 2.26687e-05
0.913236280236 0.0549315 0.445012 2.03194 0.226386 0.909275 0.946572654 -0.42116 2.26731e-05
0.913302808704 0.0549611 0.445147 2.03231 0.226447 0.909315 0.946544631 -0.421275 2.26775e-05
0.913369337172 0.0549907 0.445282 2.03269 0.226507 0.909356 0.9465166 -0.421391 2.26818e-05
0.91343586564 0.0550204 0.445417 2.03306 0.226568 0.909397 0.946488562 -0.421506 2.26862e-05
0.913502394108 0.05505 0.445553 2.03344 0.226628 0.909437 0.946460516 -0.421622 2.26906e-05
0.913568922576 0.0550796 0.445688 2.03381 0.226689 0.909478 0.946432462 -0.421737 2.2695e-05
0.913635451044 0.0551093 0.445823 2.03419 0.226749 0.909519 0.946404401 -0.421853 2.26994e-05
0.913701979512 0.055139 0.445958 2.03456 0.22681 0.90956 0.946376332 -0.421968 2.27038e-05
0.91376850798 0.0551686 0.446094 2.03494 0.22687 0.909601 0.946348255 -0.422084 2.27082e-05
0.913835036448 0.0551983 0.446229 2.03532 0.226931 0.909642 0.946320171 -0.422199 2.27126e-05
0.913901564916 0.055228 0.446365 2.03569 0.226991 0.909683 0.946292079 -0.422315 2.2717e-05
0.913968093384 0.0552577 0.4465 2.03607 0.227052 0.909724 0.946263979 -0.422431 2.27214e-05
0.914034621852 0.0552874 0.446636 2.03645 0.227112 0.909765 0.946235871 -0.422546 2.27258e-05
0.91410115032 0.0553171 0.446771 2.03682 0.227173 0.909806 0.946207756 -0.422662 2.27302e-05
0.914167678788 0.0553469 0.446907 2.0372 0.227233 0.909847 0.946179633 -0.422777 2.27346e-05
0.914234207256 0.0553766 0.447042 2.03758 0.227294 0.909888 0.946151503 -0.422893 2.2739e-05
0.914300735724 0.0554064 0.447178 2.03796 0.227355 0.909929 0.946123364 -0.423009 2.27435e-05
0.914367264192 0.0554361 0.447313 2.03834 0.227415 0.90997 0.946095218 -0.423124 2.27479e-05
0.91443379266 0.0554659 0.447449 2.03872 0.227476 0.910012 0.946067065 -0.42324 2.27523e-05
0.914500321128 0.0554956 0.447585 2.03909 0.227536 0.910053 0.946038903 -0.423356 2.27567e-05
0.914566849596 0.0555254 0.44772 2.03947 0.227597 0.910094 0.946010734 -0.423471 2.27612e-05
0.914633378064 0.0555552 0.447856 2.03985 0.227657 0.910136 0.945982558 -0.423587 2.27656e-05
0.914699906532 0.055585 0.447992 2.04023 0.227718 0.910177 0.945954373 -0.423703 2.277e-05
0.914766435 0.0556148 0.448127 2.04061 0.227778 0.910218 0.945926181 -0.423819 2.27744e-05
0.914832963468 0.0556446 0.448263 2.04099 0.227839 0.91026 0.945897981 -0.423934 2.27789e-05
0.914899491936 0.0556745 0.448399 2.04137 0.227899 0.910302 0.945869774 -0.42405 2.27833e-05
0.914966020404 0.0557043 0.448535 2.04175 0.22796 0.910343 0.945841558 -0.424166 2.27878e-05
0.915032548872 0.0557341 0.448671 2.04213 0.228021 0.910385 0.945813335 -0.424282 2.27922e-05
0.91509907734 0.055764 0.448806 2.04252 0.228081 0.910426 0.945785105 -0.424397 2.27967e-05
0.915165605808 0.0557939 0.448942 2.0429 0.228142 0.910468 0.945756866 -0.424513 2.28011e-05
0.915232134276 0.0558237 0.449078 2.04328 0.228202 0.91051 0.94572862 -0.424629 2.28056e-05
0.915298662744 0.0558536 0.449214 2.04366 0.228263 0.910551 0.945700366 -0.424745 2.281e-05
0.915365191212 0.0558835 0.44935 2.04404 0.228323 0.910593 0.945672105 -0.424861 2.28145e-05
0.91543171968 0.0559134 0.449486 2.04443 0.228384 0.910635 0.945643836 -0.424977 2.28189e-05
0.915498248148 0.0559433 0.449622 2.04481 0.228445 0.910677 0.945615559 -0.425092 2.28234e-05
0.915564776616 0.0559732 0.449758 2.04519 0.228505 0.910719 0.945587274 -0.425208 2.28278e-05
0.915631305084 0.0560032 0.449894 2.04558 0.228566 0.910761 0.945558982 -0.425324 2.28323e-05
0.915697833552 0.0560331 0.45003 2.04596 0.228626 0.910803 0.945530682 -0.42544 2.28368e-05
0.91576436202 0.056063 0.450167 2.04634 0.228687 0.910845 0.945502374 -0.425556 2.28413e-05
0.915830890488 0.056093 0.450303 2.04673 0.228748 0.910887 0.945474059 -0.425672 2.28457e-05
0.915897418956 0.056123 0.450439 2.04711 0.228808 0.910929 0.945445736 -0.425788 2.28502e-05
0.915963947424 0.0561529 0.450575 2.0475 0.228869 0.910971 0.945417405 -0.425904 2.28547e-05
0.916030475892 0.0561829 0.450711 2.04788 0.228929 0.911013 0.945389066 -0.42602 2.28592e-05
0.91609700436 0.0562129 0.450848 2.04827 0.22899 0.911055 0.94536072 -0.426136 2.28636e-05
0.916163532828 0.0562429 0.450984 2.04865 0.229051 0.911098 0.945332366 -0.426252 2.28681e-05
0.916230061296 0.0562729 0.45112 2.04904 0.229111 0.91114 0.945304004 -0.426368 2.28726e-05
0.916296589764 0.0563029 0.451257 2.04942 0.229172 0.911182 0.945275635 -0.426484 2.28771e-05
0.916363118232 0.0563329 0.451393 2.04981 0.229232 0.911225 0.945247257 -0.4266 2.28816e-05
0.9164296467 0.056363 0.451529 2.05019 0.229293 0.911267 0.945218872 -0.426716 2.28861e-05
0.916496175168 0.056393 0.451666 2.05058 0.229354 0.911309 0.94519048 -0.426832 2.28906e-05
0.916562703636 0.0564231 0.451802 2.05097 0.229414 0.911352 0.945162079 -0.426948 2.28951e-05
0.916629232104 0.0564531 0.451939 2.05136 0.229475 0.911394 0.945133671 -0.427064 2.28996e-05
0.916695760572 0.0564832 0.452075 2.05174 0.229536 0.911437 0.945105256 -0.42718 2.29041e-05
0.91676228904 0.0565133 0.452212 2.05213 0.229596 0.91148 0.945076832 -0.427297 2.29086e-05
0.916828817508 0.0565434 0.452348 2.05252 0.229657 0.911522 0.945048401 -0.427413 2.29131e-05
0.916895345976 0.0565735 0.452485 2.05291 0.229718 0.911565 0.945019962 -0.427529 2.29176e-05
0.916961874444 0.0566036 0.452621 2.0533 0.229778 0.911608 0.944991515 -0.427645 2.29221e-05
0.917028402912 0.0566337 0.452758 2.05368 0.229839 0.91165 0.944963061 -0.427761 2.29267e-05
0.91709493138 0.0566638 0.452895 2.05407 0.2299 0.911693 0.944934599 -0.427877 2.29312e-05
0.917161459848 0.056694 0.453031 2.05446 0.22996 0.911736 0.944906129 -0.427994 2.29357e-05
0.917227988316 0.0567241 0.453168 2.05485 0.230021 0.911779 0.944877651 -0.42811 2.29402e-05
0.917294516784 0.0567543 0.453305 2.05524 0.230081 0.911822 0.944849166 -0.428226 2.29448e-05
0.917361045252 0.0567844 0.453441 2.05563 0.230142 0.911865 0.944820673 -0.428342 2.29493e-05
0.91742757372 0.0568146 0.453578 2.05602 0.230203 0.911908 0.944792172 -0.428459 2.29538e-05
0.917494102188 0.0568448 0.453715 2.05641 0.230263 0.911951 0.944763663 -0.428575 2.29584e-05
0.917560630656 0.056875 0.453852 2.0568 0.230324 0.911994 0.944735147 -0.428691 2.29629e-05
0.917627159124 0.0569052 0.453989 2.0572 0.230385 0.912037 0.944706623 -0.428807 2.29674e-05
0.917693687592 0.0569354 0.454125 2.05759 0.230446 0.91208 0.944678091 -0.428924 2.2972e-05
0.91776021606 0.0569656 0.454262 2.05798 0.230506 0.912123 0.944649552 -0.42904 2.29765e-05
0.917826744528 0.0569958 0.454399 2.05837 0.230567 0.912166 0.944621004 -0.429156 2.29811e-05
0.917893272996 0.057026 0.454536 2.05876 0.230628 0.912209 0.944592449 -0.429273 2.29856e-05
0.917959801464 0.0570563 0.454673 2.05916 0.230688 0.912253 0.944563887 -0.429389 2.29902e-05
0.918026329932 0.0570865 0.45481 2.05955 0.230749 0.912296 0.944535316 -0.429505 2.29947e-05
0.9180928584 0.0571168 0.454947 2.05994 0.23081 0.912339 0.944506738 -0.429622 2.29993e-05
0.918159386868 0.0571471 0.455084 2.06033 0.23087 0.912383 0.944478152 -0.429738 2.30038e-05
0.918225915336 0.0571774 0.455221 2.06073 0.230931 0.912426 0.944449558 -0.429855 2.30084e-05
0.918292443804 0.0572077 0.455359 2.06112 0.230992 0.91247 0.944420957 -0.429971 2.3013e-05
0.918358972272 0.0572379 0.455496 2.06152 0.231052 0.912513 0.944392348 -0.430087 2.30175e-05
0.91842550074 0.0572683 0.455633 2.06191 0.231113 0.912557 0.944363731 -0.430204 2.30221e-05
0.918492029208 0.0572986 0.45577 2.0623 0.231174 0.9126 0.944335106 -0.43032 2.30267e-05
0.918558557676 0.0573289 0.455907 2.0627 0.231235 0.912644 0.944306474 -0.430437 2.30313e-05
0.918625086144 0.0573592 0.456044 2.06309 0.231295 0.912688 0.944277834 -0.430553 2.30358e-05
0.918691614612 0.0573896 0.456182 2.06349 0.231356 0.912731 0.944249186 -0.43067 2.30404e-05
0.91875814308 0.0574199 0.456319 2.06389 0.231417 0.912775 0.94422053 -0.430786 2.3045e-05
0.918824671548 0.0574503 0.456456 2.06428 0.231477 0.912819 0.944191866 -0.430903 2.30496e-05
0.918891200016 0.0574807 0.456594 2.06468 0.231538 0.912863 0.944163195 -0.431019 2.30542e-05
0.918957728484 0.0575111 0.456731 2.06507 0.231599 0.912907 0.944134516 -0.431136 2.30588e-05
0.919024256952 0.0575414 0.456868 2.06547 0.23166 0.91295 0.94410583 -0.431253 2.30633e-05
0.91909078542 0.0575718 0.457006 2.06587 0.23172 0.912994 0.944077135 -0.431369 2.30679e-05
0.919157313888 0.0576022 0.457143 2.06626 0.231781 0.913038 0.944048433 -0.431486 2.30725e-05
0.919223842356 0.0576327 0.457281 2.06666 0.231842 0.913082 0.944019723 -0.431602 2.30771e-05
0.919290370824 0.0576631 0.457418 2.06706 0.231903 0.913126 0.943991005 -0.431719 2.30817e-05
0.919356899292 0.0576935 0.457556 2.06746 0.231963 0.91317 0.94396228 -0.431836 2.30863e-05
0.91942342776 0.057724 0.457693 2.06786 0.232024 0.913215 0.943933547 -0.431952 2.3091e-05
0.919489956228 0.0577544 0.457831 2.06826 0.232085 0.913259 0.943904806 -0.432069 2.30956e-05
0.919556484696 0.0577849 0.457969 2.06865 0.232146 0.913303 0.943876057 -0.432186 2.31002e-05
0.919623013164 0.0578154 0.458106 2.06905 0.232206 0.913347 0.9438473 -0.432302 2.31048e-05
0.919689541632 0.0578458 0.458244 2.06945 0.232267 0.913391 0.943818536 -0.432419 2.31094e-05
0.9197560701 0.0578763 0.458382 2.06985 0.232328 0.913436 0.943789764 -0.432536 2.3114e-05
0.919822598568 0.0579068 0.458519 2.07025 0.232389 0.91348 0.943760984 -0.432653 2.31186e-05
0.919889127036 0.0579373 0.458657 2.07065 0.23245 0.913525 0.943732196 -0.432769 2.31233e-05
0.919955655504 0.0579679 0.458795 2.07105 0.23251 0.913569 0.943703401 -0.432886 2.31279e-05
0.920022183972 0.0579984 0.458933 2.07145 0.232571 0.913613 0.943674598 -0.433003 2.31325e-05
0.92008871244 0.0580289 0.45907 2.07185 0.232632 0.913658 0.943645787 -0.43312 2.31372e-05
0.920155240908 0.0580595 0.459208 2.07226 0.232693 0.913703 0.943616968 -0.433236 2.31418e-05
0.920221769376 0.05809 0.459346 2.07266 0.232753 0.913747 0.943588142 -0.433353 2.31464e-05
0.920288297844 0.0581206 0.459484 2.07306 0.232814 0.913792 0.943559308 -0.43347 2.31511e-05
0.920354826312 0.0581512 0.459622 2.07346 0.232875 0.913836 0.943530466 -0.433587 2.31557e-05
0.92042135478 0.0581817 0.45976 2.07386 0.232936 0.913881 0.943501616 -0.433704 2.31604e-05
0.920487883248 0.0582123 0.459898 2.07427 0.232997 0.913926 0.943472758 -0.433821 2.3165e-05
0.920554411716 0.0582429 0.460036 2.07467 0.233057 0.913971 0.943443893 -0.433938 2.31697e-05
0.920620940184 0.0582736 0.460174 2.07507 0.233118 0.914015 0.94341502 -0.434054 2.31743e-05
0.920687468652 0.0583042 0.460312 2.07548 0.233179 0.91406 0.943386139 -0.434171 2.3179e-05
0.92075399712 0.0583348 0.46045 2.07588 0.23324 0.914105 0.943357251 -0.434288 2.31836e-05
0.920820525588 0.0583654 0.460588 2.07628 0.233301 0.91415 0.943328354 -0.434405 2.31883e-05
0.920887054056 0.0583961 0.460726 2.07669 0.233361 0.914195 0.94329945 -0.434522 2.3193e-05
0.920953582524 0.0584267 0.460865 2.07709 0.233422 0.91424 0.943270538 -0.434639 2.31976e-05
0.921020110992 0.0584574 0.461003 2.0775 0.233483 0.914285 0.943241618 -0.434756 2.32023e-05
0.92108663946 0.0584881 0.461141 2.0779 0.233544 0.91433 0.943212691 -0.434873 2.3207e-05
0.921153167928 0.0585188 0.461279 2.07831 0.233605 0.914375 0.943183755 -0.43499 2.32116e-05
0.921219696396 0.0585495 0.461418 2.07871 0.233666 0.914421 0.943154812 -0.435107 2.32163e-05
0.921286224864 0.0585802 0.461556 2.07912 0.233726 0.914466 0.943125861 -0.435224 2.3221e-05
0.921352753332 0.0586109 0.461694 2.07952 0.233787 0.914511 0.943096903 -0.435341 2.32257e-05
0.9214192818 0.0586416 0.461833 2.07993 0.233848 0.914556 0.943067936 -0.435458 2.32304e-05
0.921485810268 0.0586723 0.461971 2.08034 0.233909 0.914602 0.943038962 -0.435575 2.3235e-05
0.921552338736 0.0587031 0.462109 2.08074 0.23397 0.914647 0.94300998 -0.435693 2.32397e-05
0.921618867204 0.0587338 0.462248 2.08115 0.234031 0.914692 0.94298099 -0.43581 2.32444e-05
0.921685395672 0.0587646 0.462386 2.08156 0.234092 0.914738 0.942951992 -0.435927 2.32491e-05
0.92175192414 0.0587953 0.462525 2.08197 0.234152 0.914783 0.942922987 -0.436044 2.32538e-05
0.921818452608 0.0588261 0.462663 2.08238 0.234213 0.914829 0.942893974 -0.436161 2.32585e-05
0.921884981076 0.0588569 0.462802 2.08278 0.234274 0.914874 0.942864953 -0.436278 2.32632e-05
0.921951509544 0.0588877 0.46294 2.08319 0.234335 0.91492 0.942835924 -0.436395 2.32679e-05
0.922018038012 0.0589185 0.463079 2.0836 0.234396 0.914966 0.942806887 -0.436513 2.32726e-05
0.92208456648 0.0589493 0.463218 2.08401 0.234457 0.915011 0.942777843 -0.43663 2.32773e-05
0.922151094948 0.0589801 0.463356 2.08442 0.234518 0.915057 0.94274879 -0.436747 2.3282e-05
0.922217623416 0.059011 0.463495 2.08483 0.234578 0.915103 0.94271973 -0.436864 2.32868e-05
0.922284151884 0.0590418 0.463634 2.08524 0.234639 0.915149 0.942690663 -0.436981 2.32915e-05
0.922350680352 0.0590726 0.463772 2.08565 0.2347 0.915194 0.942661587 -0.437099 2.32962e-05
0.92241720882 0.0591035 0.463911 2.08606 0.234761 0.91524 0.942632504 -0.437216 2.33009e-05
0.922483737288 0.0591344 0.46405 2.08647 0.234822 0.915286 0.942603412 -0.437333 2.33056e-05
0.922550265756 0.0591652 0.464189 2.08688 0.234883 0.915332 0.942574313 -0.437451 2.33104e-05
0.922616794224 0.0591961 0.464328 2.08729 0.234944 0.915378 0.942545207 -0.437568 2.33151e-05
0.922683322692 0.059227 0.464467 2.0877 0.235005 0.915424 0.942516092 -0.437685 2.33198e-05
0.92274985116 0.0592579 0.464606 2.08812 0.235066 0.91547 0.94248697 -0.437803 2.33246e-05
0.922816379628 0.0592888 0.464744 2.08853 0.235127 0.915516 0.942457839 -0.43792 2.33293e-05
0.922882908096 0.0593198 0.464883 2.08894 0.235187 0.915563 0.942428701 -0.438037 2.3334e-05
0.922949436564 0.0593507 0.465022 2.08935 0.235248 0.915609 0.942399555 -0.438155 2.33388e-05
0.923015965032 0.0593816 0.465161 2.08977 0.235309 0.915655 0.942370402 -0.438272 2.33435e-05
0.9230824935 0.0594126 0.4653 2.09018 0.23537 0.915701 0.94234124 -0.43839 2.33483e-05
0.923149021968 0.0594436 0.46544 2.09059 0.235431 0.915748 0.942312071 -0.438507 2.3353e-05
0.923215550436 0.0594745 0.465579 2.09101 0.235492 0.915794 0.942282894 -0.438624 2.33578e-05
0.923282078904 0.0595055 0.465718 2.09142 0.235553 0.91584 0.942253709 -0.438742 2.33625e-05
0.923348607372 0.0595365 0.465857 2.09184 0.235614 0.915887 0.942224516 -0.438859 2.33673e-05
0.92341513584 0.0595675 0.465996 2.09225 0.235675 0.915933 0.942195316 -0.438977 2.33721e-05
0.923481664308 0.0595985 0.466135 2.09267 0.235736 0.91598 0.942166107 -0.439094 2.33768e-05
0.923548192776 0.0596295 0.466275 2.09308 0.235797 0.916026 0.942136891 -0.439212 2.33816e-05
0.923614721244 0.0596605 0.466414 2.0935 0.235858 0.916073 0.942107667 -0.439329 2.33864e-05
0.923681249712 0.0596916 0.466553 2.09391 0.235919 0.916119 0.942078435 -0.439447 2.33911e-05
0.92374777818 0.0597226 0.466692 2.09433 0.23598 0.916166 0.942049196 -0.439564 2.33959e-05
0.923814306648 0.0597537 0.466832 2.09474 0.23604 0.916213 0.942019948 -0.439682 2.34007e-05
0.923880835116 0.0597847 0.466971 2.09516 0.236101 0.916259 0.941990693 -0.4398 2.34055e-05
0.923947363584 0.0598158 0.467111 2.09558 0.236162 0.916306 0.94196143 -0.439917 2.34102e-05
0.924013892052 0.0598469 0.46725 2.09599 0.236223 0.916353 0.941932159 -0.440035 2.3415e-05
0.92408042052 0.059878 0.467389 2.09641 0.236284 0.9164 0.94190288 -0.440152 2.34198e-05
0.924146948988 0.0599091 0.467529 2.09683 0.236345 0.916447 0.941873593 -0.44027 2.34246e-05
0.924213477456 0.0599402 0.467668 2.09725 0.236406 0.916494 0.941844299 -0.440388 2.34294e-05
0.924280005924 0.0599713 0.467808 2.09767 0.236467 0.916541 0.941814997 -0.440505 2.34342e-05
0.924346534392 0.0600024 0.467948 2.09808 0.236528 0.916588 0.941785687 -0.440623 2.3439e-05
0.92441306286 0.0600336 0.468087 2.0985 0.236589 0.916635 0.941756369 -0.440741 2.34438e-05
0.924479591328 0.0600647 0.468227 2.09892 0.23665 0.916682 0.941727043 -0.440859 2.34486e-05
0.924546119796 0.0600959 0.468366 2.09934 0.236711 0.916729 0.94169771 -0.440976 2.34534e-05
0.924612648264 0.060127 0.468506 2.09976 0.236772 0.916776 0.941668368 -0.441094 2.34582e-05
0.924679176732 0.0601582 0.468646 2.10018 0.236833 0.916823 0.941639019 -0.441212 2.3463e-05
0.9247457052 0.0601894 0.468786 2.1006 0.236894 0.916871 0.941609662 -0.44133 2.34678e-05
0.924812233668 0.0602206 0.468925 2.10102 0.236955 0.916918 0.941580297 -0.441447 2.34726e-05
0.924878762136 0.0602518 0.469065 2.10144 0.237016 0.916965 0.941550924 -0.441565 2.34775e-05
0.924945290604 0.060283 0.469205 2.10186 0.237077 0.917013 0.941521544 -0.441683 2.34823e-05
0.925011819072 0.0603142 0.469345 2.10229 0.237138 0.91706 0.941492155 -0.441801 2.34871e-05
0.92507834754 0.0603454 0.469485 2.10271 0.237199 0.917107 0.941462759 -0.441919 2.34919e-05
0.925144876008 0.0603767 0.469625 2.10313 0.23726 0.917155 0.941433355 -0.442037 2.34968e-05
0.925211404476 0.0604079 0.469764 2.10355 0.237321 0.917202 0.941403943 -0.442154 2.35016e-05
0.925277932944 0.0604392 0.469904 2.10397 0.237382 0.91725 0.941374523 -0.442272 2.35064e-05
0.925344461412 0.0604705 0.470044 2.1044 0.237443 0.917298 0.941345096 -0.44239 2.35113e-05
0.92541098988 0.0605017 0.470184 2.10482 0.237504 0.917345 0.94131566 -0.442508 2.35161e-05
0.925477518348 0.060533 0.470324 2.10524 0.237565 0.917393 0.941286217 -0.442626 2.35209e-05
0.925544046816 0.0605643 0.470465 2.10567 0.237626 0.917441 0.941256766 -0.442744 2.35258e-05
0.925610575284 0.0605956 0.470605 2.10609 0.237687 0.917488 0.941227307 -0.442862 2.35306e-05
0.925677103752 0.0606269 0.470745 2.10651 0.237748 0.917536 0.94119784 -0.44298 2.35355e-05
0.92574363222 0.0606582 0.470885 2.10694 0.237809 0.917584 0.941168365 -0.443098 2.35403e-05
0.925810160688 0.0606896 0.471025 2.10736 0.237871 0.917632 0.941138883 -0.443216 2.35452e-05
0.925876689156 0.0607209 0.471165 2.10779 0.237932 0.91768 0.941109392 -0.443334 2.35501e-05
0.925943217624 0.0607523 0.471306 2.10821 0.237993 0.917728 0.941079894 -0.443452 2.35549e-05
0.926009746092 0.0607836 0.471446 2.10864 0.238054 0.917776 0.941050388 -0.44357 2.35598e-05
0.92607627456 0.060815 0.471586 2.10906 0.238115 0.917824 0.941020874 -0.443688 2.35646e-05
0.926142803028 0.0608464 0.471726 2.10949 0.238176 0.917872 0.940991352 -0.443806 2.35695e-05
0.926209331496 0.0608778 0.471867 2.10992 0.238237 0.91792 0.940961822 -0.443924 2.35744e-05
0.926275859964 0.0609092 0.472007 2.11034 0.238298 0.917968 0.940932285 -0.444042 2.35793e-05
0.926342388432 0.0609406 0.472148 2.11077 0.238359 0.918016 0.940902739 -0.444161 2.35841e-05
0.9264089169 0.060972 0.472288 2.1112 0.23842 0.918065 0.940873186 -0.444279 2.3589e-05
0.926475445368 0.0610034 0.472429 2.11162 0.238481 0.918113 0.940843625 -0.444397 2.35939e-05
0.926541973836 0.0610348 0.472569 2.11205 0.238542 0.918161 0.940814056 -0.444515 2.35988e-05
0.926608502304 0.0610663 0.47271 2.11248 0.238603 0.91821 0.940784479 -0.444633 2.36037e-05
0.926675030772 0.0610977 0.47285 2.11291 0.238664 0.918258 0.940754895 -0.444751 2.36086e-05
0.92674155924 0.0611292 0.472991 2.11334 0.238726 0.918306 0.940725302 -0.44487 2.36135e-05
0.926808087708 0.0611607 0.473131 2.11377 0.238787 0.918355 0.940695702 -0.444988 2.36184e-05
0.926874616176 0.0611922 0.473272 2.1142 0.238848 0.918403 0.940666093 -0.445106 2.36233e-05
0.926941144644 0.0612236 0.473413 2.11462 0.238909 0.918452 0.940636477 -0.445224 2.36282e-05
0.927007673112 0.0612551 0.473553 2.11505 0.23897 0.918501 0.940606853 -0.445343 2.36331e-05
0.92707420158 0.0612867 0.473694 2.11548 0.239031 0.918549 0.940577221 -0.445461 2.3638e-05
0.927140730048 0.0613182 0.473835 2.11592 0.239092 0.918598 0.940547581 -0.445579 2.36429e-05
0.927207258516 0.0613497 0.473976 2.11635 0.239153 0.918647 0.940517934 -0.445697 2.36478e-05
0.927273786984 0.0613812 0.474116 2.11678 0.239214 0.918695 0.940488278 -0.445816 2.36527e-05
0.927340315452 0.0614128 0.474257 2.11721 0.239275 0.918744 0.940458615 -0.445934 2.36576e-05
0.92740684392 0.0614443 0.474398 2.11764 0.239337 0.918793 0.940428944 -0.446052 2.36625e-05
0.927473372388 0.0614759 0.474539 2.11807 0.239398 0.918842 0.940399265 -0.446171 2.36675e-05
0.927539900856 0.0615075 0.47468 2.1185 0.239459 0.918891 0.940369578 -0.446289 2.36724e-05
0.927606429324 0.0615391 0.474821 2.11894 0.23952 0.91894 0.940339883 -0.446408 2.36773e-05
0.927672957792 0.0615707 0.474962 2.11937 0.239581 0.918989 0.94031018 -0.446526 2.36822e-05
0.92773948626 0.0616023 0.475103 2.1198 0.239642 0.919038 0.940280469 -0.446644 2.36872e-05
0.927806014728 0.0616339 0.475244 2.12023 0.239703 0.919087 0.940250751 -0.446763 2.36921e-05
0.927872543196 0.0616655 0.475385 2.12067 0.239765 0.919136 0.940221024 -0.446881 2.36971e-05
0.927939071664 0.0616971 0.475526 2.1211 0.239826 0.919185 0.94019129 -0.447 2.3702e-05
0.928005600132 0.0617288 0.475667 2.12154 0.239887 0.919234 0.940161548 -0.447118 2.37069e-05
0.9280721286 0.0617604 0.475808 2.12197 0.239948 0.919283 0.940131798 -0.447237 2.37119e-05
0.928138657068 0.0617921 0.47595 2.1224 0.240009 0.919333 0.94010204 -0.447355 2.37168e-05
0.928205185536 0.0618238 0.476091 2.12284 0.24007 0.919382 0.940072274 -0.447474 2.37218e-05
0.928271714004 0.0618554 0.476232 2.12327 0.240132 0.919431 0.9400425 -0.447592 2.37267e-05
0.928338242472 0.0618871 0.476373 2.12371 0.240193 0.919481 0.940012719 -0.447711 2.37317e-05
0.92840477094 0.0619188 0.476515 2.12415 0.240254 0.91953 0.939982929 -0.44783 2.37367e-05
0.928471299408 0.0619505 0.476656 2.12458 0.240315 0.91958 0.939953132 -0.447948 2.37416e-05
0.928537827876 0.0619822 0.476797 2.12502 0.240376 0.919629 0.939923327 -0.448067 2.37466e-05
0.928604356344 0.062014 0.476939 2.12545 0.240437 0.919679 0.939893514 -0.448185 2.37516e-05
0.928670884812 0.0620457 0.47708 2.12589 0.240499 0.919728 0.939863693 -0.448304 2.37565e-05
0.92873741328 0.0620774 0.477221 2.12633 0.24056 0.919778 0.939833864 -0.448423 2.37615e-05
0.928803941748 0.0621092 0.477363 2.12677 0.240621 0.919828 0.939804027 -0.448541 2.37665e-05
0.928870470216 0.062141 0.477504 2.1272 0.240682 0.919877 0.939774182 -0.44866 2.37715e-05
0.928936998684 0.0621727 0.477646 2.12764 0.240743 0.919927 0.939744329 -0.448779 2.37764e-05
0.929003527152 0.0622045 0.477788 2.12808 0.240805 0.919977 0.939714469 -0.448898 2.37814e-05
0.92907005562 0.0622363 0.477929 2.12852 0.240866 0.920027 0.939684601 -0.449016 2.37864e-05
0.929136584088 0.0622681 0.478071 2.12896 0.240927 0.920077 0.939654724 -0.449135 2.37914e-05
0.929203112556 0.0622999 0.478212 2.1294 0.240988 0.920127 0.93962484 -0.449254 2.37964e-05
0.929269641024 0.0623317 0.478354 2.12984 0.241049 0.920177 0.939594948 -0.449373 2.38014e-05
0.929336169492 0.0623636 0.478496 2.13028 0.241111 0.920227 0.939565048 -0.449491 2.38064e-05
0.92940269796 0.0623954 0.478638 2.13072 0.241172 0.920277 0.93953514 -0.44961 2.38114e-05
0.929469226428 0.0624272 0.478779 2.13116 0.241233 0.920327 0.939505224 -0.449729 2.38164e-05
0.929535754896 0.0624591 0.478921 2.1316 0.241294 0.920377 0.9394753 -0.449848 2.38214e-05
0.929602283364 0.062491 0.479063 2.13204 0.241356 0.920427 0.939445369 -0.449967 2.38264e-05
0.929668811832 0.0625228 0.479205 2.13248 0.241417 0.920477 0.939415429 -0.450086 2.38314e-05
0.9297353403 0.0625547 0.479347 2.13292 0.241478 0.920527 0.939385482 -0.450204 2.38364e-05
0.929801868768 0.0625866 0.479489 2.13336 0.241539 0.920578 0.939355526 -0.450323 2.38415e-05
0.929868397236 0.0626185 0.479631 2.13381 0.241601 0.920628 0.939325563 -0.450442 2.38465e-05
0.929934925704 0.0626504 0.479773 2.13425 0.241662 0.920678 0.939295592 -0.450561 2.38515e-05
0.930001454172 0.0626824 0.479915 2.13469 0.241723 0.920729 0.939265613 -0.45068 2.38565e-05
0.93006798264 0.0627143 0.480057 2.13513 0.241784 0.920779 0.939235626 -0.450799 2.38616e-05
0.930134511108 0.0627462 0.480199 2.13558 0.241846 0.92083 0.939205631 -0.450918 2.38666e-05
0.930201039576 0.0627782 0.480341 2.13602 0.241907 0.92088 0.939175628 -0.451037 2.38716e-05
0.930267568044 0.0628102 0.480483 2.13646 0.241968 0.920931 0.939145617 -0.451156 2.38767e-05
0.930334096512 0.0628421 0.480625 2.13691 0.242029 0.920981 0.939115599 -0.451275 2.38817e-05
0.93040062498 0.0628741 0.480767 2.13735 0.242091 0.921032 0.939085572 -0.451394 2.38868e-05
0.930467153448 0.0629061 0.480909 2.1378 0.242152 0.921083 0.939055537 -0.451513 2.38918e-05
0.930533681916 0.0629381 0.481052 2.13824 0.242213 0.921133 0.939025495 -0.451632 2.38968e-05
0.930600210384 0.0629701 0.481194 2.13869 0.242274 0.921184 0.938995445 -0.451751 2.39019e-05
0.930666738852 0.0630021 0.481336 2.13913 0.242336 0.921235 0.938965386 -0.451871 2.3907e-05
0.93073326732 0.0630342 0.481479 2.13958 0.242397 0.921286 0.93893532 -0.45199 2.3912e-05
0.930799795788 0.0630662 0.481621 2.14003 0.242458 0.921337 0.938905246 -0.452109 2.39171e-05
0.930866324256 0.0630982 0.481763 2.14047 0.24252 0.921388 0.938875164 -0.452228 2.39221e-05
0.930932852724 0.0631303 0.481906 2.14092 0.242581 0.921439 0.938845074 -0.452347 2.39272e-05
0.930999381192 0.0631624 0.482048 2.14137 0.242642 0.92149 0.938814976 -0.452466 2.39323e-05
0.93106590966 0.0631944 0.482191 2.14181 0.242704 0.921541 0.93878487 -0.452585 2.39373e-05
0.931132438128 0.0632265 0.482333 2.14226 0.242765 0.921592 0.938754756 -0.452705 2.39424e-05
0.931198966596 0.0632586 0.482476 2.14271 0.242826 0.921643 0.938724635 -0.452824 2.39475e-05
0.931265495064 0.0632907 0.482618 2.14316 0.242887 0.921694 0.938694505 -0.452943 2.39526e-05
0.931332023532 0.0633228 0.482761 2.14361 0.242949 0.921745 0.938664367 -0.453062 2.39576e-05
0.931398552 0.0633549 0.482903 2.14405 0.24301 0.921797 0.938634222 -0.453182 2.39627e-05
0.931465080468 0.0633871 0.483046 2.1445 0.243071 0.921848 0.938604068 -0.453301 2.39678e-05
0.931531608936 0.0634192 0.483189 2.14495 0.243133 0.921899 0.938573907 -0.45342 2.39729e-05
0.931598137404 0.0634514 0.483331 2.1454 0.243194 0.921951 0.938543738 -0.45354 2.3978e-05
0.931664665872 0.0634835 0.483474 2.14585 0.243255 0.922002 0.93851356 -0.453659 2.39831e-05
0.93173119434 0.0635157 0.483617 2.1463 0.243317 0.922053 0.938483375 -0.453778 2.39882e-05
0.931797722808 0.0635479 0.48376 2.14675 0.243378 0.922105 0.938453182 -0.453898 2.39933e-05
0.931864251276 0.0635801 0.483903 2.1472 0.243439 0.922156 0.938422981 -0.454017 2.39984e-05
0.931930779744 0.0636123 0.484046 2.14766 0.243501 0.922208 0.938392772 -0.454136 2.40035e-05
0.931997308212 0.0636445 0.484188 2.14811 0.243562 0.92226 0.938362555 -0.454256 2.40086e-05
0.93206383668 0.0636767 0.484331 2.14856 0.243624 0.922311 0.93833233 -0.454375 2.40137e-05
0.932130365148 0.0637089 0.484474 2.14901 0.243685 0.922363 0.938302097 -0.454495 2.40188e-05
0.932196893616 0.0637412 0.484617 2.14946 0.243746 0.922415 0.938271856 -0.454614 2.4024e-05
0.932263422084 0.0637734 0.48476 2.14992 0.243808 0.922467 0.938241608 -0.454734 2.40291e-05
0.932329950552 0.0638057 0.484903 2.15037 0.243869 0.922518 0.938211351 -0.454853 2.40342e-05
0.93239647902 0.0638379 0.485046 2.15082 0.24393 0.92257 0.938181086 -0.454973 2.40393e-05
0.932463007488 0.0638702 0.48519 2.15128 0.243992 0.922622 0.938150814 -0.455092 2.40445e-05
0.932529535956 0.0639025 0.485333 2.15173 0.244053 0.922674 0.938120533 -0.455212 2.40496e-05
0.932596064424 0.0639348 0.485476 2.15218 0.244115 0.922726 0.938090245 -0.455331 2.40547e-05
0.932662592892 0.0639671 0.485619 2.15264 0.244176 0.922778 0.938059948 -0.455451 2.40599e-05
0.93272912136 0.0639994 0.485762 2.15309 0.244237 0.92283 0.938029644 -0.45557 2.4065e-05
0.932795649828 0.0640317 0.485906 2.15355 0.244299 0.922882 0.937999331 -0.45569 2.40702e-05
0.932862178296 0.064064 0.486049 2.154 0.24436 0.922934 0.937969011 -0.45581 2.40753e-05
0.932928706764 0.0640964 0.486192 2.15446 0.244422 0.922987 0.937938683 -0.455929 2.40805e-05
0.932995235232 0.0641287 0.486335 2.15492 0.244483 0.923039 0.937908346 -0.456049 2.40856e-05
0.9330617637 0.0641611 0.486479 2.15537 0.244544 0.923091 0.937878002 -0.456169 2.40908e-05
0.933128292168 0.0641935 0.486622 2.15583 0.244606 0.923143 0.93784765 -0.456288 2.40959e-05
0.933194820636 0.0642258 0.486766 2.15629 0.244667 0.923196 0.93781729 -0.456408 2.41011e-05
0.933261349104 0.0642582 0.486909 2.15674 0.244729 0.923248 0.937786922 -0.456528 2.41062e-05
0.933327877572 0.0642906 0.487053 2.1572 0.24479 0.923301 0.937756546 -0.456647 2.41114e-05
0.93339440604 0.064323 0.487196 2.15766 0.244851 0.923353 0.937726162 -0.456767 2.41166e-05
0.933460934508 0.0643554 0.48734 2.15812 0.244913 0.923406 0.93769577 -0.456887 2.41217e-05
0.933527462976 0.0643879 0.487483 2.15857 0.244974 0.923458 0.93766537 -0.457007 2.41269e-05
0.933593991444 0.0644203 0.487627 2.15903 0.245036 0.923511 0.937634962 -0.457126 2.41321e-05
0.933660519912 0.0644528 0.487771 2.15949 0.245097 0.923563 0.937604546 -0.457246 2.41373e-05
0.93372704838 0.0644852 0.487914 2.15995 0.245159 0.923616 0.937574122 -0.457366 2.41425e-05
0.933793576848 0.0645177 0.488058 2.16041 0.24522 0.923669 0.93754369 -0.457486 2.41477e-05
0.933860105316 0.0645502 0.488202 2.16087 0.245282 0.923722 0.93751325 -0.457606 2.41528e-05
0.933926633784 0.0645826 0.488346 2.16133 0.245343 0.923774 0.937482803 -0.457726 2.4158e-05
0.933993162252 0.0646151 0.488489 2.16179 0.245404 0.923827 0.937452347 -0.457846 2.41632e-05
0.93405969072 0.0646476 0.488633 2.16225 0.245466 0.92388 0.937421883 -0.457965 2.41684e-05
0.934126219188 0.0646801 0.488777 2.16271 0.245527 0.923933 0.937391411 -0.458085 2.41736e-05
0.934192747656 0.0647127 0.488921 2.16317 0.245589 0.923986 0.937360932 -0.458205 2.41788e-05
0.934259276124 0.0647452 0.489065 2.16364 0.24565 0.924039 0.937330444 -0.458325 2.4184e-05
0.934325804592 0.0647777 0.489209 2.1641 0.245712 0.924092 0.937299948 -0.458445 2.41892e-05
0.93439233306 0.0648103 0.489353 2.16456 0.245773 0.924145 0.937269445 -0.458565 2.41945e-05
0.934458861528 0.0648429 0.489497 2.16502 0.245835 0.924198 0.937238933 -0.458685 2.41997e-05
0.934525389996 0.0648754 0.489641 2.16549 0.245896 0.924252 0.937208413 -0.458805 2.42049e-05
0.934591918464 0.064908 0.489785 2.16595 0.245958 0.924305 0.937177886 -0.458925 2.42101e-05
0.934658446932 0.0649406 0.489929 2.16641 0.246019 0.924358 0.93714735 -0.459045 2.42153e-05
0.9347249754 0.0649732 0.490073 2.16688 0.246081 0.924411 0.937116807 -0.459165 2.42206e-05
0.934791503868 0.0650058 0.490217 2.16734 0.246142 0.924465 0.937086255 -0.459285 2.42258e-05
0.934858032336 0.0650384 0.490362 2.1678 0.246204 0.924518 0.937055695 -0.459406 2.4231e-05
0.934924560804 0.065071 0.490506 2.16827 0.246265 0.924571 0.937025128 -0.459526 2.42363e-05
0.934991089272 0.0651037 0.49065 2.16873 0.246327 0.924625 0.936994552 -0.459646 2.42415e-05
0.93505761774 0.0651363 0.490794 2.1692 0.246388 0.924678 0.936963969 -0.459766 2.42467e-05
0.935124146208 0.065169 0.490939 2.16967 0.24645 0.924732 0.936933377 -0.459886 2.4252e-05
0.935190674676 0.0652017 0.491083 2.17013 0.246511 0.924786 0.936902778 -0.460006 2.42572e-05
0.935257203144 0.0652343 0.491227 2.1706 0.246573 0.924839 0.93687217 -0.460127 2.42625e-05
0.935323731612 0.065267 0.491372 2.17106 0.246634 0.924893 0.936841555 -0.460247 2.42677e-05
0.93539026008 0.0652997 0.491516 2.17153 0.246696 0.924947 0.936810931 -0.460367 2.4273e-05
0.935456788548 0.0653324 0.491661 2.172 0.246757 0.925 0.9367803 -0.460487 2.42782e-05
0.935523317016 0.0653651 0.491805 2.17247 0.246819 0.925054 0.93674966 -0.460607 2.42835e-05
0.935589845484 0.0653979 0.49195 2.17293 0.246881 0.925108 0.936719013 -0.460728 2.42888e-05
0.935656373952 0.0654306 0.492094 2.1734 0.246942 0.925162 0.936688357 -0.460848 2.4294e-05
0.93572290242 0.0654633 0.492239 2.17387 0.247004 0.925216 0.936657694 -0.460968 2.42993e-05
0.935789430888 0.0654961 0.492384 2.17434 0.247065 0.92527 0.936627022 -0.461089 2.43046e-05
0.935855959356 0.0655288 0.492528 2.17481 0.247127 0.925324 0.936596343 -0.461209 2.43098e-05
0.935922487824 0.0655616 0.492673 2.17528 0.247188 0.925378 0.936565655 -0.461329 2.43151e-05
0.935989016292 0.0655944 0.492818 2.17575 0.24725 0.925432 0.93653496 -0.46145 2.43204e-05
0.93605554476 0.0656272 0.492963 2.17622 0.247311 0.925486 0.936504256 -0.46157 2.43257e-05
0.936122073228 0.06566 0.493107 2.17669 0.247373 0.92554 0.936473544 -0.461691 2.4331e-05
0.936188601696 0.0656928 0.493252 2.17716 0.247435 0.925594 0.936442825 -0.461811 2.43363e-05
0.936255130164 0.0657256 0.493397 2.17763 0.247496 0.925649 0.936412097 -0.461931 2.43416e-05
0.936321658632 0.0657584 0.493542 2.1781 0.247558 0.925703 0.936381362 -0.462052 2.43469e-05
0.9363881871 0.0657913 0.493687 2.17857 0.247619 0.925757 0.936350618 -0.462172 2.43522e-05
0.936454715568 0.0658241 0.493832 2.17904 0.247681 0.925812 0.936319866 -0.462293 2.43575e-05
0.936521244036 0.065857 0.493977 2.17951 0.247743 0.925866 0.936289107 -0.462413 2.43628e-05
0.936587772504 0.0658899 0.494122 2.17999 0.247804 0.925921 0.936258339 -0.462534 2.43681e-05
0.936654300972 0.0659227 0.494267 2.18046 0.247866 0.925975 0.936227563 -0.462654 2.43734e-05
0.93672082944 0.0659556 0.494412 2.18093 0.247927 0.92603 0.93619678 -0.462775 2.43787e-05
0.936787357908 0.0659885 0.494557 2.18141 0.247989 0.926084 0.936165988 -0.462896 2.4384e-05
0.936853886376 0.0660214 0.494702 2.18188 0.248051 0.926139 0.936135188 -0.463016 2.43893e-05
0.936920414844 0.0660544 0.494847 2.18235 0.248112 0.926194 0.936104381 -0.463137 2.43946e-05
0.936986943312 0.0660873 0.494993 2.18283 0.248174 0.926248 0.936073565 -0.463257 2.44e-05
0.93705347178 0.0661202 0.495138 2.1833 0.248235 0.926303 0.936042741 -0.463378 2.44053e-05
0.937120000248 0.0661532 0.495283 2.18378 0.248297 0.926358 0.936011909 -0.463499 2.44106e-05
0.937186528716 0.0661861 0.495428 2.18425 0.248359 0.926413 0.935981069 -0.463619 2.4416e-05
0.937253057184 0.0662191 0.495574 2.18473 0.24842 0.926467 0.935950221 -0.46374 2.44213e-05
0.937319585652 0.0662521 0.495719 2.1852 0.248482 0.926522 0.935919365 -0.463861 2.44266e-05
0.93738611412 0.066285 0.495864 2.18568 0.248544 0.926577 0.935888501 -0.463981 2.4432e-05
0.937452642588 0.066318 0.49601 2.18616 0.248605 0.926632 0.935857629 -0.464102 2.44373e-05
0.937519171056 0.066351 0.496155 2.18663 0.248667 0.926687 0.935826749 -0.464223 2.44427e-05
0.937585699524 0.066384 0.496301 2.18711 0.248729 0.926743 0.935795861 -0.464344 2.4448e-05
0.937652227992 0.0664171 0.496446 2.18759 0.24879 0.926798 0.935764965 -0.464464 2.44534e-05
0.93771875646 0.0664501 0.496592 2.18806 0.248852 0.926853 0.935734061 -0.464585 2.44587e-05
0.937785284928 0.0664831 0.496738 2.18854 0.248913 0.926908 0.935703149 -0.464706 2.44641e-05
0.937851813396 0.0665162 0.496883 2.18902 0.248975 0.926963 0.935672229 -0.464827 2.44695e-05
0.937918341864 0.0665493 0.497029 2.1895 0.249037 0.927019 0.935641301 -0.464948 2.44748e-05
0.937984870332 0.0665823 0.497174 2.18998 0.249099 0.927074 0.935610364 -0.465069 2.44802e-05
0.9380513988 0.0666154 0.49732 2.19046 0.24916 0.927129 0.93557942 -0.46519 2.44856e-05
0.938117927268 0.0666485 0.497466 2.19094 0.249222 0.927185 0.935548468 -0.46531 2.4491e-05
0.938184455736 0.0666816 0.497612 2.19142 0.249284 0.92724 0.935517507 -0.465431 2.44963e-05
0.938250984204 0.0667147 0.497757 2.1919 0.249345 0.927296 0.935486539 -0.465552 2.45017e-05
0.938317512672 0.0667478 0.497903 2.19238 0.249407 0.927351 0.935455562 -0.465673 2.45071e-05
0.93838404114 0.066781 0.498049 2.19286 0.249469 0.927407 0.935424578 -0.465794 2.45125e-05
0.938450569608 0.0668141 0.498195 2.19334 0.24953 0.927463 0.935393585 -0.465915 2.45179e-05
0.938517098076 0.0668473 0.498341 2.19382 0.249592 0.927518 0.935362584 -0.466036 2.45233e-05
0.938583626544 0.0668804 0.498487 2.1943 0.249654 0.927574 0.935331576 -0.466157 2.45287e-05
0.938650155012 0.0669136 0.498633 2.19478 0.249715 0.92763 0.935300559 -0.466278 2.45341e-05
0.93871668348 0.0669468 0.498779 2.19527 0.249777 0.927685 0.935269534 -0.466399 2.45395e-05
0.938783211948 0.0669799 0.498925 2.19575 0.249839 0.927741 0.935238501 -0.46652 2.45449e-05
0.938849740416 0.0670131 0.499071 2.19623 0.249901 0.927797 0.93520746 -0.466642 2.45503e-05
0.938916268884 0.0670464 0.499217 2.19671 0.249962 0.927853 0.935176411 -0.466763 2.45557e-05
0.938982797352 0.0670796 0.499363 2.1972 0.250024 0.927909 0.935145354 -0.466884 2.45611e-05
0.93904932582 0.0671128 0.49951 2.19768 0.250086 0.927965 0.935114289 -0.467005 2.45665e-05
0.939115854288 0.067146 0.499656 2.19817 0.250148 0.928021 0.935083216 -0.467126 2.45719e-05
0.939182382756 0.0671793 0.499802 2.19865 0.250209 0.928077 0.935052135 -0.467247 2.45774e-05
0.939248911224 0.0672125 0.499948 2.19914 0.250271 0.928133 0.935021046 -0.467368 2.45828e-05
0.939315439692 0.0672458 0.500095 2.19962 0.250333 0.92819 0.934989948 -0.46749 2.45882e-05
0.93938196816 0.0672791 0.500241 2.20011 0.250395 0.928246 0.934958843 -0.467611 2.45936e-05
0.939448496628 0.0673124 0.500388 2.20059 0.250456 0.928302 0.934927729 -0.467732 2.45991e-05
0.939515025096 0.0673457 0.500534 2.20108 0.250518 0.928358 0.934896608 -0.467853 2.46045e-05
0.939581553564 0.067379 0.50068 2.20156 0.25058 0.928415 0.934865478 -0.467975 2.461e-05
0.939648082032 0.0674123 0.500827 2.20205 0.250642 0.928471 0.934834341 -0.468096 2.46154e-05
0.9397146105 0.0674456 0.500973 2.20254 0.250703 0.928528 0.934803195 -0.468217 2.46208e-05
0.939781138968 0.0674789 0.50112 2.20302 0.250765 0.928584 0.934772041 -0.468339 2.46263e-05
0.939847667436 0.0675123 0.501267 2.20351 0.250827 0.928641 0.934740879 -0.46846 2.46318e-05
0.939914195904 0.0675456 0.501413 2.204 0.250889 0.928697 0.934709709 -0.468581 2.46372e-05
0.939980724372 0.067579 0.50156 2.20449 0.25095 0.928754 0.934678531 -0.468703 2.46427e-05
0.94004725284 0.0676124 0.501706 2.20498 0.251012 0.92881 0.934647345 -0.468824 2.46481e-05
0.940113781308 0.0676457 0.501853 2.20547 0.251074 0.928867 0.934616151 -0.468946 2.46536e-05
0.940180309776 0.0676791 0.502 2.20596 0.251136 0.928924 0.934584949 -0.469067 2.46591e-05
0.940246838244 0.0677125 0.502147 2.20645 0.251198 0.928981 0.934553738 -0.469188 2.46645e-05
0.940313366712 0.067746 0.502293 2.20694 0.251259 0.929037 0.93452252 -0.46931 2.467e-05
0.94037989518 0.0677794 0.50244 2.20743 0.251321 0.929094 0.934491293 -0.469431 2.46755e-05
0.940446423648 0.0678128 0.502587 2.20792 0.251383 0.929151 0.934460059 -0.469553 2.4681e-05
0.940512952116 0.0678462 0.502734 2.20841 0.251445 0.929208 0.934428816 -0.469674 2.46864e-05
0.940579480584 0.0678797 0.502881 2.2089 0.251507 0.929265 0.934397565 -0.469796 2.46919e-05
0.940646009052 0.0679132 0.503028 2.20939 0.251569 0.929322 0.934366306 -0.469917 2.46974e-05
0.94071253752 0.0679466 0.503175 2.20988 0.25163 0.929379 0.934335039 -0.470039 2.47029e-05
0.940779065988 0.0679801 0.503322 2.21037 0.251692 0.929436 0.934303764 -0.470161 2.47084e-05
0.940845594456 0.0680136 0.503469 2.21087 0.251754 0.929494 0.934272481 -0.470282 2.47139e-05
0.940912122924 0.0680471 0.503616 2.21136 0.251816 0.929551 0.93424119 -0.470404 2.47194e-05
0.940978651392 0.0680806 0.503763 2.21185 0.251878 0.929608 0.934209891 -0.470525 2.47249e-05
0.94104517986 0.0681141 0.503911 2.21234 0.25194 0.929665 0.934178583 -0.470647 2.47304e-05
0.941111708328 0.0681477 0.504058 2.21284 0.252001 0.929723 0.934147268 -0.470769 2.47359e-05
0.941178236796 0.0681812 0.504205 2.21333 0.252063 0.92978 0.934115944 -0.470891 2.47414e-05
0.941244765264 0.0682147 0.504352 2.21383 0.252125 0.929837 0.934084613 -0.471012 2.4747e-05
0.941311293732 0.0682483 0.5045 2.21432 0.252187 0.929895 0.934053273 -0.471134 2.47525e-05
0.9413778222 0.0682819 0.504647 2.21482 0.252249 0.929952 0.934021925 -0.471256 2.4758e-05
0.941444350668 0.0683155 0.504794 2.21531 0.252311 0.93001 0.933990569 -0.471377 2.47635e-05
0.941510879136 0.068349 0.504942 2.21581 0.252373 0.930068 0.933959205 -0.471499 2.47691e-05
0.941577407604 0.0683826 0.505089 2.2163 0.252435 0.930125 0.933927833 -0.471621 2.47746e-05
0.941643936072 0.0684162 0.505237 2.2168 0.252496 0.930183 0.933896453 -0.471743 2.47801e-05
0.94171046454 0.0684499 0.505384 2.2173 0.252558 0.930241 0.933865064 -0.471865 2.47857e-05
0.941776993008 0.0684835 0.505532 2.21779 0.25262 0.930298 0.933833668 -0.471987 2.47912e-05
0.941843521476 0.0685171 0.505679 2.21829 0.252682 0.930356 0.933802263 -0.472108 2.47967e-05
0.941910049944 0.0685508 0.505827 2.21879 0.252744 0.930414 0.93377085 -0.47223 2.48023e-05
0.941976578412 0.0685844 0.505974 2.21929 0.252806 0.930472 0.93373943 -0.472352 2.48078e-05
0.94204310688 0.0686181 0.506122 2.21978 0.252868 0.93053 0.933708001 -0.472474 2.48134e-05
0.942109635348 0.0686518 0.50627 2.22028 0.25293 0.930588 0.933676564 -0.472596 2.4819e-05
0.942176163816 0.0686855 0.506417 2.22078 0.252992 0.930646 0.933645118 -0.472718 2.48245e-05
0.942242692284 0.0687192 0.506565 2.22128 0.253053 0.930704 0.933613665 -0.47284 2.48301e-05
0.942309220752 0.0687529 0.506713 2.22178 0.253115 0.930762 0.933582204 -0.472962 2.48356e-05
0.94237574922 0.0687866 0.506861 2.22228 0.253177 0.93082 0.933550734 -0.473084 2.48412e-05
0.942442277688 0.0688203 0.507009 2.22278 0.253239 0.930878 0.933519257 -0.473206 2.48468e-05
0.942508806156 0.068854 0.507157 2.22328 0.253301 0.930936 0.933487771 -0.473328 2.48524e-05
0.942575334624 0.0688878 0.507304 2.22378 0.253363 0.930995 0.933456277 -0.47345 2.48579e-05
0.942641863092 0.0689215 0.507452 2.22428 0.253425 0.931053 0.933424775 -0.473572 2.48635e-05
0.94270839156 0.0689553 0.5076 2.22478 0.253487 0.931111 0.933393265 -0.473694 2.48691e-05
0.942774920028 0.0689891 0.507748 2.22529 0.253549 0.93117 0.933361747 -0.473816 2.48747e-05
0.942841448496 0.0690229 0.507897 2.22579 0.253611 0.931228 0.933330221 -0.473938 2.48803e-05
0.942907976964 0.0690567 0.508045 2.22629 0.253673 0.931287 0.933298686 -0.474061 2.48859e-05
0.942974505432 0.0690905 0.508193 2.22679 0.253735 0.931345 0.933267144 -0.474183 2.48915e-05
0.9430410339 0.0691243 0.508341 2.2273 0.253797 0.931404 0.933235593 -0.474305 2.48971e-05
0.943107562368 0.0691581 0.508489 2.2278 0.253859 0.931462 0.933204034 -0.474427 2.49027e-05
0.943174090836 0.0691919 0.508637 2.2283 0.253921 0.931521 0.933172467 -0.474549 2.49083e-05
0.943240619304 0.0692258 0.508786 2.22881 0.253983 0.93158 0.933140892 -0.474672 2.49139e-05
0.943307147772 0.0692596 0.508934 2.22931 0.254045 0.931639 0.933109309 -0.474794 2.49195e-05
0.94337367624 0.0692935 0.509082 2.22982 0.254107 0.931697 0.933077717 -0.474916 2.49251e-05
0.943440204708 0.0693274 0.509231 2.23032 0.254169 0.931756 0.933046118 -0.475038 2.49307e-05
0.943506733176 0.0693613 0.509379 2.23083 0.254231 0.931815 0.93301451 -0.475161 2.49364e-05
0.943573261644 0.0693951 0.509527 2.23133 0.254293 0.931874 0.932982894 -0.475283 2.4942e-05
0.943639790112 0.069429 0.509676 2.23184 0.254355 0.931933 0.93295127 -0.475405 2.49476e-05
0.94370631858 0.069463 0.509824 2.23235 0.254417 0.931992 0.932919638 -0.475528 2.49532e-05
0.943772847048 0.0694969 0.509973 2.23285 0.254479 0.932051 0.932887998 -0.47565 2.49589e-05
0.943839375516 0.0695308 0.510121 2.23336 0.254541 0.93211 0.93285635 -0.475773 2.49645e-05
0.943905903984 0.0695648 0.51027 2.23387 0.254603 0.932169 0.932824693 -0.475895 2.49701e-05
0.943972432452 0.0695987 0.510419 2.23437 0.254665 0.932228 0.932793029 -0.476017 2.49758e-05
0.94403896092 0.0696327 0.510567 2.23488 0.254727 0.932288 0.932761356 -0.47614 2.49814e-05
0.944105489388 0.0696666 0.510716 2.23539 0.254789 0.932347 0.932729675 -0.476262 2.49871e-05
0.944172017856 0.0697006 0.510865 2.2359 0.254851 0.932406 0.932697986 -0.476385 2.49927e-05
0.944238546324 0.0697346 0.511014 2.23641 0.254913 0.932466 0.932666289 -0.476507 2.49984e-05
0.944305074792 0.0697686 0.511162 2.23692 0.254975 0.932525 0.932634583 -0.47663 2.50041e-05
0.94437160326 0.0698026 0.511311 2.23743 0.255037 0.932584 0.93260287 -0.476752 2.50097e-05
0.944438131728 0.0698367 0.51146 2.23794 0.255099 0.932644 0.932571148 -0.476875 2.50154e-05
0.944504660196 0.0698707 0.511609 2.23845 0.255161 0.932703 0.932539418 -0.476998 2.5021e-05
0.944571188664 0.0699047 0.511758 2.23896 0.255223 0.932763 0.93250768 -0.47712 2.50267e-05
0.944637717132 0.0699388 0.511907 2.23947 0.255285 0.932823 0.932475934 -0.477243 2.50324e-05
0.9447042456 0.0699728 0.512056 2.23998 0.255347 0.932882 0.93244418 -0.477365 2.50381e-05
0.944770774068 0.0700069 0.512205 2.24049 0.255409 0.932942 0.932412417 -0.477488 2.50438e-05
0.944837302536 0.070041 0.512354 2.241 0.255471 0.933002 0.932380647 -0.477611 2.50494e-05
0.944903831004 0.0700751 0.512503 2.24152 0.255533 0.933061 0.932348868 -0.477733 2.50551e-05
0.944970359472 0.0701092 0.512652 2.24203 0.255595 0.933121 0.932317081 -0.477856 2.50608e-05
0.94503688794 0.0701433 0.512801 2.24254 0.255658 0.933181 0.932285286 -0.477979 2.50665e-05
0.945103416408 0.0701774 0.512951 2.24306 0.25572 0.933241 0.932253482 -0.478102 2.50722e-05
0.945169944876 0.0702115 0.5131 2.24357 0.255782 0.933301 0.932221671 -0.478224 2.50779e-05
0.945236473344 0.0702457 0.513249 2.24408 0.255844 0.933361 0.932189851 -0.478347 2.50836e-05
0.945303001812 0.0702798 0.513398 2.2446 0.255906 0.933421 0.932158024 -0.47847 2.50893e-05
0.94536953028 0.070314 0.513548 2.24511 0.255968 0.933481 0.932126188 -0.478593 2.5095e-05
0.945436058748 0.0703482 0.513697 2.24563 0.25603 0.933541 0.932094344 -0.478715 2.51007e-05
0.945502587216 0.0703824 0.513847 2.24614 0.256092 0.933601 0.932062491 -0.478838 2.51065e-05
0.945569115684 0.0704165 0.513996 2.24666 0.256154 0.933662 0.932030631 -0.478961 2.51122e-05
0.945635644152 0.0704507 0.514146 2.24717 0.256216 0.933722 0.931998762 -0.479084 2.51179e-05
0.94570217262 0.070485 0.514295 2.24769 0.256279 0.933782 0.931966885 -0.479207 2.51236e-05
0.945768701088 0.0705192 0.514445 2.24821 0.256341 0.933843 0.931935 -0.47933 2.51293e-05
0.945835229556 0.0705534 0.514594 2.24872 0.256403 0.933903 0.931903107 -0.479453 2.51351e-05
0.945901758024 0.0705876 0.514744 2.24924 0.256465 0.933963 0.931871206 -0.479576 2.51408e-05
0.945968286492 0.0706219 0.514893 2.24976 0.256527 0.934024 0.931839296 -0.479699 2.51466e-05
0.94603481496 0.0706562 0.515043 2.25028 0.256589 0.934084 0.931807379 -0.479822 2.51523e-05
0.946101343428 0.0706904 0.515193 2.25079 0.256651 0.934145 0.931775453 -0.479945 2.5158e-05
0.946167871896 0.0707247 0.515343 2.25131 0.256713 0.934206 0.931743519 -0.480068 2.51638e-05
0.946234400364 0.070759 0.515492 2.25183 0.256776 0.934266 0.931711576 -0.480191 2.51695e-05
0.946300928832 0.0707933 0.515642 2.25235 0.256838 0.934327 0.931679626 -0.480314 2.51753e-05
0.9463674573 0.0708276 0.515792 2.25287 0.2569 0.934388 0.931647667 -0.480437 2.5181e-05
0.946433985768 0.0708619 0.515942 2.25339 0.256962 0.934448 0.9316157 -0.48056 2.51868e-05
0.946500514236 0.0708963 0.516092 2.25391 0.257024 0.934509 0.931583725 -0.480683 2.51926e-05
0.946567042704 0.0709306 0.516242 2.25443 0.257086 0.93457 0.931551742 -0.480806 2.51983e-05
0.946633571172 0.0709649 0.516392 2.25495 0.257149 0.934631 0.931519751 -0.48093 2.52041e-05
0.94670009964 0.0709993 0.516542 2.25547 0.257211 0.934692 0.931487751 -0.481053 2.52099e-05
0.946766628108 0.0710337 0.516692 2.256 0.257273 0.934753 0.931455743 -0.481176 2.52157e-05
0.946833156576 0.0710681 0.516842 2.25652 0.257335 0.934814 0.931423727 -0.481299 2.52214e-05
0.946899685044 0.0711024 0.516992 2.25704 0.257397 0.934875 0.931391703 -0.481422 2.52272e-05
0.946966213512 0.0711368 0.517142 2.25756 0.25746 0.934936 0.931359671 -0.481546 2.5233e-05
0.94703274198 0.0711713 0.517293 2.25809 0.257522 0.934998 0.93132763 -0.481669 2.52388e-05
0.947099270448 0.0712057 0.517443 2.25861 0.257584 0.935059 0.931295581 -0.481792 2.52446e-05
0.947165798916 0.0712401 0.517593 2.25913 0.257646 0.93512 0.931263524 -0.481915 2.52504e-05
0.947232327384 0.0712745 0.517744 2.25966 0.257708 0.935181 0.931231459 -0.482039 2.52562e-05
0.947298855852 0.071309 0.517894 2.26018 0.257771 0.935243 0.931199386 -0.482162 2.5262e-05
0.94736538432 0.0713435 0.518044 2.26071 0.257833 0.935304 0.931167304 -0.482285 2.52678e-05
0.947431912788 0.0713779 0.518195 2.26123 0.257895 0.935366 0.931135214 -0.482409 2.52736e-05
0.947498441256 0.0714124 0.518345 2.26176 0.257957 0.935427 0.931103116 -0.482532 2.52794e-05
0.947564969724 0.0714469 0.518496 2.26228 0.25802 0.935489 0.93107101 -0.482656 2.52852e-05
0.947631498192 0.0714814 0.518646 2.26281 0.258082 0.93555 0.931038896 -0.482779 2.5291e-05
0.94769802666 0.0715159 0.518797 2.26333 0.258144 0.935612 0.931006773 -0.482903 2.52969e-05
0.947764555128 0.0715504 0.518947 2.26386 0.258206 0.935673 0.930974642 -0.483026 2.53027e-05
0.947831083596 0.0715849 0.519098 2.26439 0.258269 0.935735 0.930942503 -0.48315 2.53085e-05
0.947897612064 0.0716195 0.519249 2.26492 0.258331 0.935797 0.930910356 -0.483273 2.53144e-05
0.947964140532 0.071654 0.519399 2.26544 0.258393 0.935859 0.9308782 -0.483397 2.53202e-05
0.948030669 0.0716886 0.51955 2.26597 0.258455 0.935921 0.930846036 -0.48352 2.5326e-05
0.948097197468 0.0717232 0.519701 2.2665 0.258518 0.935982 0.930813864 -0.483644 2.53319e-05
0.948163725936 0.0717577 0.519852 2.26703 0.25858 0.936044 0.930781684 -0.483767 2.53377e-05
0.948230254404 0.0717923 0.520002 2.26756 0.258642 0.936106 0.930749496 -0.483891 2.53436e-05
0.948296782872 0.0718269 0.520153 2.26809 0.258704 0.936168 0.930717299 -0.484015 2.53494e-05
0.94836331134 0.0718615 0.520304 2.26862 0.258767 0.93623 0.930685094 -0.484138 2.53553e-05
0.948429839808 0.0718962 0.520455 2.26915 0.258829 0.936293 0.930652881 -0.484262 2.53611e-05
0.948496368276 0.0719308 0.520606 2.26968 0.258891 0.936355 0.93062066 -0.484386 2.5367e-05
0.948562896744 0.0719654 0.520757 2.27021 0.258954 0.936417 0.93058843 -0.484509 2.53728e-05
0.948629425212 0.0720001 0.520908 2.27074 0.259016 0.936479 0.930556193 -0.484633 2.53787e-05
0.94869595368 0.0720347 0.521059 2.27127 0.259078 0.936541 0.930523947 -0.484757 2.53846e-05
0.948762482148 0.0720694 0.52121 2.2718 0.25914 0.936604 0.930491692 -0.48488 2.53905e-05
0.948829010616 0.0721041 0.521362 2.27234 0.259203 0.936666 0.93045943 -0.485004 2.53963e-05
0.948895539084 0.0721388 0.521513 2.27287 0.259265 0.936729 0.930427159 -0.485128 2.54022e-05
0.948962067552 0.0721735 0.521664 2.2734 0.259327 0.936791 0.93039488 -0.485252 2.54081e-05
0.94902859602 0.0722082 0.521815 2.27393 0.25939 0.936854 0.930362593 -0.485376 2.5414e-05
0.949095124488 0.0722429 0.521967 2.27447 0.259452 0.936916 0.930330298 -0.485499 2.54199e-05
0.949161652956 0.0722777 0.522118 2.275 0.259514 0.936979 0.930297994 -0.485623 2.54258e-05
0.949228181424 0.0723124 0.522269 2.27554 0.259577 0.937041 0.930265682 -0.485747 2.54317e-05
0.949294709892 0.0723471 0.522421 2.27607 0.259639 0.937104 0.930233362 -0.485871 2.54376e-05
0.94936123836 0.0723819 0.522572 2.27661 0.259701 0.937167 0.930201034 -0.485995 2.54435e-05
0.949427766828 0.0724167 0.522724 2.27714 0.259764 0.93723 0.930168697 -0.486119 2.54494e-05
0.949494295296 0.0724515 0.522875 2.27768 0.259826 0.937292 0.930136352 -0.486243 2.54553e-05
0.949560823764 0.0724862 0.523027 2.27821 0.259889 0.937355 0.930103999 -0.486367 2.54612e-05
0.949627352232 0.072521 0.523178 2.27875 0.259951 0.937418 0.930071638 -0.486491 2.54671e-05
0.9496938807 0.0725559 0.52333 2.27929 0.260013 0.937481 0.930039268 -0.486615 2.5473e-05
0.949760409168 0.0725907 0.523482 2.27982 0.260076 0.937544 0.93000689 -0.486739 2.5479e-05
0.949826937636 0.0726255 0.523633 2.28036 0.260138 0.937607 0.929974504 -0.486863 2.54849e-05
0.949893466104 0.0726604 0.523785 2.2809 0.2602 0.93767 0.92994211 -0.486987 2.54908e-05
0.949959994572 0.0726952 0.523937 2.28144 0.260263 0.937733 0.929909707 -0.487111 2.54967e-05
0.95002652304 0.0727301 0.524088 2.28197 0.260325 0.937797 0.929877296 -0.487235 2.55027e-05
0.950093051508 0.0727649 0.52424 2.28251 0.260388 0.93786 0.929844877 -0.487359 2.55086e-05
0.950159579976 0.0727998 0.524392 2.28305 0.26045 0.937923 0.92981245 -0.487484 2.55146e-05
0.950226108444 0.0728347 0.524544 2.28359 0.260512 0.937986 0.929780014 -0.487608 2.55205e-05
0.950292636912 0.0728696 0.524696 2.28413 0.260575 0.93805 0.92974757 -0.487732 2.55265e-05
0.95035916538 0.0729045 0.524848 2.28467 0.260637 0.938113 0.929715118 -0.487856 2.55324e-05
0.950425693848 0.0729395 0.525 2.28521 0.2607 0.938177 0.929682657 -0.48798 2.55384e-05
0.950492222316 0.0729744 0.525152 2.28575 0.260762 0.93824 0.929650189 -0.488105 2.55443e-05
0.950558750784 0.0730093 0.525304 2.28629 0.260824 0.938304 0.929617712 -0.488229 2.55503e-05
0.950625279252 0.0730443 0.525456 2.28684 0.260887 0.938367 0.929585226 -0.488353 2.55563e-05
0.95069180772 0.0730792 0.525608 2.28738 0.260949 0.938431 0.929552733 -0.488478 2.55622e-05
0.950758336188 0.0731142 0.525761 2.28792 0.261012 0.938494 0.929520231 -0.488602 2.55682e-05
0.950824864656 0.0731492 0.525913 2.28846 0.261074 0.938558 0.929487721 -0.488726 2.55742e-05
0.950891393124 0.0731842 0.526065 2.28901 0.261137 0.938622 0.929455203 -0.488851 2.55802e-05
0.950957921592 0.0732192 0.526217 2.28955 0.261199 0.938686 0.929422676 -0.488975 2.55861e-05
0.95102445006 0.0732542 0.52637 2.29009 0.261261 0.93875 0.929390141 -0.489099 2.55921e-05
0.951090978528 0.0732892 0.526522 2.29064 0.261324 0.938814 0.929357598 -0.489224 2.55981e-05
0.951157506996 0.0733243 0.526675 2.29118 0.261386 0.938877 0.929325046 -0.489348 2.56041e-05
0.951224035464 0.0733593 0.526827 2.29173 0.261449 0.938941 0.929292487 -0.489473 2.56101e-05
0.951290563932 0.0733944 0.526979 2.29227 0.261511 0.939005 0.929259919 -0.489597 2.56161e-05
0.9513570924 0.0734294 0.527132 2.29282 0.261574 0.93907 0.929227342 -0.489722 2.56221e-05
0.951423620868 0.0734645 0.527285 2.29336 0.261636 0.939134 0.929194758 -0.489846 2.56281e-05
0.951490149336 0.0734996 0.527437 2.29391 0.261699 0.939198 0.929162165 -0.489971 2.56341e-05
0.951556677804 0.0735347 0.52759 2.29446 0.261761 0.939262 0.929129564 -0.490095 2.56401e-05
0.951623206272 0.0735698 0.527742 2.295 0.261824 0.939326 0.929096954 -0.49022 2.56462e-05
0.95168973474 0.0736049 0.527895 2.29555 0.261886 0.939391 0.929064337 -0.490345 2.56522e-05
0.951756263208 0.07364 0.528048 2.2961 0.261949 0.939455 0.929031711 -0.490469 2.56582e-05
0.951822791676 0.0736752 0.528201 2.29664 0.262011 0.939519 0.928999076 -0.490594 2.56642e-05
0.951889320144 0.0737103 0.528353 2.29719 0.262074 0.939584 0.928966434 -0.490718 2.56703e-05
0.951955848612 0.0737455 0.528506 2.29774 0.262136 0.939648 0.928933783 -0.490843 2.56763e-05
0.95202237708 0.0737806 0.528659 2.29829 0.262199 0.939713 0.928901124 -0.490968 2.56823e-05
0.952088905548 0.0738158 0.528812 2.29884 0.262261 0.939777 0.928868456 -0.491093 2.56884e-05
0.952155434016 0.073851 0.528965 2.29939 0.262324 0.939842 0.92883578 -0.491217 2.56944e-05
0.952221962484 0.0738862 0.529118 2.29994 0.262386 0.939907 0.928803096 -0.491342 2.57005e-05
0.952288490952 0.0739214 0.529271 2.30049 0.262449 0.939971 0.928770404 -0.491467 2.57065e-05
0.95235501942 0.0739566 0.529424 2.30104 0.262511 0.940036 0.928737703 -0.491592 2.57126e-05
0.952421547888 0.0739918 0.529577 2.30159 0.262574 0.940101 0.928704994 -0.491716 2.57186e-05
0.952488076356 0.0740271 0.52973 2.30214 0.262636 0.940166 0.928672277 -0.491841 2.57247e-05
0.952554604824 0.0740623 0.529884 2.30269 0.262699 0.940231 0.928639551 -0.491966 2.57307e-05
0.952621133292 0.0740976 0.530037 2.30325 0.262762 0.940296 0.928606817 -0.492091 2.57368e-05
0.95268766176 0.0741328 0.53019 2.3038 0.262824 0.940361 0.928574075 -0.492216 2.57429e-05
0.952754190228 0.0741681 0.530343 2.30435 0.262887 0.940426 0.928541325 -0.492341 2.5749e-05
0.952820718696 0.0742034 0.530497 2.30491 0.262949 0.940491 0.928508566 -0.492466 2.5755e-05
0.952887247164 0.0742387 0.53065 2.30546 0.263012 0.940556 0.928475799 -0.492591 2.57611e-05
0.952953775632 0.074274 0.530803 2.30601 0.263074 0.940621 0.928443023 -0.492716 2.57672e-05
0.9530203041 0.0743093 0.530957 2.30657 0.263137 0.940686 0.92841024 -0.492841 2.57733e-05
0.953086832568 0.0743447 0.53111 2.30712 0.2632 0.940751 0.928377447 -0.492966 2.57794e-05
0.953153361036 0.07438 0.531264 2.30768 0.263262 0.940817 0.928344647 -0.493091 2.57855e-05
0.953219889504 0.0744154 0.531417 2.30823 0.263325 0.940882 0.928311838 -0.493216 2.57916e-05
0.953286417972 0.0744507 0.531571 2.30879 0.263387 0.940947 0.928279021 -0.493341 2.57977e-05
0.95335294644 0.0744861 0.531725 2.30934 0.26345 0.941013 0.928246196 -0.493466 2.58038e-05
0.953419474908 0.0745215 0.531878 2.3099 0.263513 0.941078 0.928213362 -0.493591 2.58099e-05
0.953486003376 0.0745569 0.532032 2.31046 0.263575 0.941144 0.92818052 -0.493716 2.5816e-05
0.953552531844 0.0745923 0.532186 2.31101 0.263638 0.941209 0.92814767 -0.493841 2.58221e-05
0.953619060312 0.0746277 0.532339 2.31157 0.2637 0.941275 0.928114811 -0.493966 2.58282e-05
0.95368558878 0.0746631 0.532493 2.31213 0.263763 0.941341 0.928081944 -0.494092 2.58343e-05
0.953752117248 0.0746985 0.532647 2.31269 0.263826 0.941406 0.928049069 -0.494217 2.58405e-05
0.953818645716 0.074734 0.532801 2.31325 0.263888 0.941472 0.928016185 -0.494342 2.58466e-05
0.953885174184 0.0747694 0.532955 2.31381 0.263951 0.941538 0.927983293 -0.494467 2.58527e-05
0.953951702652 0.0748049 0.533109 2.31437 0.264014 0.941604 0.927950393 -0.494592 2.58589e-05
0.95401823112 0.0748403 0.533263 2.31493 0.264076 0.94167 0.927917484 -0.494718 2.5865e-05
0.954084759588 0.0748758 0.533417 2.31549 0.264139 0.941736 0.927884567 -0.494843 2.58712e-05
0.954151288056 0.0749113 0.533571 2.31605 0.264202 0.941802 0.927851642 -0.494968 2.58773e-05
0.954217816524 0.0749468 0.533725 2.31661 0.264264 0.941868 0.927818708 -0.495094 2.58834e-05
0.954284344992 0.0749823 0.533879 2.31717 0.264327 0.941934 0.927785766 -0.495219 2.58896e-05
0.95435087346 0.0750179 0.534033 2.31773 0.26439 0.942 0.927752816 -0.495345 2.58958e-05
0.954417401928 0.0750534 0.534188 2.31829 0.264452 0.942066 0.927719857 -0.49547 2.59019e-05
0.954483930396 0.0750889 0.534342 2.31885 0.264515 0.942132 0.92768689 -0.495595 2.59081e-05
0.954550458864 0.0751245 0.534496 2.31942 0.264578 0.942198 0.927653915 -0.495721 2.59142e-05
0.954616987332 0.0751601 0.53465 2.31998 0.26464 0.942265 0.927620931 -0.495846 2.59204e-05
0.9546835158 0.0751956 0.534805 2.32054 0.264703 0.942331 0.927587939 -0.495972 2.59266e-05
0.954750044268 0.0752312 0.534959 2.32111 0.264766 0.942398 0.927554939 -0.496097 2.59328e-05
0.954816572736 0.0752668 0.535114 2.32167 0.264828 0.942464 0.92752193 -0.496223 2.5939e-05
0.954883101204 0.0753024 0.535268 2.32223 0.264891 0.94253 0.927488913 -0.496348 2.59451e-05
0.954949629672 0.075338 0.535423 2.3228 0.264954 0.942597 0.927455887 -0.496474 2.59513e-05
0.95501615814 0.0753737 0.535577 2.32336 0.265016 0.942664 0.927422854 -0.496599 2.59575e-05
0.955082686608 0.0754093 0.535732 2.32393 0.265079 0.94273 0.927389811 -0.496725 2.59637e-05
0.955149215076 0.0754449 0.535886 2.3245 0.265142 0.942797 0.927356761 -0.496851 2.59699e-05
0.955215743544 0.0754806 0.536041 2.32506 0.265205 0.942864 0.927323702 -0.496976 2.59761e-05
0.955282272012 0.0755163 0.536196 2.32563 0.265267 0.94293 0.927290635 -0.497102 2.59823e-05
0.95534880048 0.0755519 0.53635 2.32619 0.26533 0.942997 0.927257559 -0.497228 2.59885e-05
0.955415328948 0.0755876 0.536505 2.32676 0.265393 0.943064 0.927224475 -0.497353 2.59947e-05
0.955481857416 0.0756233 0.53666 2.32733 0.265456 0.943131 0.927191383 -0.497479 2.60009e-05
0.955548385884 0.075659 0.536815 2.3279 0.265518 0.943198 0.927158282 -0.497605 2.60072e-05
0.955614914352 0.0756948 0.53697 2.32847 0.265581 0.943265 0.927125173 -0.497731 2.60134e-05
0.95568144282 0.0757305 0.537125 2.32904 0.265644 0.943332 0.927092056 -0.497856 2.60196e-05
0.955747971288 0.0757662 0.53728 2.3296 0.265707 0.943399 0.92705893 -0.497982 2.60258e-05
0.955814499756 0.075802 0.537435 2.33017 0.265769 0.943466 0.927025796 -0.498108 2.60321e-05
0.955881028224 0.0758377 0.53759 2.33074 0.265832 0.943533 0.926992653 -0.498234 2.60383e-05
0.955947556692 0.0758735 0.537745 2.33131 0.265895 0.9436 0.926959502 -0.49836 2.60446e-05
0.95601408516 0.0759093 0.5379 2.33188 0.265958 0.943668 0.926926343 -0.498486 2.60508e-05
0.956080613628 0.0759451 0.538055 2.33246 0.26602 0.943735 0.926893175 -0.498612 2.6057e-05
0.956147142096 0.0759809 0.53821 2.33303 0.266083 0.943802 0.926859999 -0.498738 2.60633e-05
0.956213670564 0.0760167 0.538366 2.3336 0.266146 0.94387 0.926826815 -0.498864 2.60696e-05
0.956280199032 0.0760525 0.538521 2.33417 0.266209 0.943937 0.926793622 -0.498989 2.60758e-05
0.9563467275 0.0760883 0.538676 2.33474 0.266272 0.944005 0.926760421 -0.499115 2.60821e-05
0.956413255968 0.0761242 0.538831 2.33532 0.266334 0.944072 0.926727211 -0.499241 2.60883e-05
0.956479784436 0.07616 0.538987 2.33589 0.266397 0.94414 0.926693993 -0.499368 2.60946e-05
0.956546312904 0.0761959 0.539142 2.33646 0.26646 0.944208 0.926660767 -0.499494 2.61009e-05
0.956612841372 0.0762318 0.539298 2.33704 0.266523 0.944275 0.926627532 -0.49962 2.61072e-05
0.95667936984 0.0762677 0.539453 2.33761 0.266586 0.944343 0.926594289 -0.499746 2.61134e-05
0.956745898308 0.0763035 0.539609 2.33819 0.266649 0.944411 0.926561037 -0.499872 2.61197e-05
0.956812426776 0.0763395 0.539764 2.33876 0.266711 0.944479 0.926527777 -0.499998 2.6126e-05
0.956878955244 0.0763754 0.53992 2.33934 0.266774 0.944546 0.926494509 -0.500124 2.61323e-05
0.956945483712 0.0764113 0.540076 2.33991 0.266837 0.944614 0.926461232 -0.50025 2.61386e-05
0.95701201218 0.0764472 0.540231 2.34049 0.2669 0.944682 0.926427947 -0.500377 2.61449e-05
0.957078540648 0.0764832 0.540387 2.34106 0.266963 0.94475 0.926394654 -0.500503 2.61512e-05
0.957145069116 0.0765191 0.540543 2.34164 0.267026 0.944818 0.926361352 -0.500629 2.61575e-05
0.957211597584 0.0765551 0.540699 2.34222 0.267088 0.944887 0.926328042 -0.500755 2.61638e-05
0.957278126052 0.0765911 0.540854 2.3428 0.267151 0.944955 0.926294723 -0.500882 2.61701e-05
0.95734465452 0.0766271 0.54101 2.34337 0.267214 0.945023 0.926261396 -0.501008 2.61764e-05
0.957411182988 0.0766631 0.541166 2.34395 0.267277 0.945091 0.92622806 -0.501134 2.61827e-05
0.957477711456 0.0766991 0.541322 2.34453 0.26734 0.945159 0.926194717 -0.501261 2.61891e-05
0.957544239924 0.0767351 0.541478 2.34511 0.267403 0.945228 0.926161364 -0.501387 2.61954e-05
0.957610768392 0.0767711 0.541634 2.34569 0.267466 0.945296 0.926128004 -0.501513 2.62017e-05
0.95767729686 0.0768072 0.54179 2.34627 0.267529 0.945365 0.926094634 -0.50164 2.6208e-05
0.957743825328 0.0768432 0.541946 2.34685 0.267591 0.945433 0.926061257 -0.501766 2.62144e-05
0.957810353796 0.0768793 0.542103 2.34743 0.267654 0.945502 0.926027871 -0.501893 2.62207e-05
0.957876882264 0.0769153 0.542259 2.34801 0.267717 0.94557 0.925994477 -0.502019 2.62271e-05
0.957943410732 0.0769514 0.542415 2.34859 0.26778 0.945639 0.925961074 -0.502145 2.62334e-05
0.9580099392 0.0769875 0.542571 2.34918 0.267843 0.945707 0.925927663 -0.502272 2.62398e-05
0.958076467668 0.0770236 0.542728 2.34976 0.267906 0.945776 0.925894243 -0.502399 2.62461e-05
0.958142996136 0.0770597 0.542884 2.35034 0.267969 0.945845 0.925860815 -0.502525 2.62525e-05
0.958209524604 0.0770958 0.54304 2.35092 0.268032 0.945914 0.925827379 -0.502652 2.62588e-05
0.958276053072 0.077132 0.543197 2.35151 0.268095 0.945983 0.925793934 -0.502778 2.62652e-05
0.95834258154 0.0771681 0.543353 2.35209 0.268158 0.946051 0.925760481 -0.502905 2.62716e-05
0.958409110008 0.0772043 0.54351 2.35267 0.268221 0.94612 0.925727019 -0.503031 2.62779e-05
0.958475638476 0.0772404 0.543666 2.35326 0.268284 0.946189 0.925693549 -0.503158 2.62843e-05
0.958542166944 0.0772766 0.543823 2.35384 0.268347 0.946258 0.92566007 -0.503285 2.62907e-05
0.958608695412 0.0773128 0.543979 2.35443 0.26841 0.946327 0.925626583 -0.503412 2.62971e-05
0.95867522388 0.077349 0.544136 2.35501 0.268473 0.946397 0.925593088 -0.503538 2.63035e-05
0.958741752348 0.0773852 0.544293 2.3556 0.268535 0.946466 0.925559584 -0.503665 2.63098e-05
0.958808280816 0.0774214 0.544449 2.35619 0.268598 0.946535 0.925526072 -0.503792 2.63162e-05
0.958874809284 0.0774576 0.544606 2.35677 0.268661 0.946604 0.925492551 -0.503919 2.63226e-05
0.958941337752 0.0774939 0.544763 2.35736 0.268724 0.946674 0.925459022 -0.504045 2.6329e-05
0.95900786622 0.0775301 0.54492 2.35795 0.268787 0.946743 0.925425484 -0.504172 2.63354e-05
0.959074394688 0.0775664 0.545077 2.35854 0.26885 0.946812 0.925391938 -0.504299 2.63418e-05
0.959140923156 0.0776026 0.545234 2.35912 0.268913 0.946882 0.925358384 -0.504426 2.63483e-05
0.959207451624 0.0776389 0.545391 2.35971 0.268976 0.946951 0.925324821 -0.504553 2.63547e-05
0.959273980092 0.0776752 0.545548 2.3603 0.269039 0.947021 0.925291249 -0.50468 2.63611e-05
0.95934050856 0.0777115 0.545705 2.36089 0.269102 0.947091 0.92525767 -0.504807 2.63675e-05
0.959407037028 0.0777478 0.545862 2.36148 0.269165 0.94716 0.925224081 -0.504933 2.63739e-05
0.959473565496 0.0777841 0.546019 2.36207 0.269228 0.94723 0.925190485 -0.50506 2.63804e-05
0.959540093964 0.0778205 0.546176 2.36266 0.269291 0.9473 0.92515688 -0.505187 2.63868e-05
0.959606622432 0.0778568 0.546333 2.36325 0.269354 0.947369 0.925123266 -0.505314 2.63932e-05
0.9596731509 0.0778932 0.546491 2.36384 0.269417 0.947439 0.925089644 -0.505442 2.63997e-05
0.959739679368 0.0779295 0.546648 2.36443 0.26948 0.947509 0.925056014 -0.505569 2.64061e-05
0.959806207836 0.0779659 0.546805 2.36503 0.269544 0.947579 0.925022375 -0.505696 2.64126e-05
0.959872736304 0.0780023 0.546963 2.36562 0.269607 0.947649 0.924988727 -0.505823 2.6419e-05
0.959939264772 0.0780387 0.54712 2.36621 0.26967 0.947719 0.924955071 -0.50595 2.64255e-05
0.96000579324 0.0780751 0.547277 2.3668 0.269733 0.947789 0.924921407 -0.506077 2.64319e-05
0.960072321708 0.0781115 0.547435 2.3674 0.269796 0.947859 0.924887734 -0.506204 2.64384e-05
0.960138850176 0.0781479 0.547592 2.36799 0.269859 0.947929 0.924854053 -0.506331 2.64449e-05
0.960205378644 0.0781844 0.54775 2.36859 0.269922 0.948 0.924820363 -0.506459 2.64513e-05
0.960271907112 0.0782208 0.547908 2.36918 0.269985 0.94807 0.924786665 -0.506586 2.64578e-05
0.96033843558 0.0782573 0.548065 2.36978 0.270048 0.94814 0.924752959 -0.506713 2.64643e-05
0.960404964048 0.0782937 0.548223 2.37037 0.270111 0.948211 0.924719244 -0.50684 2.64708e-05
0.960471492516 0.0783302 0.548381 2.37097 0.270174 0.948281 0.92468552 -0.506968 2.64772e-05
0.960538020984 0.0783667 0.548538 2.37156 0.270237 0.948351 0.924651788 -0.507095 2.64837e-05
0.960604549452 0.0784032 0.548696 2.37216 0.2703 0.948422 0.924618048 -0.507222 2.64902e-05
0.96067107792 0.0784397 0.548854 2.37276 0.270363 0.948493 0.924584299 -0.50735 2.64967e-05
0.960737606388 0.0784762 0.549012 2.37335 0.270427 0.948563 0.924550541 -0.507477 2.65032e-05
0.960804134856 0.0785128 0.54917 2.37395 0.27049 0.948634 0.924516775 -0.507604 2.65097e-05
0.960870663324 0.0785493 0.549328 2.37455 0.270553 0.948704 0.924483001 -0.507732 2.65162e-05
0.960937191792 0.0785858 0.549486 2.37515 0.270616 0.948775 0.924449218 -0.507859 2.65227e-05
0.96100372026 0.0786224 0.549644 2.37575 0.270679 0.948846 0.924415427 -0.507987 2.65293e-05
0.961070248728 0.078659 0.549802 2.37635 0.270742 0.948917 0.924381627 -0.508114 2.65358e-05
0.961136777196 0.0786956 0.54996 2.37695 0.270805 0.948988 0.924347819 -0.508242 2.65423e-05
0.961203305664 0.0787322 0.550118 2.37755 0.270868 0.949059 0.924314002 -0.508369 2.65488e-05
0.961269834132 0.0787688 0.550276 2.37815 0.270932 0.94913 0.924280177 -0.508497 2.65553e-05
0.9613363626 0.0788054 0.550434 2.37875 0.270995 0.949201 0.924246343 -0.508624 2.65619e-05
0.961402891068 0.078842 0.550593 2.37935 0.271058 0.949272 0.924212501 -0.508752 2.65684e-05
0.961469419536 0.0788786 0.550751 2.37995 0.271121 0.949343 0.92417865 -0.508879 2.6575e-05
0.961535948004 0.0789153 0.550909 2.38055 0.271184 0.949414 0.924144791 -0.509007 2.65815e-05
0.961602476472 0.0789519 0.551068 2.38115 0.271247 0.949485 0.924110923 -0.509135 2.6588e-05
0.96166900494 0.0789886 0.551226 2.38176 0.271311 0.949556 0.924077047 -0.509262 2.65946e-05
0.961735533408 0.0790253 0.551385 2.38236 0.271374 0.949628 0.924043162 -0.50939 2.66012e-05
0.961802061876 0.079062 0.551543 2.38296 0.271437 0.949699 0.924009269 -0.509518 2.66077e-05
0.961868590344 0.0790987 0.551702 2.38357 0.2715 0.949771 0.923975367 -0.509646 2.66143e-05
0.961935118812 0.0791354 0.55186 2.38417 0.271563 0.949842 0.923941457 -0.509773 2.66208e-05
0.96200164728 0.0791721 0.552019 2.38478 0.271626 0.949914 0.923907538 -0.509901 2.66274e-05
0.962068175748 0.0792088 0.552178 2.38538 0.27169 0.949985 0.923873611 -0.510029 2.6634e-05
0.962134704216 0.0792456 0.552336 2.38599 0.271753 0.950057 0.923839676 -0.510157 2.66406e-05
0.962201232684 0.0792823 0.552495 2.38659 0.271816 0.950128 0.923805731 -0.510285 2.66471e-05
0.962267761152 0.0793191 0.552654 2.3872 0.271879 0.9502 0.923771779 -0.510412 2.66537e-05
0.96233428962 0.0793559 0.552813 2.38781 0.271942 0.950272 0.923737817 -0.51054 2.66603e-05
0.962400818088 0.0793926 0.552972 2.38841 0.272006 0.950344 0.923703848 -0.510668 2.66669e-05
0.962467346556 0.0794294 0.553131 2.38902 0.272069 0.950415 0.923669869 -0.510796 2.66735e-05
0.962533875024 0.0794662 0.55329 2.38963 0.272132 0.950487 0.923635883 -0.510924 2.66801e-05
0.962600403492 0.0795031 0.553449 2.39024 0.272195 0.950559 0.923601887 -0.511052 2.66867e-05
0.96266693196 0.0795399 0.553608 2.39085 0.272259 0.950631 0.923567884 -0.51118 2.66933e-05
0.962733460428 0.0795767 0.553767 2.39146 0.272322 0.950703 0.923533871 -0.511308 2.66999e-05
0.962799988896 0.0796136 0.553926 2.39206 0.272385 0.950775 0.923499851 -0.511436 2.67065e-05
0.962866517364 0.0796504 0.554085 2.39267 0.272448 0.950847 0.923465821 -0.511564 2.67132e-05
0.962933045832 0.0796873 0.554244 2.39328 0.272512 0.95092 0.923431783 -0.511692 2.67198e-05
0.9629995743 0.0797242 0.554403 2.3939 0.272575 0.950992 0.923397737 -0.51182 2.67264e-05
0.963066102768 0.0797611 0.554563 2.39451 0.272638 0.951064 0.923363682 -0.511949 2.6733e-05
0.963132631236 0.079798 0.554722 2.39512 0.272701 0.951136 0.923329619 -0.512077 2.67397e-05
0.963199159704 0.0798349 0.554881 2.39573 0.272765 0.951209 0.923295547 -0.512205 2.67463e-05
0.963265688172 0.0798718 0.555041 2.39634 0.272828 0.951281 0.923261466 -0.512333 2.67529e-05
0.96333221664 0.0799087 0.5552 2.39695 0.272891 0.951354 0.923227377 -0.512461 2.67596e-05
0.963398745108 0.0799457 0.55536 2.39757 0.272955 0.951426 0.92319328 -0.51259 2.67662e-05
0.963465273576 0.0799826 0.555519 2.39818 0.273018 0.951499 0.923159174 -0.512718 2.67729e-05
0.963531802044 0.0800196 0.555679 2.39879 0.273081 0.951571 0.923125059 -0.512846 2.67795e-05
0.963598330512 0.0800565 0.555838 2.39941 0.273145 0.951644 0.923090936 -0.512974 2.67862e-05
0.96366485898 0.0800935 0.555998 2.40002 0.273208 0.951717 0.923056804 -0.513103 2.67929e-05
0.963731387448 0.0801305 0.556158 2.40064 0.273271 0.951789 0.923022664 -0.513231 2.67995e-05
0.963797915916 0.0801675 0.556318 2.40125 0.273334 0.951862 0.922988515 -0.513359 2.68062e-05
0.963864444384 0.0802045 0.556477 2.40187 0.273398 0.951935 0.922954358 -0.513488 2.68129e-05
0.963930972852 0.0802416 0.556637 2.40249 0.273461 0.952008 0.922920192 -0.513616 2.68196e-05
0.96399750132 0.0802786 0.556797 2.4031 0.273524 0.952081 0.922886018 -0.513745 2.68262e-05
0.964064029788 0.0803157 0.556957 2.40372 0.273588 0.952154 0.922851835 -0.513873 2.68329e-05
0.964130558256 0.0803527 0.557117 2.40434 0.273651 0.952227 0.922817643 -0.514002 2.68396e-05
0.964197086724 0.0803898 0.557277 2.40495 0.273715 0.9523 0.922783443 -0.51413 2.68463e-05
0.964263615192 0.0804269 0.557437 2.40557 0.273778 0.952373 0.922749235 -0.514259 2.6853e-05
0.96433014366 0.080464 0.557597 2.40619 0.273841 0.952446 0.922715018 -0.514387 2.68597e-05
0.964396672128 0.0805011 0.557757 2.40681 0.273905 0.95252 0.922680792 -0.514516 2.68664e-05
0.964463200596 0.0805382 0.557917 2.40743 0.273968 0.952593 0.922646558 -0.514644 2.68731e-05
0.964529729064 0.0805753 0.558077 2.40805 0.274031 0.952666 0.922612315 -0.514773 2.68798e-05
0.964596257532 0.0806124 0.558237 2.40867 0.274095 0.95274 0.922578064 -0.514902 2.68866e-05
0.964662786 0.0806496 0.558398 2.40929 0.274158 0.952813 0.922543804 -0.51503 2.68933e-05
0.964729314468 0.0806867 0.558558 2.40991 0.274222 0.952887 0.922509535 -0.515159 2.69e-05
0.964795842936 0.0807239 0.558718 2.41053 0.274285 0.95296 0.922475258 -0.515288 2.69067e-05
0.964862371404 0.0807611 0.558879 2.41115 0.274348 0.953034 0.922440973 -0.515416 2.69135e-05
0.964928899872 0.0807983 0.559039 2.41178 0.274412 0.953107 0.922406679 -0.515545 2.69202e-05
0.96499542834 0.0808355 0.5592 2.4124 0.274475 0.953181 0.922372376 -0.515674 2.69269e-05
0.965061956808 0.0808727 0.55936 2.41302 0.274539 0.953255 0.922338065 -0.515803 2.69337e-05
0.965128485276 0.0809099 0.559521 2.41364 0.274602 0.953329 0.922303745 -0.515932 2.69404e-05
0.965195013744 0.0809471 0.559681 2.41427 0.274665 0.953402 0.922269416 -0.51606 2.69472e-05
0.965261542212 0.0809843 0.559842 2.41489 0.274729 0.953476 0.922235079 -0.516189 2.69539e-05
0.96532807068 0.0810216 0.560003 2.41552 0.274792 0.95355 0.922200734 -0.516318 2.69607e-05
0.965394599148 0.0810589 0.560163 2.41614 0.274856 0.953624 0.92216638 -0.516447 2.69675e-05
0.965461127616 0.0810961 0.560324 2.41677 0.274919 0.953698 0.922132017 -0.516576 2.69742e-05
0.965527656084 0.0811334 0.560485 2.41739 0.274983 0.953772 0.922097646 -0.516705 2.6981e-05
0.965594184552 0.0811707 0.560646 2.41802 0.275046 0.953846 0.922063266 -0.516834 2.69878e-05
0.96566071302 0.081208 0.560807 2.41865 0.27511 0.953921 0.922028877 -0.516963 2.69946e-05
0.965727241488 0.0812453 0.560968 2.41927 0.275173 0.953995 0.92199448 -0.517092 2.70013e-05
0.965793769956 0.0812827 0.561129 2.4199 0.275236 0.954069 0.921960075 -0.517221 2.70081e-05
0.965860298424 0.08132 0.56129 2.42053 0.2753 0.954143 0.92192566 -0.51735 2.70149e-05
0.965926826892 0.0813573 0.561451 2.42116 0.275363 0.954218 0.921891238 -0.517479 2.70217e-05
0.96599335536 0.0813947 0.561612 2.42178 0.275427 0.954292 0.921856806 -0.517608 2.70285e-05
0.966059883828 0.0814321 0.561773 2.42241 0.27549 0.954367 0.921822366 -0.517737 2.70353e-05
0.966126412296 0.0814694 0.561934 2.42304 0.275554 0.954441 0.921787918 -0.517867 2.70421e-05
0.966192940764 0.0815068 0.562095 2.42367 0.275617 0.954516 0.921753461 -0.517996 2.70489e-05
0.966259469232 0.0815442 0.562257 2.4243 0.275681 0.95459 0.921718995 -0.518125 2.70557e-05
0.9663259977 0.0815816 0.562418 2.42493 0.275744 0.954665 0.92168452 -0.518254 2.70626e-05
0.966392526168 0.0816191 0.562579 2.42556 0.275808 0.95474 0.921650037 -0.518383 2.70694e-05
0.966459054636 0.0816565 0.562741 2.4262 0.275871 0.954814 0.921615546 -0.518513 2.70762e-05
0.966525583104 0.0816939 0.562902 2.42683 0.275935 0.954889 0.921581046 -0.518642 2.7083e-05
0.966592111572 0.0817314 0.563064 2.42746 0.275998 0.954964 0.921546537 -0.518771 2.70899e-05
0.96665864004 0.0817689 0.563225 2.42809 0.276062 0.955039 0.92151202 -0.518901 2.70967e-05
0.966725168508 0.0818063 0.563387 2.42873 0.276126 0.955114 0.921477494 -0.51903 2.71035e-05
0.966791696976 0.0818438 0.563548 2.42936 0.276189 0.955189 0.921442959 -0.519159 2.71104e-05
0.966858225444 0.0818813 0.56371 2.42999 0.276253 0.955264 0.921408416 -0.519289 2.71172e-05
0.966924753912 0.0819188 0.563872 2.43063 0.276316 0.955339 0.921373864 -0.519418 2.71241e-05
0.96699128238 0.0819564 0.564033 2.43126 0.27638 0.955414 0.921339304 -0.519548 2.71309e-05
0.967057810848 0.0819939 0.564195 2.4319 0.276443 0.955489 0.921304735 -0.519677 2.71378e-05
0.967124339316 0.0820314 0.564357 2.43253 0.276507 0.955565 0.921270157 -0.519807 2.71447e-05
0.967190867784 0.082069 0.564519 2.43317 0.27657 0.95564 0.921235571 -0.519936 2.71515e-05
0.967257396252 0.0821065 0.564681 2.43381 0.276634 0.955715 0.921200976 -0.520066 2.71584e-05
0.96732392472 0.0821441 0.564843 2.43444 0.276698 0.955791 0.921166373 -0.520195 2.71653e-05
0.967390453188 0.0821817 0.565005 2.43508 0.276761 0.955866 0.92113176 -0.520325 2.71722e-05
0.967456981656 0.0822193 0.565167 2.43572 0.276825 0.955942 0.92109714 -0.520454 2.71791e-05
0.967523510124 0.0822569 0.565329 2.43636 0.276888 0.956017 0.92106251 -0.520584 2.71859e-05
0.967590038592 0.0822945 0.565491 2.43699 0.276952 0.956093 0.921027872 -0.520714 2.71928e-05
0.96765656706 0.0823321 0.565653 2.43763 0.277016 0.956168 0.920993226 -0.520843 2.71997e-05
0.967723095528 0.0823698 0.565815 2.43827 0.277079 0.956244 0.920958571 -0.520973 2.72066e-05
0.967789623996 0.0824074 0.565977 2.43891 0.277143 0.95632 0.920923907 -0.521103 2.72135e-05
0.967856152464 0.0824451 0.56614 2.43955 0.277207 0.956396 0.920889234 -0.521233 2.72204e-05
0.967922680932 0.0824827 0.566302 2.44019 0.27727 0.956472 0.920854553 -0.521362 2.72274e-05
0.9679892094 0.0825204 0.566464 2.44083 0.277334 0.956547 0.920819863 -0.521492 2.72343e-05
0.968055737868 0.0825581 0.566627 2.44147 0.277397 0.956623 0.920785165 -0.521622 2.72412e-05
0.968122266336 0.0825958 0.566789 2.44212 0.277461 0.956699 0.920750458 -0.521752 2.72481e-05
0.968188794804 0.0826335 0.566952 2.44276 0.277525 0.956775 0.920715742 -0.521882 2.7255e-05
0.968255323272 0.0826713 0.567114 2.4434 0.277588 0.956851 0.920681018 -0.522012 2.7262e-05
0.96832185174 0.082709 0.567277 2.44404 0.277652 0.956928 0.920646285 -0.522141 2.72689e-05
0.968388380208 0.0827467 0.567439 2.44469 0.277716 0.957004 0.920611543 -0.522271 2.72758e-05
0.968454908676 0.0827845 0.567602 2.44533 0.277779 0.95708 0.920576793 -0.522401 2.72828e-05
0.968521437144 0.0828223 0.567765 2.44598 0.277843 0.957156 0.920542034 -0.522531 2.72897e-05
0.968587965612 0.08286 0.567927 2.44662 0.277907 0.957233 0.920507267 -0.522661 2.72967e-05
0.96865449408 0.0828978 0.56809 2.44727 0.27797 0.957309 0.920472491 -0.522791 2.73036e-05
0.968721022548 0.0829356 0.568253 2.44791 0.278034 0.957386 0.920437706 -0.522921 2.73106e-05
0.968787551016 0.0829734 0.568416 2.44856 0.278098 0.957462 0.920402912 -0.523051 2.73176e-05
0.968854079484 0.0830113 0.568579 2.4492 0.278161 0.957539 0.92036811 -0.523182 2.73245e-05
0.968920607952 0.0830491 0.568742 2.44985 0.278225 0.957615 0.920333299 -0.523312 2.73315e-05
0.96898713642 0.0830869 0.568905 2.4505 0.278289 0.957692 0.92029848 -0.523442 2.73385e-05
0.969053664888 0.0831248 0.569068 2.45114 0.278353 0.957769 0.920263652 -0.523572 2.73455e-05
0.969120193356 0.0831627 0.569231 2.45179 0.278416 0.957845 0.920228815 -0.523702 2.73525e-05
0.969186721824 0.0832005 0.569394 2.45244 0.27848 0.957922 0.92019397 -0.523832 2.73594e-05
0.969253250292 0.0832384 0.569557 2.45309 0.278544 0.957999 0.920159115 -0.523963 2.73664e-05
0.96931977876 0.0832763 0.569721 2.45374 0.278608 0.958076 0.920124253 -0.524093 2.73734e-05
0.969386307228 0.0833142 0.569884 2.45439 0.278671 0.958153 0.920089381 -0.524223 2.73804e-05
0.969452835696 0.0833521 0.570047 2.45504 0.278735 0.95823 0.920054501 -0.524353 2.73874e-05
0.969519364164 0.0833901 0.57021 2.45569 0.278799 0.958307 0.920019612 -0.524484 2.73944e-05
0.969585892632 0.083428 0.570374 2.45634 0.278863 0.958384 0.919984715 -0.524614 2.74015e-05
0.9696524211 0.083466 0.570537 2.45699 0.278926 0.958461 0.919949809 -0.524745 2.74085e-05
0.969718949568 0.0835039 0.570701 2.45764 0.27899 0.958538 0.919914894 -0.524875 2.74155e-05
0.969785478036 0.0835419 0.570864 2.4583 0.279054 0.958615 0.919879971 -0.525005 2.74225e-05
0.969852006504 0.0835799 0.571028 2.45895 0.279118 0.958693 0.919845038 -0.525136 2.74295e-05
0.969918534972 0.0836179 0.571191 2.4596 0.279181 0.95877 0.919810098 -0.525266 2.74366e-05
0.96998506344 0.0836559 0.571355 2.46025 0.279245 0.958847 0.919775148 -0.525397 2.74436e-05
0.970051591908 0.0836939 0.571519 2.46091 0.279309 0.958925 0.91974019 -0.525527 2.74506e-05
0.970118120376 0.0837319 0.571683 2.46156 0.279373 0.959002 0.919705223 -0.525658 2.74577e-05
0.970184648844 0.08377 0.571846 2.46222 0.279437 0.95908 0.919670248 -0.525788 2.74647e-05
0.970251177312 0.083808 0.57201 2.46287 0.2795 0.959158 0.919635263 -0.525919 2.74718e-05
0.97031770578 0.0838461 0.572174 2.46353 0.279564 0.959235 0.91960027 -0.52605 2.74788e-05
0.970384234248 0.0838841 0.572338 2.46418 0.279628 0.959313 0.919565269 -0.52618 2.74859e-05
0.970450762716 0.0839222 0.572502 2.46484 0.279692 0.959391 0.919530258 -0.526311 2.7493e-05
0.970517291184 0.0839603 0.572666 2.4655 0.279756 0.959468 0.919495239 -0.526442 2.75e-05
0.970583819652 0.0839984 0.57283 2.46616 0.27982 0.959546 0.919460212 -0.526572 2.75071e-05
0.97065034812 0.0840365 0.572994 2.46681 0.279883 0.959624 0.919425175 -0.526703 2.75142e-05
0.970716876588 0.0840747 0.573158 2.46747 0.279947 0.959702 0.91939013 -0.526834 2.75213e-05
0.970783405056 0.0841128 0.573322 2.46813 0.280011 0.95978 0.919355076 -0.526965 2.75284e-05
0.970849933524 0.0841509 0.573487 2.46879 0.280075 0.959858 0.919320014 -0.527095 2.75354e-05
0.970916461992 0.0841891 0.573651 2.46945 0.280139 0.959936 0.919284943 -0.527226 2.75425e-05
0.97098299046 0.0842273 0.573815 2.47011 0.280203 0.960014 0.919249863 -0.527357 2.75496e-05
0.971049518928 0.0842655 0.57398 2.47077 0.280266 0.960093 0.919214774 -0.527488 2.75567e-05
0.971116047396 0.0843037 0.574144 2.47143 0.28033 0.960171 0.919179677 -0.527619 2.75638e-05
0.971182575864 0.0843419 0.574308 2.47209 0.280394 0.960249 0.919144571 -0.52775 2.7571e-05
0.971249104332 0.0843801 0.574473 2.47275 0.280458 0.960328 0.919109456 -0.527881 2.75781e-05
0.9713156328 0.0844183 0.574637 2.47341 0.280522 0.960406 0.919074333 -0.528012 2.75852e-05
0.971382161268 0.0844565 0.574802 2.47408 0.280586 0.960484 0.919039201 -0.528143 2.75923e-05
0.971448689736 0.0844948 0.574967 2.47474 0.28065 0.960563 0.91900406 -0.528274 2.75994e-05
0.971515218204 0.084533 0.575131 2.4754 0.280714 0.960641 0.91896891 -0.528405 2.76066e-05
0.971581746672 0.0845713 0.575296 2.47607 0.280778 0.96072 0.918933752 -0.528536 2.76137e-05
0.97164827514 0.0846096 0.575461 2.47673 0.280842 0.960799 0.918898585 -0.528667 2.76208e-05
0.971714803608 0.0846479 0.575625 2.47739 0.280905 0.960877 0.918863409 -0.528798 2.7628e-05
0.971781332076 0.0846862 0.57579 2.47806 0.280969 0.960956 0.918828225 -0.528929 2.76351e-05
0.971847860544 0.0847245 0.575955 2.47873 0.281033 0.961035 0.918793031 -0.52906 2.76423e-05
0.971914389012 0.0847628 0.57612 2.47939 0.281097 0.961114 0.918757829 -0.529191 2.76494e-05
0.97198091748 0.0848011 0.576285 2.48006 0.281161 0.961193 0.918722619 -0.529323 2.76566e-05
0.972047445948 0.0848395 0.57645 2.48072 0.281225 0.961272 0.918687399 -0.529454 2.76638e-05
0.972113974416 0.0848778 0.576615 2.48139 0.281289 0.961351 0.918652171 -0.529585 2.76709e-05
0.972180502884 0.0849162 0.57678 2.48206 0.281353 0.96143 0.918616934 -0.529716 2.76781e-05
0.972247031352 0.0849546 0.576945 2.48273 0.281417 0.961509 0.918581689 -0.529848 2.76853e-05
0.97231355982 0.084993 0.577111 2.4834 0.281481 0.961588 0.918546435 -0.529979 2.76925e-05
0.972380088288 0.0850314 0.577276 2.48406 0.281545 0.961667 0.918511171 -0.53011 2.76996e-05
0.972446616756 0.0850698 0.577441 2.48473 0.281609 0.961747 0.9184759 -0.530242 2.77068e-05
0.972513145224 0.0851082 0.577606 2.4854 0.281673 0.961826 0.918440619 -0.530373 2.7714e-05
0.972579673692 0.0851466 0.577772 2.48607 0.281737 0.961905 0.91840533 -0.530505 2.77212e-05
0.97264620216 0.0851851 0.577937 2.48674 0.281801 0.961985 0.918370032 -0.530636 2.77284e-05
0.972712730628 0.0852235 0.578103 2.48742 0.281865 0.962064 0.918334725 -0.530767 2.77356e-05
0.972779259096 0.085262 0.578268 2.48809 0.281929 0.962144 0.91829941 -0.530899 2.77428e-05
0.972845787564 0.0853005 0.578434 2.48876 0.281993 0.962223 0.918264085 -0.53103 2.775e-05
0.972912316032 0.085339 0.578599 2.48943 0.282057 0.962303 0.918228752 -0.531162 2.77573e-05
0.9729788445 0.0853775 0.578765 2.4901 0.282121 0.962383 0.91819341 -0.531294 2.77645e-05
0.973045372968 0.085416 0.578931 2.49078 0.282185 0.962462 0.91815806 -0.531425 2.77717e-05
0.973111901436 0.0854545 0.579096 2.49145 0.282249 0.962542 0.918122701 -0.531557 2.77789e-05
0.973178429904 0.085493 0.579262 2.49213 0.282313 0.962622 0.918087333 -0.531688 2.77862e-05
0.973244958372 0.0855316 0.579428 2.4928 0.282377 0.962702 0.918051956 -0.53182 2.77934e-05
0.97331148684 0.0855701 0.579594 2.49347 0.282441 0.962782 0.91801657 -0.531952 2.78007e-05
0.973378015308 0.0856087 0.57976 2.49415 0.282505 0.962862 0.917981176 -0.532084 2.78079e-05
0.973444543776 0.0856473 0.579926 2.49483 0.282569 0.962942 0.917945773 -0.532215 2.78151e-05
0.973511072244 0.0856859 0.580092 2.4955 0.282633 0.963022 0.917910361 -0.532347 2.78224e-05
0.973577600712 0.0857244 0.580258 2.49618 0.282697 0.963102 0.91787494 -0.532479 2.78297e-05
0.97364412918 0.0857631 0.580424 2.49686 0.282762 0.963182 0.917839511 -0.532611 2.78369e-05
0.973710657648 0.0858017 0.58059 2.49753 0.282826 0.963263 0.917804073 -0.532742 2.78442e-05
0.973777186116 0.0858403 0.580756 2.49821 0.28289 0.963343 0.917768626 -0.532874 2.78515e-05
0.973843714584 0.085879 0.580922 2.49889 0.282954 0.963423 0.91773317 -0.533006 2.78587e-05
0.973910243052 0.0859176 0.581089 2.49957 0.283018 0.963504 0.917697706 -0.533138 2.7866e-05
0.97397677152 0.0859563 0.581255 2.50025 0.283082 0.963584 0.917662233 -0.53327 2.78733e-05
0.974043299988 0.0859949 0.581421 2.50093 0.283146 0.963665 0.91762675 -0.533402 2.78806e-05
0.974109828456 0.0860336 0.581588 2.50161 0.28321 0.963745 0.91759126 -0.533534 2.78879e-05
0.974176356924 0.0860723 0.581754 2.50229 0.283274 0.963826 0.91755576 -0.533666 2.78952e-05
0.974242885392 0.086111 0.581921 2.50297 0.283338 0.963906 0.917520252 -0.533798 2.79025e-05
0.97430941386 0.0861498 0.582087 2.50365 0.283403 0.963987 0.917484735 -0.53393 2.79098e-05
0.974375942328 0.0861885 0.582254 2.50433 0.283467 0.964068 0.917449209 -0.534062 2.79171e-05
0.974442470796 0.0862272 0.582421 2.50502 0.283531 0.964149 0.917413674 -0.534194 2.79244e-05
0.974508999264 0.086266 0.582587 2.5057 0.283595 0.96423 0.91737813 -0.534326 2.79317e-05
0.974575527732 0.0863047 0.582754 2.50638 0.283659 0.964311 0.917342578 -0.534459 2.79391e-05
0.9746420562 0.0863435 0.582921 2.50707 0.283723 0.964391 0.917307017 -0.534591 2.79464e-05
0.974708584668 0.0863823 0.583087 2.50775 0.283788 0.964472 0.917271447 -0.534723 2.79537e-05
0.974775113136 0.0864211 0.583254 2.50844 0.283852 0.964554 0.917235868 -0.534855 2.79611e-05
0.974841641604 0.0864599 0.583421 2.50912 0.283916 0.964635 0.917200281 -0.534987 2.79684e-05
0.974908170072 0.0864987 0.583588 2.50981 0.28398 0.964716 0.917164685 -0.53512 2.79757e-05
0.97497469854 0.0865376 0.583755 2.51049 0.284044 0.964797 0.917129079 -0.535252 2.79831e-05
0.975041227008 0.0865764 0.583922 2.51118 0.284108 0.964878 0.917093466 -0.535384 2.79904e-05
0.975107755476 0.0866153 0.584089 2.51187 0.284173 0.96496 0.917057843 -0.535517 2.79978e-05
0.975174283944 0.0866541 0.584256 2.51255 0.284237 0.965041 0.917022211 -0.535649 2.80052e-05
0.975240812412 0.086693 0.584424 2.51324 0.284301 0.965123 0.916986571 -0.535782 2.80125e-05
0.97530734088 0.0867319 0.584591 2.51393 0.284365 0.965204 0.916950922 -0.535914 2.80199e-05
0.975373869348 0.0867708 0.584758 2.51462 0.284429 0.965286 0.916915264 -0.536046 2.80273e-05
0.975440397816 0.0868097 0.584925 2.51531 0.284494 0.965367 0.916879597 -0.536179 2.80346e-05
0.975506926284 0.0868486 0.585093 2.516 0.284558 0.965449 0.916843922 -0.536311 2.8042e-05
0.975573454752 0.0868875 0.58526 2.51669 0.284622 0.965531 0.916808237 -0.536444 2.80494e-05
0.97563998322 0.0869265 0.585428 2.51738 0.284686 0.965612 0.916772544 -0.536576 2.80568e-05
0.975706511688 0.0869654 0.585595 2.51807 0.284751 0.965694 0.916736842 -0.536709 2.80642e-05
0.975773040156 0.0870044 0.585763 2.51876 0.284815 0.965776 0.916701131 -0.536842 2.80716e-05
0.975839568624 0.0870434 0.58593 2.51945 0.284879 0.965858 0.916665412 -0.536974 2.8079e-05
0.975906097092 0.0870824 0.586098 2.52015 0.284943 0.96594 0.916629683 -0.537107 2.80864e-05
0.97597262556 0.0871214 0.586266 2.52084 0.285008 0.966022 0.916593946 -0.53724 2.80938e-05
0.976039154028 0.0871604 0.586433 2.52153 0.285072 0.966104 0.9165582 -0.537372 2.81012e-05
0.976105682496 0.0871994 0.586601 2.52222 0.285136 0.966186 0.916522445 -0.537505 2.81087e-05
0.976172210964 0.0872384 0.586769 2.52292 0.2852 0.966268 0.916486681 -0.537638 2.81161e-05
0.976238739432 0.0872775 0.586937 2.52361 0.285265 0.96635 0.916450908 -0.537771 2.81235e-05
0.9763052679 0.0873165 0.587105 2.52431 0.285329 0.966433 0.916415127 -0.537903 2.8131e-05
0.976371796368 0.0873556 0.587273 2.525 0.285393 0.966515 0.916379336 -0.538036 2.81384e-05
0.976438324836 0.0873947 0.587441 2.5257 0.285458 0.966597 0.916343537 -0.538169 2.81458e-05
0.976504853304 0.0874337 0.587609 2.5264 0.285522 0.96668 0.916307729 -0.538302 2.81533e-05
0.976571381772 0.0874728 0.587777 2.52709 0.285586 0.966762 0.916271912 -0.538435 2.81607e-05
0.97663791024 0.087512 0.587945 2.52779 0.285651 0.966845 0.916236087 -0.538568 2.81682e-05
0.976704438708 0.0875511 0.588113 2.52849 0.285715 0.966927 0.916200252 -0.538701 2.81757e-05
0.976770967176 0.0875902 0.588281 2.52919 0.285779 0.96701 0.916164409 -0.538834 2.81831e-05
0.976837495644 0.0876294 0.58845 2.52989 0.285844 0.967093 0.916128557 -0.538967 2.81906e-05
0.976904024112 0.0876685 0.588618 2.53058 0.285908 0.967176 0.916092696 -0.5391 2.81981e-05
0.97697055258 0.0877077 0.588786 2.53128 0.285972 0.967258 0.916056826 -0.539233 2.82055e-05
0.977037081048 0.0877468 0.588955 2.53198 0.286037 0.967341 0.916020947 -0.539366 2.8213e-05
0.977103609516 0.087786 0.589123 2.53268 0.286101 0.967424 0.915985059 -0.539499 2.82205e-05
0.977170137984 0.0878252 0.589292 2.53339 0.286165 0.967507 0.915949163 -0.539632 2.8228e-05
0.977236666452 0.0878644 0.58946 2.53409 0.28623 0.96759 0.915913258 -0.539765 2.82355e-05
0.97730319492 0.0879037 0.589629 2.53479 0.286294 0.967673 0.915877343 -0.539898 2.8243e-05
0.977369723388 0.0879429 0.589798 2.53549 0.286358 0.967756 0.91584142 -0.540032 2.82505e-05
0.977436251856 0.0879821 0.589966 2.53619 0.286423 0.967839 0.915805488 -0.540165 2.8258e-05
0.977502780324 0.0880214 0.590135 2.5369 0.286487 0.967923 0.915769548 -0.540298 2.82655e-05
0.977569308792 0.0880607 0.590304 2.5376 0.286552 0.968006 0.915733598 -0.540431 2.8273e-05
0.97763583726 0.0880999 0.590473 2.5383 0.286616 0.968089 0.915697639 -0.540565 2.82806e-05
0.977702365728 0.0881392 0.590642 2.53901 0.28668 0.968173 0.915661672 -0.540698 2.82881e-05
0.977768894196 0.0881785 0.590811 2.53971 0.286745 0.968256 0.915625696 -0.540831 2.82956e-05
0.977835422664 0.0882178 0.59098 2.54042 0.286809 0.96834 0.915589711 -0.540965 2.83032e-05
0.977901951132 0.0882572 0.591149 2.54113 0.286874 0.968423 0.915553717 -0.541098 2.83107e-05
0.9779684796 0.0882965 0.591318 2.54183 0.286938 0.968507 0.915517714 -0.541232 2.83182e-05
0.978035008068 0.0883358 0.591487 2.54254 0.287003 0.96859 0.915481702 -0.541365 2.83258e-05
0.978101536536 0.0883752 0.591656 2.54325 0.287067 0.968674 0.915445681 -0.541499 2.83333e-05
0.978168065004 0.0884146 0.591825 2.54395 0.287131 0.968758 0.915409652 -0.541632 2.83409e-05
0.978234593472 0.0884539 0.591995 2.54466 0.287196 0.968842 0.915373614 -0.541766 2.83485e-05
0.97830112194 0.0884933 0.592164 2.54537 0.28726 0.968926 0.915337566 -0.541899 2.8356e-05
0.978367650408 0.0885327 0.592333 2.54608 0.287325 0.969009 0.91530151 -0.542033 2.83636e-05
0.978434178876 0.0885722 0.592503 2.54679 0.287389 0.969093 0.915265445 -0.542166 2.83712e-05
0.978500707344 0.0886116 0.592672 2.5475 0.287454 0.969177 0.915229371 -0.5423 2.83788e-05
0.978567235812 0.088651 0.592842 2.54821 0.287518 0.969261 0.915193288 -0.542434 2.83863e-05
0.97863376428 0.0886905 0.593011 2.54892 0.287583 0.969346 0.915157196 -0.542567 2.83939e-05
0.978700292748 0.0887299 0.593181 2.54963 0.287647 0.96943 0.915121096 -0.542701 2.84015e-05
0.978766821216 0.0887694 0.59335 2.55035 0.287712 0.969514 0.915084986 -0.542835 2.84091e-05
0.978833349684 0.0888089 0.59352 2.55106 0.287776 0.969598 0.915048868 -0.542969 2.84167e-05
0.978899878152 0.0888484 0.59369 2.55177 0.287841 0.969683 0.915012741 -0.543103 2.84243e-05
0.97896640662 0.0888879 0.59386 2.55248 0.287905 0.969767 0.914976604 -0.543236 2.84319e-05
0.979032935088 0.0889274 0.594029 2.5532 0.28797 0.969852 0.914940459 -0.54337 2.84395e-05
0.979099463556 0.0889669 0.594199 2.55391 0.288034 0.969936 0.914904305 -0.543504 2.84472e-05
0.979165992024 0.0890064 0.594369 2.55463 0.288099 0.970021 0.914868142 -0.543638 2.84548e-05
0.979232520492 0.089046 0.594539 2.55534 0.288163 0.970105 0.91483197 -0.543772 2.84624e-05
0.97929904896 0.0890855 0.594709 2.55606 0.288228 0.97019 0.91479579 -0.543906 2.84701e-05
0.979365577428 0.0891251 0.594879 2.55677 0.288292 0.970275 0.9147596 -0.54404 2.84777e-05
0.979432105896 0.0891647 0.595049 2.55749 0.288357 0.970359 0.914723401 -0.544174 2.84853e-05
0.979498634364 0.0892043 0.59522 2.55821 0.288422 0.970444 0.914687194 -0.544308 2.8493e-05
0.979565162832 0.0892439 0.59539 2.55893 0.288486 0.970529 0.914650977 -0.544442 2.85006e-05
0.9796316913 0.0892835 0.59556 2.55964 0.288551 0.970614 0.914614752 -0.544576 2.85083e-05
0.979698219768 0.0893231 0.59573 2.56036 0.288615 0.970699 0.914578518 -0.54471 2.85159e-05
0.979764748236 0.0893628 0.595901 2.56108 0.28868 0.970784 0.914542275 -0.544844 2.85236e-05
0.979831276704 0.0894024 0.596071 2.5618 0.288744 0.970869 0.914506022 -0.544978 2.85313e-05
0.979897805172 0.0894421 0.596242 2.56252 0.288809 0.970954 0.914469761 -0.545113 2.85389e-05
0.97996433364 0.0894818 0.596412 2.56324 0.288874 0.971039 0.914433491 -0.545247 2.85466e-05
0.980030862108 0.0895214 0.596583 2.56396 0.288938 0.971125 0.914397213 -0.545381 2.85543e-05
0.980097390576 0.0895611 0.596753 2.56468 0.289003 0.97121 0.914360925 -0.545515 2.8562e-05
0.980163919044 0.0896008 0.596924 2.56541 0.289067 0.971295 0.914324628 -0.54565 2.85697e-05
0.980230447512 0.0896406 0.597095 2.56613 0.289132 0.971381 0.914288322 -0.545784 2.85774e-05
0.98029697598 0.0896803 0.597265 2.56685 0.289197 0.971466 0.914252008 -0.545918 2.85851e-05
0.980363504448 0.08972 0.597436 2.56757 0.289261 0.971552 0.914215684 -0.546053 2.85928e-05
0.980430032916 0.0897598 0.597607 2.5683 0.289326 0.971637 0.914179352 -0.546187 2.86005e-05
0.980496561384 0.0897995 0.597778 2.56902 0.289391 0.971723 0.91414301 -0.546321 2.86082e-05
0.980563089852 0.0898393 0.597949 2.56975 0.289455 0.971809 0.91410666 -0.546456 2.86159e-05
0.98062961832 0.0898791 0.59812 2.57047 0.28952 0.971894 0.9140703 -0.54659 2.86237e-05
0.980696146788 0.0899189 0.598291 2.5712 0.289585 0.97198 0.914033932 -0.546725 2.86314e-05
0.980762675256 0.0899587 0.598462 2.57192 0.289649 0.972066 0.913997555 -0.546859 2.86391e-05
0.980829203724 0.0899985 0.598633 2.57265 0.289714 0.972152 0.913961169 -0.546994 2.86468e-05
0.980895732192 0.0900384 0.598804 2.57338 0.289779 0.972238 0.913924773 -0.547129 2.86546e-05
0.98096226066 0.0900782 0.598976 2.5741 0.289843 0.972324 0.913888369 -0.547263 2.86623e-05
0.981028789128 0.0901181 0.599147 2.57483 0.289908 0.97241 0.913851956 -0.547398 2.86701e-05
0.981095317596 0.0901579 0.599318 2.57556 0.289973 0.972496 0.913815534 -0.547532 2.86778e-05
0.981161846064 0.0901978 0.599489 2.57629 0.290037 0.972582 0.913779103 -0.547667 2.86856e-05
0.981228374532 0.0902377 0.599661 2.57702 0.290102 0.972668 0.913742663 -0.547802 2.86934e-05
0.981294903 0.0902776 0.599832 2.57775 0.290167 0.972755 0.913706214 -0.547937 2.87011e-05
0.981361431468 0.0903175 0.600004 2.57848 0.290232 0.972841 0.913669757 -0.548071 2.87089e-05
0.981427959936 0.0903574 0.600175 2.57921 0.290296 0.972927 0.91363329 -0.548206 2.87167e-05
0.981494488404 0.0903974 0.600347 2.57994 0.290361 0.973014 0.913596814 -0.548341 2.87245e-05
0.981561016872 0.0904373 0.600519 2.58067 0.290426 0.9731 0.913560329 -0.548476 2.87323e-05
0.98162754534 0.0904773 0.60069 2.58141 0.29049 0.973187 0.913523835 -0.548611 2.874e-05
0.981694073808 0.0905172 0.600862 2.58214 0.290555 0.973274 0.913487333 -0.548746 2.87478e-05
0.981760602276 0.0905572 0.601034 2.58287 0.29062 0.97336 0.913450821 -0.54888 2.87556e-05
0.981827130744 0.0905972 0.601206 2.5836 0.290685 0.973447 0.9134143 -0.549015 2.87634e-05
0.981893659212 0.0906372 0.601378 2.58434 0.290749 0.973534 0.913377771 -0.54915 2.87713e-05
0.98196018768 0.0906772 0.60155 2.58507 0.290814 0.97362 0.913341232 -0.549285 2.87791e-05
0.982026716148 0.0907173 0.601722 2.58581 0.290879 0.973707 0.913304685 -0.54942 2.87869e-05
0.982093244616 0.0907573 0.601894 2.58654 0.290944 0.973794 0.913268128 -0.549555 2.87947e-05
0.982159773084 0.0907973 0.602066 2.58728 0.291009 0.973881 0.913231562 -0.549691 2.88025e-05
0.982226301552 0.0908374 0.602238 2.58802 0.291073 0.973968 0.913194988 -0.549826 2.88104e-05
0.98229283002 0.0908775 0.60241 2.58875 0.291138 0.974055 0.913158404 -0.549961 2.88182e-05
0.982359358488 0.0909176 0.602583 2.58949 0.291203 0.974143 0.913121812 -0.550096 2.88261e-05
0.982425886956 0.0909577 0.602755 2.59023 0.291268 0.97423 0.91308521 -0.550231 2.88339e-05
0.982492415424 0.0909978 0.602927 2.59097 0.291333 0.974317 0.9130486 -0.550366 2.88418e-05
0.982558943892 0.0910379 0.6031 2.59171 0.291397 0.974404 0.91301198 -0.550502 2.88496e-05
0.98262547236 0.091078 0.603272 2.59245 0.291462 0.974492 0.912975352 -0.550637 2.88575e-05
0.982692000828 0.0911181 0.603444 2.59319 0.291527 0.974579 0.912938714 -0.550772 2.88653e-05
0.982758529296 0.0911583 0.603617 2.59393 0.291592 0.974667 0.912902068 -0.550907 2.88732e-05
0.982825057764 0.0911985 0.60379 2.59467 0.291657 0.974754 0.912865412 -0.551043 2.88811e-05
0.982891586232 0.0912386 0.603962 2.59541 0.291722 0.974842 0.912828747 -0.551178 2.8889e-05
0.9829581147 0.0912788 0.604135 2.59615 0.291787 0.974929 0.912792074 -0.551314 2.88968e-05
0.983024643168 0.091319 0.604308 2.59689 0.291851 0.975017 0.912755391 -0.551449 2.89047e-05
0.983091171636 0.0913592 0.604481 2.59764 0.291916 0.975105 0.9127187 -0.551585 2.89126e-05
0.983157700104 0.0913995 0.604653 2.59838 0.291981 0.975193 0.912681999 -0.55172 2.89205e-05
0.983224228572 0.0914397 0.604826 2.59912 0.292046 0.975281 0.91264529 -0.551856 2.89284e-05
0.98329075704 0.0914799 0.604999 2.59987 0.292111 0.975368 0.912608571 -0.551991 2.89363e-05
0.983357285508 0.0915202 0.605172 2.60061 0.292176 0.975456 0.912571843 -0.552127 2.89443e-05
0.983423813976 0.0915604 0.605345 2.60136 0.292241 0.975544 0.912535107 -0.552262 2.89522e-05
0.983490342444 0.0916007 0.605518 2.6021 0.292306 0.975633 0.912498361 -0.552398 2.89601e-05
0.983556870912 0.091641 0.605691 2.60285 0.29237 0.975721 0.912461606 -0.552533 2.8968e-05
0.98362339938 0.0916813 0.605865 2.6036 0.292435 0.975809 0.912424843 -0.552669 2.89759e-05
0.983689927848 0.0917216 0.606038 2.60434 0.2925 0.975897 0.91238807 -0.552805 2.89839e-05
0.983756456316 0.091762 0.606211 2.60509 0.292565 0.975985 0.912351288 -0.552941 2.89918e-05
0.983822984784 0.0918023 0.606384 2.60584 0.29263 0.976074 0.912314497 -0.553076 2.89998e-05
0.983889513252 0.0918426 0.606558 2.60659 0.292695 0.976162 0.912277697 -0.553212 2.90077e-05
0.98395604172 0.091883 0.606731 2.60734 0.29276 0.976251 0.912240889 -0.553348 2.90157e-05
0.984022570188 0.0919234 0.606905 2.60809 0.292825 0.976339 0.912204071 -0.553484 2.90236e-05
0.984089098656 0.0919638 0.607078 2.60884 0.29289 0.976428 0.912167244 -0.55362 2.90316e-05
0.984155627124 0.0920041 0.607252 2.60959 0.292955 0.976516 0.912130408 -0.553756 2.90396e-05
0.984222155592 0.0920446 0.607426 2.61034 0.29302 0.976605 0.912093563 -0.553891 2.90475e-05
0.98428868406 0.092085 0.607599 2.61109 0.293085 0.976694 0.912056709 -0.554027 2.90555e-05
0.984355212528 0.0921254 0.607773 2.61184 0.29315 0.976783 0.912019846 -0.554163 2.90635e-05
0.984421740996 0.0921658 0.607947 2.6126 0.293215 0.976872 0.911982973 -0.554299 2.90715e-05
0.984488269464 0.0922063 0.608121 2.61335 0.29328 0.97696 0.911946092 -0.554435 2.90795e-05
0.984554797932 0.0922468 0.608295 2.6141 0.293345 0.977049 0.911909202 -0.554571 2.90875e-05
0.9846213264 0.0922872 0.608468 2.61486 0.29341 0.977138 0.911872303 -0.554708 2.90955e-05
0.984687854868 0.0923277 0.608642 2.61561 0.293475 0.977228 0.911835394 -0.554844 2.91035e-05
0.984754383336 0.0923682 0.608816 2.61637 0.29354 0.977317 0.911798477 -0.55498 2.91115e-05
0.984820911804 0.0924087 0.608991 2.61712 0.293605 0.977406 0.91176155 -0.555116 2.91195e-05
0.984887440272 0.0924492 0.609165 2.61788 0.29367 0.977495 0.911724615 -0.555252 2.91275e-05
0.98495396874 0.0924898 0.609339 2.61864 0.293735 0.977584 0.91168767 -0.555388 2.91356e-05
0.985020497208 0.0925303 0.609513 2.61939 0.2938 0.977674 0.911650717 -0.555525 2.91436e-05
0.985087025676 0.0925709 0.609687 2.62015 0.293865 0.977763 0.911613754 -0.555661 2.91516e-05
0.985153554144 0.0926114 0.609862 2.62091 0.29393 0.977853 0.911576782 -0.555797 2.91597e-05
0.985220082612 0.092652 0.610036 2.62167 0.293995 0.977942 0.911539801 -0.555933 2.91677e-05
0.98528661108 0.0926926 0.610211 2.62243 0.29406 0.978032 0.911502811 -0.55607 2.91758e-05
0.985353139548 0.0927332 0.610385 2.62319 0.294125 0.978121 0.911465812 -0.556206 2.91838e-05
0.985419668016 0.0927738 0.61056 2.62395 0.29419 0.978211 0.911428804 -0.556343 2.91919e-05
0.985486196484 0.0928145 0.610734 2.62471 0.294255 0.978301 0.911391787 -0.556479 2.91999e-05
0.985552724952 0.0928551 0.610909 2.62547 0.294321 0.978391 0.911354761 -0.556616 2.9208e-05
0.98561925342 0.0928957 0.611084 2.62623 0.294386 0.97848 0.911317725 -0.556752 2.92161e-05
0.985685781888 0.0929364 0.611258 2.62699 0.294451 0.97857 0.911280681 -0.556889 2.92242e-05
0.985752310356 0.0929771 0.611433 2.62776 0.294516 0.97866 0.911243628 -0.557025 2.92322e-05
0.985818838824 0.0930178 0.611608 2.62852 0.294581 0.97875 0.911206565 -0.557162 2.92403e-05
0.985885367292 0.0930584 0.611783 2.62928 0.294646 0.97884 0.911169493 -0.557298 2.92484e-05
0.98595189576 0.0930992 0.611958 2.63005 0.294711 0.978931 0.911132413 -0.557435 2.92565e-05
0.986018424228 0.0931399 0.612133 2.63081 0.294776 0.979021 0.911095323 -0.557572 2.92646e-05
0.986084952696 0.0931806 0.612308 2.63158 0.294841 0.979111 0.911058224 -0.557708 2.92727e-05
0.986151481164 0.0932213 0.612483 2.63234 0.294907 0.979201 0.911021116 -0.557845 2.92808e-05
0.986218009632 0.0932621 0.612658 2.63311 0.294972 0.979292 0.910983999 -0.557982 2.9289e-05
0.9862845381 0.0933029 0.612833 2.63388 0.295037 0.979382 0.910946872 -0.558118 2.92971e-05
0.986351066568 0.0933436 0.613009 2.63464 0.295102 0.979473 0.910909737 -0.558255 2.93052e-05
0.986417595036 0.0933844 0.613184 2.63541 0.295167 0.979563 0.910872593 -0.558392 2.93133e-05
0.986484123504 0.0934252 0.613359 2.63618 0.295232 0.979654 0.910835439 -0.558529 2.93215e-05
0.986550651972 0.093466 0.613535 2.63695 0.295298 0.979744 0.910798277 -0.558666 2.93296e-05
0.98661718044 0.0935069 0.61371 2.63772 0.295363 0.979835 0.910761105 -0.558803 2.93378e-05
0.986683708908 0.0935477 0.613886 2.63849 0.295428 0.979926 0.910723924 -0.55894 2.93459e-05
0.986750237376 0.0935885 0.614061 2.63926 0.295493 0.980017 0.910686734 -0.559077 2.93541e-05
0.986816765844 0.0936294 0.614237 2.64003 0.295558 0.980108 0.910649535 -0.559214 2.93622e-05
0.986883294312 0.0936703 0.614412 2.6408 0.295624 0.980199 0.910612327 -0.559351 2.93704e-05
0.98694982278 0.0937112 0.614588 2.64157 0.295689 0.98029 0.910575109 -0.559488 2.93786e-05
0.987016351248 0.093752 0.614764 2.64234 0.295754 0.980381 0.910537883 -0.559625 2.93867e-05
0.987082879716 0.093793 0.61494 2.64311 0.295819 0.980472 0.910500647 -0.559762 2.93949e-05
0.987149408184 0.0938339 0.615116 2.64389 0.295884 0.980563 0.910463403 -0.559899 2.94031e-05
0.987215936652 0.0938748 0.615291 2.64466 0.29595 0.980654 0.910426149 -0.560036 2.94113e-05
0.98728246512 0.0939157 0.615467 2.64544 0.296015 0.980745 0.910388886 -0.560173 2.94195e-05
0.987348993588 0.0939567 0.615643 2.64621 0.29608 0.980837 0.910351614 -0.560311 2.94277e-05
0.987415522056 0.0939977 0.61582 2.64699 0.296145 0.980928 0.910314333 -0.560448 2.94359e-05
0.987482050524 0.0940386 0.615996 2.64776 0.296211 0.981019 0.910277043 -0.560585 2.94441e-05
0.987548578992 0.0940796 0.616172 2.64854 0.296276 0.981111 0.910239743 -0.560722 2.94523e-05
0.98761510746 0.0941206 0.616348 2.64932 0.296341 0.981202 0.910202435 -0.56086 2.94605e-05
0.987681635928 0.0941616 0.616524 2.65009 0.296407 0.981294 0.910165117 -0.560997 2.94688e-05
0.987748164396 0.0942026 0.616701 2.65087 0.296472 0.981386 0.91012779 -0.561135 2.9477e-05
0.987814692864 0.0942437 0.616877 2.65165 0.296537 0.981477 0.910090454 -0.561272 2.94852e-05
0.987881221332 0.0942847 0.617054 2.65243 0.296602 0.981569 0.910053109 -0.561409 2.94935e-05
0.9879477498 0.0943258 0.61723 2.65321 0.296668 0.981661 0.910015755 -0.561547 2.95017e-05
0.988014278268 0.0943669 0.617407 2.65399 0.296733 0.981753 0.909978391 -0.561684 2.95099e-05
0.988080806736 0.0944079 0.617583 2.65477 0.296798 0.981845 0.909941019 -0.561822 2.95182e-05
0.988147335204 0.094449 0.61776 2.65555 0.296864 0.981937 0.909903637 -0.561959 2.95265e-05
0.988213863672 0.0944901 0.617936 2.65633 0.296929 0.982029 0.909866246 -0.562097 2.95347e-05
0.98828039214 0.0945312 0.618113 2.65711 0.296994 0.982121 0.909828846 -0.562235 2.9543e-05
0.988346920608 0.0945724 0.61829 2.65789 0.29706 0.982213 0.909791437 -0.562372 2.95513e-05
0.988413449076 0.0946135 0.618467 2.65868 0.297125 0.982306 0.909754018 -0.56251 2.95595e-05
0.988479977544 0.0946547 0.618644 2.65946 0.29719 0.982398 0.909716591 -0.562648 2.95678e-05
0.988546506012 0.0946958 0.618821 2.66024 0.297256 0.98249 0.909679154 -0.562785 2.95761e-05
0.98861303448 0.094737 0.618998 2.66103 0.297321 0.982583 0.909641708 -0.562923 2.95844e-05
0.988679562948 0.0947782 0.619175 2.66181 0.297386 0.982675 0.909604253 -0.563061 2.95927e-05
0.988746091416 0.0948194 0.619352 2.6626 0.297452 0.982768 0.909566789 -0.563199 2.9601e-05
0.988812619884 0.0948606 0.619529 2.66339 0.297517 0.98286 0.909529316 -0.563337 2.96093e-05
0.988879148352 0.0949018 0.619706 2.66417 0.297583 0.982953 0.909491833 -0.563474 2.96176e-05
0.98894567682 0.0949431 0.619884 2.66496 0.297648 0.983045 0.909454342 -0.563612 2.9626e-05
0.989012205288 0.0949843 0.620061 2.66575 0.297713 0.983138 0.909416841 -0.56375 2.96343e-05
0.989078733756 0.0950256 0.620238 2.66654 0.297779 0.983231 0.909379331 -0.563888 2.96426e-05
0.989145262224 0.0950668 0.620416 2.66732 0.297844 0.983324 0.909341812 -0.564026 2.96509e-05
0.989211790692 0.0951081 0.620593 2.66811 0.29791 0.983417 0.909304283 -0.564164 2.96593e-05
0.98927831916 0.0951494 0.620771 2.6689 0.297975 0.98351 0.909266746 -0.564302 2.96676e-05
0.989344847628 0.0951907 0.620948 2.66969 0.298041 0.983603 0.909229199 -0.56444 2.9676e-05
0.989411376096 0.095232 0.621126 2.67048 0.298106 0.983696 0.909191643 -0.564578 2.96843e-05
0.989477904564 0.0952734 0.621304 2.67128 0.298171 0.983789 0.909154078 -0.564717 2.96927e-05
0.989544433032 0.0953147 0.621481 2.67207 0.298237 0.983882 0.909116504 -0.564855 2.9701e-05
0.9896109615 0.095356 0.621659 2.67286 0.298302 0.983976 0.90907892 -0.564993 2.97094e-05
0.989677489968 0.0953974 0.621837 2.67365 0.298368 0.984069 0.909041327 -0.565131 2.97178e-05
0.989744018436 0.0954388 0.622015 2.67445 0.298433 0.984162 0.909003725 -0.565269 2.97262e-05
0.989810546904 0.0954802 0.622193 2.67524 0.298499 0.984256 0.908966114 -0.565408 2.97345e-05
0.989877075372 0.0955216 0.622371 2.67603 0.298564 0.984349 0.908928494 -0.565546 2.97429e-05
0.98994360384 0.095563 0.622549 2.67683 0.29863 0.984443 0.908890864 -0.565684 2.97513e-05
0.990010132308 0.0956044 0.622727 2.67763 0.298695 0.984536 0.908853226 -0.565823 2.97597e-05
0.990076660776 0.0956458 0.622905 2.67842 0.298761 0.98463 0.908815578 -0.565961 2.97681e-05
0.990143189244 0.0956873 0.623083 2.67922 0.298826 0.984724 0.908777921 -0.566099 2.97765e-05
0.990209717712 0.0957288 0.623262 2.68001 0.298892 0.984818 0.908740254 -0.566238 2.97849e-05
0.99027624618 0.0957702 0.62344 2.68081 0.298957 0.984911 0.908702579 -0.566376 2.97934e-05
0.990342774648 0.0958117 0.623618 2.68161 0.299023 0.985005 0.908664894 -0.566515 2.98018e-05
0.990409303116 0.0958532 0.623797 2.68241 0.299088 0.985099 0.9086272 -0.566653 2.98102e-05
0.990475831584 0.0958947 0.623975 2.68321 0.299154 0.985193 0.908589497 -0.566792 2.98187e-05
0.990542360052 0.0959362 0.624154 2.68401 0.299219 0.985287 0.908551784 -0.566931 2.98271e-05
0.99060888852 0.0959778 0.624332 2.68481 0.299285 0.985382 0.908514063 -0.567069 2.98355e-05
0.990675416988 0.0960193 0.624511 2.68561 0.299351 0.985476 0.908476332 -0.567208 2.9844e-05
0.990741945456 0.0960608 0.62469 2.68641 0.299416 0.98557 0.908438592 -0.567347 2.98524e-05
0.990808473924 0.0961024 0.624869 2.68721 0.299482 0.985664 0.908400843 -0.567485 2.98609e-05
0.990875002392 0.096144 0.625047 2.68801 0.299547 0.985759 0.908363084 -0.567624 2.98694e-05
0.99094153086 0.0961856 0.625226 2.68882 0.299613 0.985853 0.908325316 -0.567763 2.98778e-05
0.991008059328 0.0962272 0.625405 2.68962 0.299678 0.985948 0.908287539 -0.567902 2.98863e-05
0.991074587796 0.0962688 0.625584 2.69043 0.299744 0.986042 0.908249753 -0.56804 2.98948e-05
0.991141116264 0.0963104 0.625763 2.69123 0.29981 0.986137 0.908211958 -0.568179 2.99033e-05
0.991207644732 0.0963521 0.625942 2.69203 0.299875 0.986231 0.908174153 -0.568318 2.99118e-05
0.9912741732 0.0963937 0.626121 2.69284 0.299941 0.986326 0.908136339 -0.568457 2.99203e-05
0.991340701668 0.0964354 0.6263 2.69365 0.300006 0.986421 0.908098516 -0.568596 2.99288e-05
0.991407230136 0.096477 0.62648 2.69445 0.300072 0.986516 0.908060683 -0.568735 2.99373e-05
0.991473758604 0.0965187 0.626659 2.69526 0.300138 0.986611 0.908022842 -0.568874 2.99458e-05
0.991540287072 0.0965604 0.626838 2.69607 0.300203 0.986706 0.907984991 -0.569013 2.99543e-05
0.99160681554 0.0966021 0.627018 2.69688 0.300269 0.986801 0.90794713 -0.569152 2.99628e-05
0.991673344008 0.0966439 0.627197 2.69769 0.300335 0.986896 0.907909261 -0.569291 2.99713e-05
0.991739872476 0.0966856 0.627377 2.69849 0.3004 0.986991 0.907871382 -0.56943 2.99799e-05
0.991806400944 0.0967273 0.627556 2.6993 0.300466 0.987086 0.907833494 -0.569569 2.99884e-05
0.991872929412 0.0967691 0.627736 2.70011 0.300532 0.987181 0.907795597 -0.569709 2.99969e-05
0.99193945788 0.0968109 0.627915 2.70093 0.300597 0.987276 0.907757691 -0.569848 3.00055e-05
0.992005986348 0.0968526 0.628095 2.70174 0.300663 0.987372 0.907719775 -0.569987 3.0014e-05
0.992072514816 0.0968944 0.628275 2.70255 0.300729 0.987467 0.90768185 -0.570126 3.00226e-05
0.992139043284 0.0969362 0.628455 2.70336 0.300794 0.987563 0.907643916 -0.570266 3.00312e-05
0.992205571752 0.096978 0.628635 2.70417 0.30086 0.987658 0.907605972 -0.570405 3.00397e-05
0.99227210022 0.0970199 0.628815 2.70499 0.300926 0.987754 0.907568019 -0.570544 3.00483e-05
0.992338628688 0.0970617 0.628995 2.7058 0.300992 0.98785 0.907530057 -0.570684 3.00569e-05
0.992405157156 0.0971036 0.629175 2.70662 0.301057 0.987945 0.907492086 -0.570823 3.00655e-05
0.992471685624 0.0971454 0.629355 2.70743 0.301123 0.988041 0.907454105 -0.570962 3.0074e-05
0.992538214092 0.0971873 0.629535 2.70825 0.301189 0.988137 0.907416116 -0.571102 3.00826e-05
0.99260474256 0.0972292 0.629715 2.70906 0.301255 0.988233 0.907378116 -0.571241 3.00912e-05
0.992671271028 0.0972711 0.629895 2.70988 0.30132 0.988329 0.907340108 -0.571381 3.00998e-05
0.992737799496 0.097313 0.630076 2.7107 0.301386 0.988425 0.90730209 -0.57152 3.01085e-05
0.992804327964 0.0973549 0.630256 2.71152 0.301452 0.988521 0.907264063 -0.57166 3.01171e-05
0.992870856432 0.0973969 0.630436 2.71234 0.301518 0.988617 0.907226027 -0.5718 3.01257e-05
0.9929373849 0.0974388 0.630617 2.71315 0.301583 0.988713 0.907187981 -0.571939 3.01343e-05
0.993003913368 0.0974808 0.630797 2.71397 0.301649 0.988809 0.907149926 -0.572079 3.01429e-05
0.993070441836 0.0975227 0.630978 2.71479 0.301715 0.988906 0.907111862 -0.572219 3.01516e-05
0.993136970304 0.0975647 0.631159 2.71561 0.301781 0.989002 0.907073789 -0.572358 3.01602e-05
0.993203498772 0.0976067 0.631339 2.71644 0.301846 0.989098 0.907035706 -0.572498 3.01689e-05
0.99327002724 0.0976487 0.63152 2.71726 0.301912 0.989195 0.906997614 -0.572638 3.01775e-05
0.993336555708 0.0976908 0.631701 2.71808 0.301978 0.989291 0.906959512 -0.572778 3.01862e-05
0.993403084176 0.0977328 0.631882 2.7189 0.302044 0.989388 0.906921402 -0.572918 3.01948e-05
0.993469612644 0.0977748 0.632063 2.71973 0.30211 0.989485 0.906883282 -0.573058 3.02035e-05
0.993536141112 0.0978169 0.632244 2.72055 0.302176 0.989581 0.906845152 -0.573198 3.02122e-05
0.99360266958 0.097859 0.632425 2.72137 0.302241 0.989678 0.906807014 -0.573337 3.02208e-05
0.993669198048 0.097901 0.632606 2.7222 0.302307 0.989775 0.906768866 -0.573477 3.02295e-05
0.993735726516 0.0979431 0.632787 2.72303 0.302373 0.989872 0.906730709 -0.573617 3.02382e-05
0.993802254984 0.0979852 0.632968 2.72385 0.302439 0.989969 0.906692542 -0.573758 3.02469e-05
0.993868783452 0.0980273 0.633149 2.72468 0.302505 0.990066 0.906654366 -0.573898 3.02556e-05
0.99393531192 0.0980695 0.633331 2.72551 0.302571 0.990163 0.906616181 -0.574038 3.02643e-05
0.994001840388 0.0981116 0.633512 2.72633 0.302637 0.99026 0.906577987 -0.574178 3.0273e-05
0.994068368856 0.0981538 0.633693 2.72716 0.302702 0.990357 0.906539783 -0.574318 3.02817e-05
0.994134897324 0.0981959 0.633875 2.72799 0.302768 0.990454 0.90650157 -0.574458 3.02904e-05
0.994201425792 0.0982381 0.634056 2.72882 0.302834 0.990552 0.906463347 -0.574598 3.02992e-05
0.99426795426 0.0982803 0.634238 2.72965 0.3029 0.990649 0.906425115 -0.574739 3.03079e-05
0.994334482728 0.0983225 0.634419 2.73048 0.302966 0.990747 0.906386874 -0.574879 3.03166e-05
0.994401011196 0.0983647 0.634601 2.73131 0.303032 0.990844 0.906348624 -0.575019 3.03254e-05
0.994467539664 0.0984069 0.634783 2.73214 0.303098 0.990942 0.906310364 -0.57516 3.03341e-05
0.994534068132 0.0984492 0.634965 2.73298 0.303164 0.991039 0.906272095 -0.5753 3.03429e-05
0.9946005966 0.0984914 0.635147 2.73381 0.30323 0.991137 0.906233816 -0.57544 3.03516e-05
0.994667125068 0.0985337 0.635328 2.73464 0.303296 0.991235 0.906195528 -0.575581 3.03604e-05
0.994733653536 0.098576 0.63551 2.73548 0.303362 0.991332 0.906157231 -0.575721 3.03692e-05
0.994800182004 0.0986182 0.635692 2.73631 0.303428 0.99143 0.906118925 -0.575862 3.03779e-05
0.994866710472 0.0986605 0.635874 2.73715 0.303494 0.991528 0.906080609 -0.576002 3.03867e-05
0.99493323894 0.0987029 0.636057 2.73798 0.30356 0.991626 0.906042284 -0.576143 3.03955e-05
0.994999767408 0.0987452 0.636239 2.73882 0.303626 0.991724 0.906003949 -0.576283 3.04043e-05
0.995066295876 0.0987875 0.636421 2.73965 0.303691 0.991822 0.905965605 -0.576424 3.04131e-05
0.995132824344 0.0988299 0.636603 2.74049 0.303757 0.99192 0.905927252 -0.576565 3.04219e-05
0.995199352812 0.0988722 0.636786 2.74133 0.303823 0.992019 0.905888889 -0.576705 3.04307e-05
0.99526588128 0.0989146 0.636968 2.74217 0.303889 0.992117 0.905850517 -0.576846 3.04395e-05
0.995332409748 0.098957 0.637151 2.74301 0.303955 0.992215 0.905812136 -0.576987 3.04483e-05
0.995398938216 0.0989994 0.637333 2.74385 0.304021 0.992314 0.905773745 -0.577128 3.04571e-05
0.995465466684 0.0990418 0.637516 2.74469 0.304088 0.992412 0.905735345 -0.577268 3.04659e-05
0.995531995152 0.0990842 0.637698 2.74553 0.304154 0.992511 0.905696935 -0.577409 3.04748e-05
0.99559852362 0.0991266 0.637881 2.74637 0.30422 0.992609 0.905658517 -0.57755 3.04836e-05
0.995665052088 0.0991691 0.638064 2.74721 0.304286 0.992708 0.905620088 -0.577691 3.04925e-05
0.995731580556 0.0992115 0.638246 2.74805 0.304352 0.992806 0.905581651 -0.577832 3.05013e-05
0.995798109024 0.099254 0.638429 2.74889 0.304418 0.992905 0.905543204 -0.577973 3.05102e-05
0.995864637492 0.0992965 0.638612 2.74974 0.304484 0.993004 0.905504748 -0.578114 3.0519e-05
0.99593116596 0.099339 0.638795 2.75058 0.30455 0.993103 0.905466282 -0.578255 3.05279e-05
0.995997694428 0.0993815 0.638978 2.75143 0.304616 0.993202 0.905427807 -0.578396 3.05367e-05
0.996064222896 0.099424 0.639161 2.75227 0.304682 0.993301 0.905389322 -0.578537 3.05456e-05
0.996130751364 0.0994665 0.639344 2.75312 0.304748 0.9934 0.905350828 -0.578678 3.05545e-05
0.996197279832 0.099509 0.639528 2.75396 0.304814 0.993499 0.905312325 -0.578819 3.05634e-05
0.9962638083 0.0995516 0.639711 2.75481 0.30488 0.993598 0.905273813 -0.57896 3.05723e-05
0.996330336768 0.0995942 0.639894 2.75566 0.304946 0.993697 0.90523529 -0.579101 3.05812e-05
0.996396865236 0.0996367 0.640078 2.7565 0.305012 0.993797 0.905196759 -0.579243 3.05901e-05
0.996463393704 0.0996793 0.640261 2.75735 0.305079 0.993896 0.905158218 -0.579384 3.0599e-05
0.996529922172 0.0997219 0.640444 2.7582 0.305145 0.993995 0.905119668 -0.579525 3.06079e-05
0.99659645064 0.0997645 0.640628 2.75905 0.305211 0.994095 0.905081108 -0.579667 3.06168e-05
0.996662979108 0.0998072 0.640812 2.7599 0.305277 0.994194 0.905042539 -0.579808 3.06257e-05
0.996729507576 0.0998498 0.640995 2.76075 0.305343 0.994294 0.905003961 -0.579949 3.06347e-05
0.996796036044 0.0998925 0.641179 2.7616 0.305409 0.994394 0.904965373 -0.580091 3.06436e-05
0.996862564512 0.0999351 0.641363 2.76246 0.305475 0.994493 0.904926776 -0.580232 3.06525e-05
0.99692909298 0.0999778 0.641546 2.76331 0.305542 0.994593 0.904888169 -0.580374 3.06615e-05
0.996995621448 0.10002 0.64173 2.76416 0.305608 0.994693 0.904849553 -0.580515 3.06704e-05
0.997062149916 0.100063 0.641914 2.76501 0.305674 0.994793 0.904810928 -0.580657 3.06794e-05
0.997128678384 0.100106 0.642098 2.76587 0.30574 0.994893 0.904772293 -0.580798 3.06883e-05
0.997195206852 0.100149 0.642282 2.76672 0.305806 0.994993 0.904733648 -0.58094 3.06973e-05
0.99726173532 0.100191 0.642466 2.76758 0.305873 0.995093 0.904694995 -0.581081 3.07063e-05
0.997328263788 0.100234 0.64265 2.76843 0.305939 0.995193 0.904656331 -0.581223 3.07153e-05
0.997394792256 0.100277 0.642835 2.76929 0.306005 0.995293 0.904617659 -0.581365 3.07242e-05
0.997461320724 0.10032 0.643019 2.77015 0.306071 0.995394 0.904578977 -0.581506 3.07332e-05
0.997527849192 0.100362 0.643203 2.77101 0.306137 0.995494 0.904540285 -0.581648 3.07422e-05
0.99759437766 0.100405 0.643388 2.77186 0.306204 0.995594 0.904501585 -0.58179 3.07512e-05
0.997660906128 0.100448 0.643572 2.77272 0.30627 0.995695 0.904462874 -0.581932 3.07602e-05
0.997727434596 0.100491 0.643757 2.77358 0.306336 0.995795 0.904424154 -0.582074 3.07692e-05
0.997793963064 0.100534 0.643941 2.77444 0.306402 0.995896 0.904385425 -0.582216 3.07783e-05
0.997860491532 0.100577 0.644126 2.7753 0.306469 0.995997 0.904346687 -0.582357 3.07873e-05
0.99792702 0.100619 0.64431 2.77616 0.306535 0.996097 0.904307939 -0.582499 3.07963e-05
0.997993548468 0.100662 0.644495 2.77703 0.306601 0.996198 0.904269181 -0.582641 3.08053e-05
0.998060076936 0.100705 0.64468 2.77789 0.306667 0.996299 0.904230414 -0.582783 3.08144e-05
0.998126605404 0.100748 0.644865 2.77875 0.306734 0.9964 0.904191638 -0.582925 3.08234e-05
0.998193133872 0.100791 0.64505 2.77961 0.3068 0.996501 0.904152852 -0.583068 3.08325e-05
0.99825966234 0.100834 0.645235 2.78048 0.306866 0.996602 0.904114056 -0.58321 3.08415e-05
0.998326190808 0.100877 0.64542 2.78134 0.306933 0.996703 0.904075252 -0.583352 3.08506e-05
0.998392719276 0.10092 0.645605 2.78221 0.306999 0.996804 0.904036437 -0.583494 3.08597e-05
0.998459247744 0.100963 0.64579 2.78307 0.307065 0.996905 0.903997614 -0.583636 3.08687e-05
0.998525776212 0.101006 0.645975 2.78394 0.307132 0.997006 0.903958781 -0.583778 3.08778e-05
0.99859230468 0.101049 0.64616 2.78481 0.307198 0.997108 0.903919938 -0.583921 3.08869e-05
0.998658833148 0.101092 0.646345 2.78567 0.307264 0.997209 0.903881086 -0.584063 3.0896e-05
0.998725361616 0.101135 0.646531 2.78654 0.307331 0.99731 0.903842224 -0.584205 3.09051e-05
0.998791890084 0.101178 0.646716 2.78741 0.307397 0.997412 0.903803353 -0.584348 3.09142e-05
0.998858418552 0.101221 0.646902 2.78828 0.307463 0.997513 0.903764473 -0.58449 3.09233e-05
0.99892494702 0.101264 0.647087 2.78915 0.30753 0.997615 0.903725583 -0.584632 3.09324e-05
0.998991475488 0.101307 0.647273 2.79002 0.307596 0.997717 0.903686684 -0.584775 3.09415e-05
0.999058003956 0.10135 0.647458 2.79089 0.307662 0.997818 0.903647775 -0.584917 3.09506e-05
0.999124532424 0.101393 0.647644 2.79176 0.307729 0.99792 0.903608856 -0.58506 3.09598e-05
0.999191060892 0.101436 0.64783 2.79263 0.307795 0.998022 0.903569928 -0.585202 3.09689e-05
0.99925758936 0.101479 0.648016 2.79351 0.307862 0.998124 0.903530991 -0.585345 3.0978e-05
0.999324117828 0.101522 0.648202 2.79438 0.307928 0.998226 0.903492044 -0.585487 3.09872e-05
0.999390646296 0.101565 0.648388 2.79525 0.307994 0.998328 0.903453088 -0.58563 3.09963e-05
0.999457174764 0.101609 0.648574 2.79613 0.308061 0.99843 0.903414122 -0.585773 3.10055e-05
0.999523703232 0.101652 0.64876 2.797 0.308127 0.998532 0.903375147 -0.585915 3.10146e-05
0.9995902317 0.101695 0.648946 2.79788 0.308194 0.998635 0.903336162 -0.586058 3.10238e-05
0.999656760168 0.101738 0.649132 2.79875 0.30826 0.998737 0.903297168 -0.586201 3.1033e-05
0.999723288636 0.101781 0.649318 2.79963 0.308327 0.998839 0.903258164 -0.586344 3.10422e-05
0.999789817104 0.101824 0.649504 2.80051 0.308393 0.998942 0.903219151 -0.586487 3.10513e-05
0.999856345572 0.101868 0.649691 2.80139 0.30846 0.999044 0.903180128 -0.586629 3.10605e-05
0.99992287404 0.101911 0.649877 2.80226 0.308526 0.999147 0.903141095 -0.586772 3.10697e-05
0.999989402508 0.101954 0.650064 2.80314 0.308592 0.999249 0.903102054 -0.586915 3.10789e-05
1.00005593098 0.101997 0.65025 2.80402 0.308659 0.999352 0.903063002 -0.587058 3.10881e-05
1.00012245944 0.102041 0.650437 2.8049 0.308725 0.999455 0.903023941 -0.587201 3.10973e-05
1.00018898791 0.102084 0.650623 2.80578 0.308792 0.999558 0.902984871 -0.587344 3.11066e-05
1.00025551638 0.102127 0.65081 2.80667 0.308858 0.99966 0.902945791 -0.587487 3.11158e-05
1.00032204485 0.102171 0.650997 2.80755 0.308925 0.999763 0.902906702 -0.58763 3.1125e-05
1.00038857332 0.102214 0.651184 2.80843 0.308991 0.999866 0.902867603 -0.587773 3.11343e-05
1.00045510178 0.102257 0.65137 2.80931 0.309058 0.999969 0.902828494 -0.587917 3.11435e-05
1.00052163025 0.102301 0.651557 2.8102 0.309125 1.00007 0.902789377 -0.58806 3.11527e-05
1.00058815872 0.102344 0.651744 2.81108 0.309191 1.00018 0.902750249 -0.588203 3.1162e-05
1.00065468719 0.102387 0.651931 2.81197 0.309258 1.00028 0.902711112 -0.588346 3.11713e-05
1.00072121566 0.102431 0.652119 2.81285 0.309324 1.00038 0.902671966 -0.58849 3.11805e-05
1.00078774412 0.102474 0.652306 2.81374 0.309391 1.00049 0.902632809 -0.588633 3.11898e-05
1.00085427259 0.102517 0.652493 2.81463 0.309457 1.00059 0.902593644 -0.588776 3.11991e-05
1.00092080106 0.102561 0.65268 2.81551 0.309524 1.00069 0.902554469 -0.58892 3.12083e-05
1.00098732953 0.102604 0.652868 2.8164 0.30959 1.0008 0.902515284 -0.589063 3.12176e-05
1.001053858 0.102648 0.653055 2.81729 0.309657 1.0009 0.90247609 -0.589206 3.12269e-05
1.00112038646 0.102691 0.653242 2.81818 0.309724 1.001 0.902436886 -0.58935 3.12362e-05
1.00118691493 0.102735 0.65343 2.81907 0.30979 1.00111 0.902397673 -0.589493 3.12455e-05
1.0012534434 0.102778 0.653618 2.81996 0.309857 1.00121 0.90235845 -0.589637 3.12548e-05
1.00131997187 0.102822 0.653805 2.82085 0.309923 1.00131 0.902319217 -0.58978 3.12642e-05
1.00138650034 0.102865 0.653993 2.82174 0.30999 1.00142 0.902279975 -0.589924 3.12735e-05
1.0014530288 0.102909 0.654181 2.82264 0.310057 1.00152 0.902240724 -0.590068 3.12828e-05
1.00151955727 0.102952 0.654368 2.82353 0.310123 1.00163 0.902201463 -0.590211 3.12921e-05
1.00158608574 0.102996 0.654556 2.82442 0.31019 1.00173 0.902162192 -0.590355 3.13015e-05
1.00165261421 0.103039 0.654744 2.82532 0.310257 1.00184 0.902122912 -0.590499 3.13108e-05
1.00171914268 0.103083 0.654932 2.82621 0.310323 1.00194 0.902083622 -0.590643 3.13202e-05
1.00178567114 0.103126 0.65512 2.82711 0.31039 1.00204 0.902044323 -0.590786 3.13295e-05
1.00185219961 0.10317 0.655308 2.828 0.310457 1.00215 0.902005014 -0.59093 3.13389e-05
1.00191872808 0.103214 0.655497 2.8289 0.310523 1.00225 0.901965696 -0.591074 3.13483e-05
1.00198525655 0.103257 0.655685 2.82979 0.31059 1.00236 0.901926368 -0.591218 3.13576e-05
1.00205178502 0.103301 0.655873 2.83069 0.310657 1.00246 0.90188703 -0.591362 3.1367e-05
1.00211831348 0.103344 0.656061 2.83159 0.310723 1.00257 0.901847683 -0.591506 3.13764e-05
1.00218484195 0.103388 0.65625 2.83249 0.31079 1.00267 0.901808326 -0.59165 3.13858e-05
1.00225137042 0.103432 0.656438 2.83339 0.310857 1.00278 0.90176896 -0.591794 3.13952e-05
1.00231789889 0.103475 0.656627 2.83429 0.310923 1.00288 0.901729584 -0.591938 3.14046e-05
1.00238442736 0.103519 0.656815 2.83519 0.31099 1.00299 0.901690198 -0.592082 3.1414e-05
1.00245095582 0.103563 0.657004 2.83609 0.311057 1.00309 0.901650803 -0.592226 3.14234e-05
1.00251748429 0.103607 0.657193 2.83699 0.311124 1.0032 0.901611398 -0.59237 3.14328e-05
1.00258401276 0.10365 0.657382 2.8379 0.31119 1.0033 0.901571984 -0.592514 3.14422e-05
1.00265054123 0.103694 0.65757 2.8388 0.311257 1.00341 0.90153256 -0.592659 3.14517e-05
1.0027170697 0.103738 0.657759 2.8397 0.311324 1.00351 0.901493127 -0.592803 3.14611e-05
1.00278359816 0.103782 0.657948 2.84061 0.311391 1.00362 0.901453684 -0.592947 3.14706e-05
1.00285012663 0.103825 0.658137 2.84151 0.311457 1.00372 0.901414231 -0.593092 3.148e-05
1.0029166551 0.103869 0.658326 2.84242 0.311524 1.00383 0.901374769 -0.593236 3.14895e-05
1.00298318357 0.103913 0.658515 2.84332 0.311591 1.00393 0.901335297 -0.59338 3.14989e-05
1.00304971204 0.103957 0.658705 2.84423 0.311658 1.00404 0.901295815 -0.593525 3.15084e-05
1.0031162405 0.104001 0.658894 2.84514 0.311725 1.00414 0.901256324 -0.593669 3.15179e-05
1.00318276897 0.104044 0.659083 2.84605 0.311791 1.00425 0.901216824 -0.593814 3.15273e-05
1.00324929744 0.104088 0.659273 2.84695 0.311858 1.00435 0.901177313 -0.593958 3.15368e-05
1.00331582591 0.104132 0.659462 2.84786 0.311925 1.00446 0.901137793 -0.594103 3.15463e-05
1.00338235438 0.104176 0.659652 2.84877 0.311992 1.00457 0.901098264 -0.594247 3.15558e-05
1.00344888284 0.10422 0.659841 2.84968 0.312059 1.00467 0.901058725 -0.594392 3.15653e-05
1.00351541131 0.104264 0.660031 2.8506 0.312126 1.00478 0.901019176 -0.594537 3.15748e-05
1.00358193978 0.104308 0.66022 2.85151 0.312192 1.00488 0.900979617 -0.594681 3.15843e-05
1.00364846825 0.104352 0.66041 2.85242 0.312259 1.00499 0.900940049 -0.594826 3.15939e-05
1.00371499672 0.104396 0.6606 2.85333 0.312326 1.0051 0.900900472 -0.594971 3.16034e-05
1.00378152518 0.10444 0.66079 2.85425 0.312393 1.0052 0.900860884 -0.595115 3.16129e-05
1.00384805365 0.104483 0.66098 2.85516 0.31246 1.00531 0.900821287 -0.59526 3.16225e-05
1.00391458212 0.104527 0.66117 2.85607 0.312527 1.00541 0.900781681 -0.595405 3.1632e-05
1.00398111059 0.104571 0.66136 2.85699 0.312594 1.00552 0.900742065 -0.59555 3.16415e-05
1.00404763906 0.104615 0.66155 2.85791 0.312661 1.00563 0.900702439 -0.595695 3.16511e-05
1.00411416752 0.104659 0.66174 2.85882 0.312727 1.00573 0.900662803 -0.59584 3.16607e-05
1.00418069599 0.104704 0.66193 2.85974 0.312794 1.00584 0.900623158 -0.595985 3.16702e-05
1.00424722446 0.104748 0.66212 2.86066 0.312861 1.00595 0.900583503 -0.59613 3.16798e-05
1.00431375293 0.104792 0.662311 2.86158 0.312928 1.00605 0.900543839 -0.596275 3.16894e-05
1.0043802814 0.104836 0.662501 2.8625 0.312995 1.00616 0.900504165 -0.59642 3.1699e-05
1.00444680986 0.10488 0.662692 2.86342 0.313062 1.00627 0.900464481 -0.596565 3.17086e-05
1.00451333833 0.104924 0.662882 2.86434 0.313129 1.00637 0.900424788 -0.59671 3.17182e-05
1.0045798668 0.104968 0.663073 2.86526 0.313196 1.00648 0.900385085 -0.596855 3.17278e-05
1.00464639527 0.105012 0.663263 2.86618 0.313263 1.00659 0.900345372 -0.597001 3.17374e-05
1.00471292374 0.105056 0.663454 2.8671 0.31333 1.0067 0.90030565 -0.597146 3.1747e-05
1.0047794522 0.1051 0.663645 2.86802 0.313397 1.0068 0.900265918 -0.597291 3.17566e-05
1.00484598067 0.105145 0.663836 2.86895 0.313464 1.00691 0.900226176 -0.597437 3.17662e-05
1.00491250914 0.105189 0.664027 2.86987 0.313531 1.00702 0.900186425 -0.597582 3.17759e-05
1.00497903761 0.105233 0.664218 2.8708 0.313598 1.00713 0.900146664 -0.597727 3.17855e-05
1.00504556608 0.105277 0.664409 2.87172 0.313665 1.00723 0.900106893 -0.597873 3.17952e-05
1.00511209454 0.105321 0.6646 2.87265 0.313732 1.00734 0.900067112 -0.598018 3.18048e-05
1.00517862301 0.105366 0.664791 2.87357 0.313799 1.00745 0.900027322 -0.598164 3.18145e-05
1.00524515148 0.10541 0.664982 2.8745 0.313866 1.00756 0.899987523 -0.598309 3.18241e-05
1.00531167995 0.105454 0.665173 2.87543 0.313933 1.00766 0.899947713 -0.598455 3.18338e-05
1.00537820842 0.105498 0.665365 2.87636 0.314 1.00777 0.899907894 -0.5986 3.18435e-05
1.00544473688 0.105543 0.665556 2.87729 0.314067 1.00788 0.899868065 -0.598746 3.18532e-05
1.00551126535 0.105587 0.665748 2.87822 0.314134 1.00799 0.899828227 -0.598892 3.18628e-05
1.00557779382 0.105631 0.665939 2.87915 0.314201 1.00809 0.899788379 -0.599037 3.18725e-05
1.00564432229 0.105675 0.666131 2.88008 0.314268 1.0082 0.899748521 -0.599183 3.18822e-05
1.00571085076 0.10572 0.666322 2.88101 0.314335 1.00831 0.899708653 -0.599329 3.18919e-05
1.00577737922 0.105764 0.666514 2.88194 0.314402 1.00842 0.899668776 -0.599475 3.19017e-05
1.00584390769 0.105808 0.666706 2.88288 0.31447 1.00853 0.899628889 -0.59962 3.19114e-05
1.00591043616 0.105853 0.666898 2.88381 0.314537 1.00864 0.899588992 -0.599766 3.19211e-05
1.00597696463 0.105897 0.667089 2.88474 0.314604 1.00874 0.899549086 -0.599912 3.19308e-05
1.0060434931 0.105942 0.667281 2.88568 0.314671 1.00885 0.89950917 -0.600058 3.19406e-05
1.00611002156 0.105986 0.667473 2.88661 0.314738 1.00896 0.899469244 -0.600204 3.19503e-05
1.00617655003 0.10603 0.667665 2.88755 0.314805 1.00907 0.899429308 -0.60035 3.19601e-05
1.0062430785 0.106075 0.667858 2.88849 0.314872 1.00918 0.899389363 -0.600496 3.19698e-05
1.00630960697 0.106119 0.66805 2.88942 0.314939 1.00929 0.899349408 -0.600642 3.19796e-05
1.00637613544 0.106164 0.668242 2.89036 0.315007 1.0094 0.899309444 -0.600788 3.19893e-05
1.0064426639 0.106208 0.668434 2.8913 0.315074 1.0095 0.899269469 -0.600934 3.19991e-05
1.00650919237 0.106253 0.668627 2.89224 0.315141 1.00961 0.899229485 -0.60108 3.20089e-05
1.00657572084 0.106297 0.668819 2.89318 0.315208 1.00972 0.899189491 -0.601227 3.20187e-05
1.00664224931 0.106342 0.669012 2.89412 0.315275 1.00983 0.899149488 -0.601373 3.20285e-05
1.00670877778 0.106386 0.669204 2.89506 0.315342 1.00994 0.899109474 -0.601519 3.20383e-05
1.00677530624 0.106431 0.669397 2.896 0.31541 1.01005 0.899069451 -0.601665 3.20481e-05
1.00684183471 0.106475 0.66959 2.89695 0.315477 1.01016 0.899029419 -0.601812 3.20579e-05
1.00690836318 0.10652 0.669782 2.89789 0.315544 1.01027 0.898989376 -0.601958 3.20677e-05
1.00697489165 0.106564 0.669975 2.89883 0.315611 1.01038 0.898949324 -0.602105 3.20775e-05
1.00704142012 0.106609 0.670168 2.89978 0.315678 1.01049 0.898909262 -0.602251 3.20873e-05
1.00710794858 0.106653 0.670361 2.90072 0.315746 1.0106 0.89886919 -0.602398 3.20972e-05
1.00717447705 0.106698 0.670554 2.90167 0.315813 1.01071 0.898829109 -0.602544 3.2107e-05
1.00724100552 0.106743 0.670747 2.90262 0.31588 1.01081 0.898789018 -0.602691 3.21169e-05
1.00730753399 0.106787 0.67094 2.90356 0.315947 1.01092 0.898748917 -0.602837 3.21267e-05
1.00737406246 0.106832 0.671133 2.90451 0.316015 1.01103 0.898708806 -0.602984 3.21366e-05
1.00744059092 0.106877 0.671327 2.90546 0.316082 1.01114 0.898668686 -0.60313 3.21464e-05
1.00750711939 0.106921 0.67152 2.90641 0.316149 1.01125 0.898628555 -0.603277 3.21563e-05
1.00757364786 0.106966 0.671713 2.90736 0.316216 1.01136 0.898588415 -0.603424 3.21662e-05
1.00764017633 0.107011 0.671907 2.90831 0.316284 1.01147 0.898548266 -0.603571 3.21761e-05
1.0077067048 0.107055 0.6721 2.90926 0.316351 1.01158 0.898508106 -0.603717 3.2186e-05
1.00777323326 0.1071 0.672294 2.91021 0.316418 1.01169 0.898467937 -0.603864 3.21959e-05
1.00783976173 0.107145 0.672488 2.91116 0.316486 1.0118 0.898427758 -0.604011 3.22058e-05
1.0079062902 0.10719 0.672681 2.91212 0.316553 1.01191 0.898387569 -0.604158 3.22157e-05
1.00797281867 0.107234 0.672875 2.91307 0.31662 1.01202 0.89834737 -0.604305 3.22256e-05
1.00803934714 0.107279 0.673069 2.91402 0.316688 1.01214 0.898307162 -0.604452 3.22355e-05
1.0081058756 0.107324 0.673263 2.91498 0.316755 1.01225 0.898266944 -0.604599 3.22454e-05
1.00817240407 0.107369 0.673457 2.91593 0.316822 1.01236 0.898226716 -0.604746 3.22554e-05
1.00823893254 0.107413 0.673651 2.91689 0.31689 1.01247 0.898186478 -0.604893 3.22653e-05
1.00830546101 0.107458 0.673845 2.91785 0.316957 1.01258 0.898146231 -0.60504 3.22753e-05
1.00837198948 0.107503 0.674039 2.9188 0.317024 1.01269 0.898105973 -0.605187 3.22852e-05
1.00843851794 0.107548 0.674233 2.91976 0.317092 1.0128 0.898065706 -0.605334 3.22952e-05
1.00850504641 0.107593 0.674428 2.92072 0.317159 1.01291 0.89802543 -0.605481 3.23051e-05
1.00857157488 0.107638 0.674622 2.92168 0.317227 1.01302 0.897985143 -0.605629 3.23151e-05
1.00863810335 0.107683 0.674816 2.92264 0.317294 1.01313 0.897944846 -0.605776 3.23251e-05
1.00870463182 0.107728 0.675011 2.9236 0.317361 1.01324 0.89790454 -0.605923 3.23351e-05
1.00877116028 0.107772 0.675205 2.92456 0.317429 1.01335 0.897864224 -0.606071 3.23451e-05
1.00883768875 0.107817 0.6754 2.92552 0.317496 1.01347 0.897823898 -0.606218 3.23551e-05
1.00890421722 0.107862 0.675595 2.92649 0.317564 1.01358 0.897783563 -0.606365 3.23651e-05
1.00897074569 0.107907 0.675789 2.92745 0.317631 1.01369 0.897743217 -0.606513 3.23751e-05
1.00903727416 0.107952 0.675984 2.92841 0.317698 1.0138 0.897702862 -0.60666 3.23851e-05
1.00910380262 0.107997 0.676179 2.92938 0.317766 1.01391 0.897662497 -0.606808 3.23951e-05
1.00917033109 0.108042 0.676374 2.93034 0.317833 1.01402 0.897622122 -0.606955 3.24051e-05
1.00923685956 0.108087 0.676569 2.93131 0.317901 1.01413 0.897581737 -0.607103 3.24152e-05
1.00930338803 0.108132 0.676764 2.93228 0.317968 1.01425 0.897541343 -0.607251 3.24252e-05
1.0093699165 0.108177 0.676959 2.93324 0.318036 1.01436 0.897500938 -0.607398 3.24353e-05
1.00943644496 0.108222 0.677154 2.93421 0.318103 1.01447 0.897460524 -0.607546 3.24453e-05
1.00950297343 0.108267 0.677349 2.93518 0.318171 1.01458 0.8974201 -0.607694 3.24554e-05
1.0095695019 0.108312 0.677545 2.93615 0.318238 1.01469 0.897379666 -0.607842 3.24655e-05
1.00963603037 0.108358 0.67774 2.93712 0.318306 1.0148 0.897339222 -0.607989 3.24755e-05
1.00970255884 0.108403 0.677936 2.93809 0.318373 1.01492 0.897298769 -0.608137 3.24856e-05
1.0097690873 0.108448 0.678131 2.93906 0.318441 1.01503 0.897258306 -0.608285 3.24957e-05
1.00983561577 0.108493 0.678327 2.94003 0.318508 1.01514 0.897217832 -0.608433 3.25058e-05
1.00990214424 0.108538 0.678522 2.94101 0.318576 1.01525 0.897177349 -0.608581 3.25159e-05
1.00996867271 0.108583 0.678718 2.94198 0.318643 1.01537 0.897136857 -0.608729 3.2526e-05
1.01003520118 0.108628 0.678914 2.94295 0.318711 1.01548 0.897096354 -0.608877 3.25361e-05
1.01010172964 0.108673 0.67911 2.94393 0.318779 1.01559 0.897055841 -0.609025 3.25462e-05
1.01016825811 0.108719 0.679305 2.9449 0.318846 1.0157 0.897015319 -0.609173 3.25563e-05
1.01023478658 0.108764 0.679501 2.94588 0.318914 1.01582 0.896974787 -0.609321 3.25665e-05
1.01030131505 0.108809 0.679697 2.94686 0.318981 1.01593 0.896934244 -0.609469 3.25766e-05
1.01036784352 0.108854 0.679893 2.94783 0.319049 1.01604 0.896893692 -0.609617 3.25868e-05
1.01043437198 0.1089 0.68009 2.94881 0.319117 1.01615 0.896853131 -0.609766 3.25969e-05
1.01050090045 0.108945 0.680286 2.94979 0.319184 1.01627 0.896812559 -0.609914 3.26071e-05
1.01056742892 0.10899 0.680482 2.95077 0.319252 1.01638 0.896771977 -0.610062 3.26172e-05
1.01063395739 0.109035 0.680678 2.95175 0.319319 1.01649 0.896731386 -0.610211 3.26274e-05
1.01070048586 0.109081 0.680875 2.95273 0.319387 1.01661 0.896690785 -0.610359 3.26376e-05
1.01076701432 0.109126 0.681071 2.95371 0.319455 1.01672 0.896650173 -0.610507 3.26477e-05
1.01083354279 0.109171 0.681268 2.95469 0.319522 1.01683 0.896609552 -0.610656 3.26579e-05
1.01090007126 0.109217 0.681464 2.95568 0.31959 1.01695 0.896568921 -0.610804 3.26681e-05
1.01096659973 0.109262 0.681661 2.95666 0.319658 1.01706 0.896528281 -0.610953 3.26783e-05
1.0110331282 0.109307 0.681858 2.95764 0.319725 1.01717 0.89648763 -0.611101 3.26885e-05
1.01109965666 0.109353 0.682055 2.95863 0.319793 1.01729 0.896446969 -0.61125 3.26988e-05
1.01116618513 0.109398 0.682252 2.95961 0.319861 1.0174 0.896406299 -0.611399 3.2709e-05
1.0112327136 0.109443 0.682448 2.9606 0.319928 1.01751 0.896365618 -0.611547 3.27192e-05
1.01129924207 0.109489 0.682645 2.96159 0.319996 1.01763 0.896324928 -0.611696 3.27294e-05
1.01136577054 0.109534 0.682843 2.96257 0.320064 1.01774 0.896284228 -0.611845 3.27397e-05
1.011432299 0.10958 0.68304 2.96356 0.320131 1.01785 0.896243518 -0.611993 3.27499e-05
1.01149882747 0.109625 0.683237 2.96455 0.320199 1.01797 0.896202798 -0.612142 3.27602e-05
1.01156535594 0.109671 0.683434 2.96554 0.320267 1.01808 0.896162068 -0.612291 3.27704e-05
1.01163188441 0.109716 0.683631 2.96653 0.320335 1.0182 0.896121328 -0.61244 3.27807e-05
1.01169841288 0.109762 0.683829 2.96752 0.320402 1.01831 0.896080579 -0.612589 3.2791e-05
1.01176494134 0.109807 0.684026 2.96851 0.32047 1.01842 0.896039819 -0.612738 3.28013e-05
1.01183146981 0.109853 0.684224 2.9695 0.320538 1.01854 0.89599905 -0.612887 3.28116e-05
1.01189799828 0.109898 0.684421 2.9705 0.320606 1.01865 0.89595827 -0.613036 3.28218e-05
1.01196452675 0.109944 0.684619 2.97149 0.320673 1.01877 0.895917481 -0.613185 3.28321e-05
1.01203105522 0.109989 0.684817 2.97249 0.320741 1.01888 0.895876682 -0.613334 3.28424e-05
1.01209758368 0.110035 0.685015 2.97348 0.320809 1.019 0.895835873 -0.613483 3.28528e-05
1.01216411215 0.11008 0.685212 2.97448 0.320877 1.01911 0.895795054 -0.613632 3.28631e-05
1.01223064062 0.110126 0.68541 2.97547 0.320945 1.01923 0.895754225 -0.613781 3.28734e-05
1.01229716909 0.110172 0.685608 2.97647 0.321012 1.01934 0.895713386 -0.613931 3.28837e-05
1.01236369756 0.110217 0.685806 2.97747 0.32108 1.01946 0.895672537 -0.61408 3.28941e-05
1.01243022602 0.110263 0.686005 2.97847 0.321148 1.01957 0.895631678 -0.614229 3.29044e-05
1.01249675449 0.110308 0.686203 2.97946 0.321216 1.01969 0.89559081 -0.614379 3.29148e-05
1.01256328296 0.110354 0.686401 2.98046 0.321284 1.0198 0.895549931 -0.614528 3.29251e-05
1.01262981143 0.1104 0.686599 2.98146 0.321352 1.01992 0.895509042 -0.614677 3.29355e-05
1.0126963399 0.110445 0.686798 2.98247 0.321419 1.02003 0.895468144 -0.614827 3.29459e-05
1.01276286836 0.110491 0.686996 2.98347 0.321487 1.02015 0.895427235 -0.614976 3.29563e-05
1.01282939683 0.110537 0.687195 2.98447 0.321555 1.02026 0.895386317 -0.615126 3.29666e-05
1.0128959253 0.110583 0.687393 2.98547 0.321623 1.02038 0.895345389 -0.615275 3.2977e-05
1.01296245377 0.110628 0.687592 2.98648 0.321691 1.02049 0.89530445 -0.615425 3.29874e-05
1.01302898224 0.110674 0.687791 2.98748 0.321759 1.02061 0.895263502 -0.615575 3.29978e-05
1.0130955107 0.11072 0.687989 2.98849 0.321827 1.02072 0.895222544 -0.615724 3.30082e-05
1.01316203917 0.110766 0.688188 2.98949 0.321895 1.02084 0.895181576 -0.615874 3.30187e-05
1.01322856764 0.110811 0.688387 2.9905 0.321963 1.02095 0.895140598 -0.616024 3.30291e-05
1.01329509611 0.110857 0.688586 2.99151 0.32203 1.02107 0.895099609 -0.616174 3.30395e-05
1.01336162458 0.110903 0.688785 2.99251 0.322098 1.02119 0.895058611 -0.616323 3.305e-05
1.01342815304 0.110949 0.688984 2.99352 0.322166 1.0213 0.895017603 -0.616473 3.30604e-05
1.01349468151 0.110995 0.689183 2.99453 0.322234 1.02142 0.894976585 -0.616623 3.30709e-05
1.01356120998 0.111041 0.689383 2.99554 0.322302 1.02153 0.894935557 -0.616773 3.30813e-05
1.01362773845 0.111086 0.689582 2.99655 0.32237 1.02165 0.894894519 -0.616923 3.30918e-05
1.01369426692 0.111132 0.689781 2.99757 0.322438 1.02177 0.894853471 -0.617073 3.31023e-05
1.01376079538 0.111178 0.689981 2.99858 0.322506 1.02188 0.894812414 -0.617223 3.31127e-05
1.01382732385 0.111224 0.69018 2.99959 0.322574 1.022 0.894771346 -0.617373 3.31232e-05
1.01389385232 0.11127 0.69038 3.0006 0.322642 1.02212 0.894730268 -0.617523 3.31337e-05
1.01396038079 0.111316 0.69058 3.00162 0.32271 1.02223 0.89468918 -0.617673 3.31442e-05
1.01402690926 0.111362 0.690779 3.00263 0.322778 1.02235 0.894648082 -0.617824 3.31547e-05
1.01409343772 0.111408 0.690979 3.00365 0.322846 1.02246 0.894606974 -0.617974 3.31652e-05
1.01415996619 0.111454 0.691179 3.00467 0.322914 1.02258 0.894565856 -0.618124 3.31757e-05
1.01422649466 0.1115 0.691379 3.00568 0.322982 1.0227 0.894524729 -0.618274 3.31863e-05
1.01429302313 0.111546 0.691579 3.0067 0.32305 1.02281 0.894483591 -0.618425 3.31968e-05
1.0143595516 0.111592 0.691779 3.00772 0.323118 1.02293 0.894442443 -0.618575 3.32073e-05
1.01442608006 0.111638 0.691979 3.00874 0.323186 1.02305 0.894401285 -0.618726 3.32179e-05
1.01449260853 0.111684 0.692179 3.00976 0.323254 1.02317 0.894360117 -0.618876 3.32284e-05
1.014559137 0.11173 0.69238 3.01078 0.323323 1.02328 0.894318939 -0.619026 3.3239e-05
1.01462566547 0.111776 0.69258 3.0118 0.323391 1.0234 0.894277751 -0.619177 3.32496e-05
1.01469219394 0.111822 0.69278 3.01282 0.323459 1.02352 0.894236553 -0.619328 3.32601e-05
1.0147587224 0.111868 0.692981 3.01384 0.323527 1.02363 0.894195345 -0.619478 3.32707e-05
1.01482525087 0.111914 0.693181 3.01487 0.323595 1.02375 0.894154128 -0.619629 3.32813e-05
1.01489177934 0.11196 0.693382 3.01589 0.323663 1.02387 0.8941129 -0.619779 3.32919e-05
1.01495830781 0.112007 0.693583 3.01692 0.323731 1.02399 0.894071662 -0.61993 3.33025e-05
1.01502483628 0.112053 0.693783 3.01794 0.323799 1.0241 0.894030414 -0.620081 3.33131e-05
1.01509136474 0.112099 0.693984 3.01897 0.323867 1.02422 0.893989156 -0.620232 3.33237e-05
1.01515789321 0.112145 0.694185 3.02 0.323936 1.02434 0.893947887 -0.620383 3.33343e-05
1.01522442168 0.112191 0.694386 3.02102 0.324004 1.02446 0.893906609 -0.620533 3.3345e-05
1.01529095015 0.112237 0.694587 3.02205 0.324072 1.02458 0.893865321 -0.620684 3.33556e-05
1.01535747862 0.112284 0.694788 3.02308 0.32414 1.02469 0.893824023 -0.620835 3.33663e-05
1.01542400708 0.11233 0.694989 3.02411 0.324208 1.02481 0.893782715 -0.620986 3.33769e-05
1.01549053555 0.112376 0.695191 3.02514 0.324276 1.02493 0.893741396 -0.621137 3.33876e-05
1.01555706402 0.112422 0.695392 3.02617 0.324345 1.02505 0.893700068 -0.621288 3.33982e-05
1.01562359249 0.112469 0.695593 3.02721 0.324413 1.02517 0.89365873 -0.621439 3.34089e-05
1.01569012096 0.112515 0.695795 3.02824 0.324481 1.02528 0.893617381 -0.62159 3.34196e-05
1.01575664942 0.112561 0.695996 3.02927 0.324549 1.0254 0.893576023 -0.621742 3.34302e-05
1.01582317789 0.112608 0.696198 3.03031 0.324617 1.02552 0.893534654 -0.621893 3.34409e-05
1.01588970636 0.112654 0.696399 3.03134 0.324686 1.02564 0.893493276 -0.622044 3.34516e-05
1.01595623483 0.1127 0.696601 3.03238 0.324754 1.02576 0.893451887 -0.622195 3.34623e-05
1.0160227633 0.112747 0.696803 3.03341 0.324822 1.02588 0.893410488 -0.622347 3.3473e-05
1.01608929176 0.112793 0.697005 3.03445 0.32489 1.026 0.893369079 -0.622498 3.34838e-05
1.01615582023 0.112839 0.697207 3.03549 0.324959 1.02611 0.893327661 -0.622649 3.34945e-05
1.0162223487 0.112886 0.697409 3.03653 0.325027 1.02623 0.893286232 -0.622801 3.35052e-05
1.01628887717 0.112932 0.697611 3.03757 0.325095 1.02635 0.893244793 -0.622952 3.3516e-05
1.01635540564 0.112979 0.697813 3.03861 0.325163 1.02647 0.893203344 -0.623104 3.35267e-05
1.0164219341 0.113025 0.698015 3.03965 0.325232 1.02659 0.893161884 -0.623255 3.35375e-05
1.01648846257 0.113071 0.698217 3.04069 0.3253 1.02671 0.893120415 -0.623407 3.35482e-05
1.01655499104 0.113118 0.69842 3.04173 0.325368 1.02683 0.893078936 -0.623558 3.3559e-05
1.01662151951 0.113164 0.698622 3.04277 0.325437 1.02695 0.893037446 -0.62371 3.35698e-05
1.01668804798 0.113211 0.698824 3.04382 0.325505 1.02707 0.892995947 -0.623862 3.35805e-05
1.01675457644 0.113257 0.699027 3.04486 0.325573 1.02719 0.892954437 -0.624014 3.35913e-05
1.01682110491 0.113304 0.69923 3.04591 0.325642 1.02731 0.892912918 -0.624165 3.36021e-05
1.01688763338 0.11335 0.699432 3.04695 0.32571 1.02743 0.892871388 -0.624317 3.36129e-05
1.01695416185 0.113397 0.699635 3.048 0.325778 1.02755 0.892829848 -0.624469 3.36237e-05
1.01702069032 0.113443 0.699838 3.04904 0.325847 1.02766 0.892788298 -0.624621 3.36345e-05
1.01708721878 0.11349 0.700041 3.05009 0.325915 1.02778 0.892746738 -0.624773 3.36454e-05
1.01715374725 0.113537 0.700244 3.05114 0.325984 1.0279 0.892705167 -0.624925 3.36562e-05
1.01722027572 0.113583 0.700447 3.05219 0.326052 1.02802 0.892663587 -0.625077 3.3667e-05
1.01728680419 0.11363 0.70065 3.05324 0.32612 1.02814 0.892621997 -0.625229 3.36779e-05
1.01735333266 0.113676 0.700853 3.05429 0.326189 1.02826 0.892580396 -0.625381 3.36887e-05
1.01741986112 0.113723 0.701056 3.05534 0.326257 1.02838 0.892538785 -0.625533 3.36996e-05
1.01748638959 0.11377 0.701259 3.0564 0.326326 1.0285 0.892497165 -0.625685 3.37104e-05
1.01755291806 0.113816 0.701463 3.05745 0.326394 1.02863 0.892455534 -0.625837 3.37213e-05
1.01761944653 0.113863 0.701666 3.0585 0.326462 1.02875 0.892413893 -0.625989 3.37322e-05
1.017685975 0.11391 0.70187 3.05956 0.326531 1.02887 0.892372241 -0.626142 3.37431e-05
1.01775250346 0.113956 0.702073 3.06061 0.326599 1.02899 0.89233058 -0.626294 3.3754e-05
1.01781903193 0.114003 0.702277 3.06167 0.326668 1.02911 0.892288909 -0.626446 3.37649e-05
1.0178855604 0.11405 0.702481 3.06273 0.326736 1.02923 0.892247227 -0.626599 3.37758e-05
1.01795208887 0.114097 0.702684 3.06378 0.326805 1.02935 0.892205535 -0.626751 3.37867e-05
1.01801861734 0.114143 0.702888 3.06484 0.326873 1.02947 0.892163833 -0.626904 3.37976e-05
1.0180851458 0.11419 0.703092 3.0659 0.326942 1.02959 0.892122121 -0.627056 3.38085e-05
1.01815167427 0.114237 0.703296 3.06696 0.32701 1.02971 0.892080399 -0.627209 3.38195e-05
1.01821820274 0.114284 0.7035 3.06802 0.327079 1.02983 0.892038667 -0.627361 3.38304e-05
1.01828473121 0.114331 0.703705 3.06908 0.327147 1.02995 0.891996925 -0.627514 3.38413e-05
1.01835125968 0.114377 0.703909 3.07014 0.327216 1.03007 0.891955172 -0.627666 3.38523e-05
1.01841778814 0.114424 0.704113 3.07121 0.327284 1.0302 0.891913409 -0.627819 3.38633e-05
1.01848431661 0.114471 0.704317 3.07227 0.327353 1.03032 0.891871636 -0.627972 3.38742e-05
1.01855084508 0.114518 0.704522 3.07333 0.327421 1.03044 0.891829853 -0.628125 3.38852e-05
1.01861737355 0.114565 0.704726 3.0744 0.32749 1.03056 0.89178806 -0.628277 3.38962e-05
1.01868390202 0.114612 0.704931 3.07546 0.327558 1.03068 0.891746256 -0.62843 3.39072e-05
1.01875043048 0.114659 0.705136 3.07653 0.327627 1.0308 0.891704443 -0.628583 3.39182e-05
1.01881695895 0.114705 0.70534 3.0776 0.327696 1.03092 0.891662619 -0.628736 3.39292e-05
1.01888348742 0.114752 0.705545 3.07867 0.327764 1.03105 0.891620785 -0.628889 3.39402e-05
1.01895001589 0.114799 0.70575 3.07973 0.327833 1.03117 0.891578941 -0.629042 3.39512e-05
1.01901654436 0.114846 0.705955 3.0808 0.327901 1.03129 0.891537087 -0.629195 3.39623e-05
1.01908307282 0.114893 0.70616 3.08187 0.32797 1.03141 0.891495222 -0.629348 3.39733e-05
1.01914960129 0.11494 0.706365 3.08294 0.328039 1.03153 0.891453348 -0.629501 3.39843e-05
1.01921612976 0.114987 0.70657 3.08402 0.328107 1.03166 0.891411463 -0.629654 3.39954e-05
1.01928265823 0.115034 0.706775 3.08509 0.328176 1.03178 0.891369568 -0.629808 3.40064e-05
1.0193491867 0.115081 0.70698 3.08616 0.328245 1.0319 0.891327663 -0.629961 3.40175e-05
1.01941571516 0.115128 0.707186 3.08724 0.328313 1.03202 0.891285747 -0.630114 3.40286e-05
1.01948224363 0.115175 0.707391 3.08831 0.328382 1.03215 0.891243821 -0.630267 3.40396e-05
1.0195487721 0.115223 0.707597 3.08939 0.328451 1.03227 0.891201886 -0.630421 3.40507e-05
1.01961530057 0.11527 0.707802 3.09046 0.328519 1.03239 0.89115994 -0.630574 3.40618e-05
1.01968182904 0.115317 0.708008 3.09154 0.328588 1.03251 0.891117983 -0.630728 3.40729e-05
1.0197483575 0.115364 0.708214 3.09262 0.328657 1.03264 0.891076017 -0.630881 3.4084e-05
1.01981488597 0.115411 0.708419 3.09369 0.328725 1.03276 0.89103404 -0.631035 3.40951e-05
1.01988141444 0.115458 0.708625 3.09477 0.328794 1.03288 0.890992053 -0.631188 3.41063e-05
1.01994794291 0.115505 0.708831 3.09585 0.328863 1.033 0.890950056 -0.631342 3.41174e-05
1.02001447138 0.115552 0.709037 3.09693 0.328931 1.03313 0.890908049 -0.631495 3.41285e-05
1.02008099984 0.1156 0.709243 3.09802 0.329 1.03325 0.890866031 -0.631649 3.41397e-05
1.02014752831 0.115647 0.709449 3.0991 0.329069 1.03337 0.890824004 -0.631803 3.41508e-05
1.02021405678 0.115694 0.709656 3.10018 0.329138 1.0335 0.890781966 -0.631956 3.4162e-05
1.02028058525 0.115741 0.709862 3.10126 0.329206 1.03362 0.890739918 -0.63211 3.41731e-05
1.02034711372 0.115788 0.710068 3.10235 0.329275 1.03374 0.890697859 -0.632264 3.41843e-05
1.02041364218 0.115836 0.710275 3.10343 0.329344 1.03387 0.89065579 -0.632418 3.41955e-05
1.02048017065 0.115883 0.710481 3.10452 0.329413 1.03399 0.890613711 -0.632572 3.42067e-05
1.02054669912 0.11593 0.710688 3.10561 0.329482 1.03411 0.890571622 -0.632726 3.42179e-05
1.02061322759 0.115977 0.710894 3.10669 0.32955 1.03424 0.890529523 -0.63288 3.42291e-05
1.02067975606 0.116025 0.711101 3.10778 0.329619 1.03436 0.890487413 -0.633034 3.42403e-05
1.02074628452 0.116072 0.711308 3.10887 0.329688 1.03448 0.890445293 -0.633188 3.42515e-05
1.02081281299 0.116119 0.711515 3.10996 0.329757 1.03461 0.890403163 -0.633342 3.42627e-05
1.02087934146 0.116167 0.711722 3.11105 0.329826 1.03473 0.890361023 -0.633496 3.4274e-05
1.02094586993 0.116214 0.711929 3.11214 0.329895 1.03486 0.890318872 -0.63365 3.42852e-05
1.0210123984 0.116261 0.712136 3.11323 0.329963 1.03498 0.890276711 -0.633804 3.42964e-05
1.02107892686 0.116309 0.712343 3.11433 0.330032 1.0351 0.89023454 -0.633959 3.43077e-05
1.02114545533 0.116356 0.71255 3.11542 0.330101 1.03523 0.890192359 -0.634113 3.43189e-05
1.0212119838 0.116404 0.712758 3.11652 0.33017 1.03535 0.890150167 -0.634267 3.43302e-05
1.02127851227 0.116451 0.712965 3.11761 0.330239 1.03548 0.890107965 -0.634422 3.43415e-05
1.02134504074 0.116499 0.713172 3.11871 0.330308 1.0356 0.890065753 -0.634576 3.43528e-05
1.0214115692 0.116546 0.71338 3.1198 0.330377 1.03573 0.89002353 -0.634731 3.43641e-05
1.02147809767 0.116593 0.713587 3.1209 0.330446 1.03585 0.889981297 -0.634885 3.43754e-05
1.02154462614 0.116641 0.713795 3.122 0.330515 1.03598 0.889939054 -0.63504 3.43867e-05
1.02161115461 0.116688 0.714003 3.1231 0.330583 1.0361 0.889896801 -0.635194 3.4398e-05
1.02167768308 0.116736 0.714211 3.1242 0.330652 1.03623 0.889854537 -0.635349 3.44093e-05
1.02174421154 0.116783 0.714419 3.1253 0.330721 1.03635 0.889812263 -0.635504 3.44206e-05
1.02181074001 0.116831 0.714627 3.1264 0.33079 1.03648 0.889769979 -0.635658 3.4432e-05
1.02187726848 0.116879 0.714835 3.1275 0.330859 1.0366 0.889727685 -0.635813 3.44433e-05
1.02194379695 0.116926 0.715043 3.12861 0.330928 1.03673 0.88968538 -0.635968 3.44546e-05
1.02201032542 0.116974 0.715251 3.12971 0.330997 1.03685 0.889643065 -0.636123 3.4466e-05
1.02207685388 0.117021 0.715459 3.13081 0.331066 1.03698 0.889600739 -0.636277 3.44774e-05
1.02214338235 0.117069 0.715667 3.13192 0.331135 1.0371 0.889558404 -0.636432 3.44887e-05
1.02220991082 0.117117 0.715876 3.13302 0.331204 1.03723 0.889516058 -0.636587 3.45001e-05
1.02227643929 0.117164 0.716084 3.13413 0.331273 1.03735 0.889473701 -0.636742 3.45115e-05
1.02234296776 0.117212 0.716293 3.13524 0.331342 1.03748 0.889431335 -0.636897 3.45229e-05
1.02240949622 0.117259 0.716501 3.13635 0.331411 1.0376 0.889388958 -0.637052 3.45343e-05
1.02247602469 0.117307 0.71671 3.13746 0.33148 1.03773 0.88934657 -0.637207 3.45457e-05
1.02254255316 0.117355 0.716919 3.13857 0.331549 1.03786 0.889304173 -0.637363 3.45571e-05
1.02260908163 0.117403 0.717128 3.13968 0.331618 1.03798 0.889261765 -0.637518 3.45685e-05
1.0226756101 0.11745 0.717337 3.14079 0.331687 1.03811 0.889219347 -0.637673 3.458e-05
1.02274213856 0.117498 0.717546 3.1419 0.331756 1.03823 0.889176918 -0.637828 3.45914e-05
1.02280866703 0.117546 0.717755 3.14301 0.331826 1.03836 0.889134479 -0.637984 3.46029e-05
1.0228751955 0.117593 0.717964 3.14413 0.331895 1.03849 0.88909203 -0.638139 3.46143e-05
1.02294172397 0.117641 0.718173 3.14524 0.331964 1.03861 0.88904957 -0.638294 3.46258e-05
1.02300825244 0.117689 0.718382 3.14636 0.332033 1.03874 0.889007101 -0.63845 3.46373e-05
1.0230747809 0.117737 0.718592 3.14747 0.332102 1.03886 0.88896462 -0.638605 3.46487e-05
1.02314130937 0.117785 0.718801 3.14859 0.332171 1.03899 0.88892213 -0.638761 3.46602e-05
1.02320783784 0.117832 0.719011 3.14971 0.33224 1.03912 0.888879629 -0.638916 3.46717e-05
1.02327436631 0.11788 0.71922 3.15083 0.332309 1.03924 0.888837117 -0.639072 3.46832e-05
1.02334089478 0.117928 0.71943 3.15195 0.332378 1.03937 0.888794596 -0.639227 3.46947e-05
1.02340742324 0.117976 0.71964 3.15307 0.332448 1.0395 0.888752064 -0.639383 3.47062e-05
1.02347395171 0.118024 0.719849 3.15419 0.332517 1.03962 0.888709521 -0.639539 3.47177e-05
1.02354048018 0.118072 0.720059 3.15531 0.332586 1.03975 0.888666969 -0.639695 3.47293e-05
1.02360700865 0.11812 0.720269 3.15643 0.332655 1.03988 0.888624406 -0.63985 3.47408e-05
1.02367353712 0.118168 0.720479 3.15756 0.332724 1.04001 0.888581832 -0.640006 3.47524e-05
1.02374006558 0.118216 0.720689 3.15868 0.332793 1.04013 0.888539248 -0.640162 3.47639e-05
1.02380659405 0.118264 0.7209 3.1598 0.332863 1.04026 0.888496654 -0.640318 3.47755e-05
1.02387312252 0.118312 0.72111 3.16093 0.332932 1.04039 0.88845405 -0.640474 3.4787e-05
1.02393965099 0.118359 0.72132 3.16206 0.333001 1.04051 0.888411435 -0.64063 3.47986e-05
1.02400617946 0.118407 0.721531 3.16318 0.33307 1.04064 0.888368809 -0.640786 3.48102e-05
1.02407270792 0.118455 0.721741 3.16431 0.33314 1.04077 0.888326174 -0.640942 3.48218e-05
1.02413923639 0.118504 0.721952 3.16544 0.333209 1.0409 0.888283528 -0.641098 3.48334e-05
1.02420576486 0.118552 0.722162 3.16657 0.333278 1.04103 0.888240871 -0.641254 3.4845e-05
1.02427229333 0.1186 0.722373 3.1677 0.333347 1.04115 0.888198204 -0.641411 3.48566e-05
1.0243388218 0.118648 0.722584 3.16883 0.333417 1.04128 0.888155527 -0.641567 3.48682e-05
1.02440535026 0.118696 0.722795 3.16997 0.333486 1.04141 0.888112839 -0.641723 3.48799e-05
1.02447187873 0.118744 0.723006 3.1711 0.333555 1.04154 0.888070141 -0.641879 3.48915e-05
1.0245384072 0.118792 0.723217 3.17223 0.333624 1.04166 0.888027433 -0.642036 3.49031e-05
1.02460493567 0.11884 0.723428 3.17337 0.333694 1.04179 0.887984714 -0.642192 3.49148e-05
1.02467146414 0.118888 0.723639 3.1745 0.333763 1.04192 0.887941985 -0.642349 3.49265e-05
1.0247379926 0.118936 0.72385 3.17564 0.333832 1.04205 0.887899245 -0.642505 3.49381e-05
1.02480452107 0.118985 0.724061 3.17677 0.333902 1.04218 0.887856495 -0.642662 3.49498e-05
1.02487104954 0.119033 0.724273 3.17791 0.333971 1.04231 0.887813734 -0.642818 3.49615e-05
1.02493757801 0.119081 0.724484 3.17905 0.33404 1.04244 0.887770964 -0.642975 3.49732e-05
1.02500410648 0.119129 0.724696 3.18019 0.33411 1.04256 0.887728182 -0.643132 3.49849e-05
1.02507063494 0.119177 0.724907 3.18133 0.334179 1.04269 0.88768539 -0.643288 3.49966e-05
1.02513716341 0.119226 0.725119 3.18247 0.334249 1.04282 0.887642588 -0.643445 3.50083e-05
1.02520369188 0.119274 0.725331 3.18361 0.334318 1.04295 0.887599776 -0.643602 3.502e-05
1.02527022035 0.119322 0.725543 3.18476 0.334387 1.04308 0.887556953 -0.643759 3.50317e-05
1.02533674882 0.11937 0.725754 3.1859 0.334457 1.04321 0.887514119 -0.643915 3.50435e-05
1.02540327728 0.119419 0.725966 3.18704 0.334526 1.04334 0.887471275 -0.644072 3.50552e-05
1.02546980575 0.119467 0.726179 3.18819 0.334596 1.04347 0.887428421 -0.644229 3.5067e-05
1.02553633422 0.119515 0.726391 3.18933 0.334665 1.0436 0.887385556 -0.644386 3.50787e-05
1.02560286269 0.119564 0.726603 3.19048 0.334734 1.04372 0.887342681 -0.644543 3.50905e-05
1.02566939116 0.119612 0.726815 3.19163 0.334804 1.04385 0.887299795 -0.6447 3.51023e-05
1.02573591962 0.11966 0.727028 3.19278 0.334873 1.04398 0.887256899 -0.644858 3.51141e-05
1.02580244809 0.119709 0.72724 3.19393 0.334943 1.04411 0.887213992 -0.645015 3.51259e-05
1.02586897656 0.119757 0.727453 3.19508 0.335012 1.04424 0.887171075 -0.645172 3.51377e-05
1.02593550503 0.119805 0.727665 3.19623 0.335082 1.04437 0.887128148 -0.645329 3.51495e-05
1.0260020335 0.119854 0.727878 3.19738 0.335151 1.0445 0.88708521 -0.645486 3.51613e-05
1.02606856196 0.119902 0.728091 3.19853 0.335221 1.04463 0.887042261 -0.645644 3.51731e-05
1.02613509043 0.119951 0.728303 3.19968 0.33529 1.04476 0.886999302 -0.645801 3.51849e-05
1.0262016189 0.119999 0.728516 3.20084 0.33536 1.04489 0.886956333 -0.645959 3.51968e-05
1.02626814737 0.120048 0.728729 3.20199 0.335429 1.04502 0.886913353 -0.646116 3.52086e-05
1.02633467584 0.120096 0.728942 3.20315 0.335499 1.04515 0.886870363 -0.646273 3.52205e-05
1.0264012043 0.120145 0.729156 3.20431 0.335568 1.04528 0.886827362 -0.646431 3.52324e-05
1.02646773277 0.120193 0.729369 3.20546 0.335638 1.04541 0.886784351 -0.646589 3.52442e-05
1.02653426124 0.120242 0.729582 3.20662 0.335707 1.04554 0.886741329 -0.646746 3.52561e-05
1.02660078971 0.12029 0.729795 3.20778 0.335777 1.04567 0.886698296 -0.646904 3.5268e-05
1.02666731818 0.120339 0.730009 3.20894 0.335846 1.0458 0.886655254 -0.647062 3.52799e-05
1.02673384664 0.120387 0.730222 3.2101 0.335916 1.04594 0.8866122 -0.647219 3.52918e-05
1.02680037511 0.120436 0.730436 3.21126 0.335986 1.04607 0.886569137 -0.647377 3.53037e-05
1.02686690358 0.120485 0.73065 3.21242 0.336055 1.0462 0.886526062 -0.647535 3.53156e-05
1.02693343205 0.120533 0.730863 3.21359 0.336125 1.04633 0.886482978 -0.647693 3.53275e-05
1.02699996052 0.120582 0.731077 3.21475 0.336194 1.04646 0.886439882 -0.647851 3.53395e-05
1.02706648898 0.12063 0.731291 3.21592 0.336264 1.04659 0.886396777 -0.648009 3.53514e-05
1.02713301745 0.120679 0.731505 3.21708 0.336334 1.04672 0.88635366 -0.648167 3.53634e-05
1.02719954592 0.120728 0.731719 3.21825 0.336403 1.04685 0.886310534 -0.648325 3.53753e-05
1.02726607439 0.120777 0.731933 3.21942 0.336473 1.04698 0.886267396 -0.648483 3.53873e-05
1.02733260286 0.120825 0.732148 3.22058 0.336543 1.04711 0.886224248 -0.648641 3.53993e-05
1.02739913132 0.120874 0.732362 3.22175 0.336612 1.04725 0.88618109 -0.648799 3.54113e-05
1.02746565979 0.120923 0.732576 3.22292 0.336682 1.04738 0.886137921 -0.648957 3.54232e-05
1.02753218826 0.120971 0.732791 3.22409 0.336752 1.04751 0.886094742 -0.649116 3.54352e-05
1.02759871673 0.12102 0.733005 3.22527 0.336821 1.04764 0.886051552 -0.649274 3.54473e-05
1.0276652452 0.121069 0.73322 3.22644 0.336891 1.04777 0.886008351 -0.649432 3.54593e-05
1.02773177366 0.121118 0.733435 3.22761 0.336961 1.0479 0.88596514 -0.649591 3.54713e-05
1.02779830213 0.121167 0.733649 3.22878 0.337031 1.04804 0.885921919 -0.649749 3.54833e-05
1.0278648306 0.121215 0.733864 3.22996 0.3371 1.04817 0.885878687 -0.649908 3.54954e-05
1.02793135907 0.121264 0.734079 3.23114 0.33717 1.0483 0.885835444 -0.650066 3.55074e-05
1.02799788754 0.121313 0.734294 3.23231 0.33724 1.04843 0.885792191 -0.650225 3.55195e-05
1.028064416 0.121362 0.734509 3.23349 0.337309 1.04856 0.885748927 -0.650383 3.55315e-05
1.02813094447 0.121411 0.734724 3.23467 0.337379 1.0487 0.885705653 -0.650542 3.55436e-05
1.02819747294 0.12146 0.73494 3.23585 0.337449 1.04883 0.885662368 -0.650701 3.55557e-05
1.02826400141 0.121509 0.735155 3.23703 0.337519 1.04896 0.885619073 -0.650859 3.55678e-05
1.02833052988 0.121557 0.73537 3.23821 0.337589 1.04909 0.885575767 -0.651018 3.55799e-05
1.02839705834 0.121606 0.735586 3.23939 0.337658 1.04923 0.88553245 -0.651177 3.5592e-05
1.02846358681 0.121655 0.735801 3.24057 0.337728 1.04936 0.885489123 -0.651336 3.56041e-05
1.02853011528 0.121704 0.736017 3.24175 0.337798 1.04949 0.885445786 -0.651495 3.56162e-05
1.02859664375 0.121753 0.736233 3.24294 0.337868 1.04963 0.885402437 -0.651654 3.56283e-05
1.02866317222 0.121802 0.736448 3.24412 0.337938 1.04976 0.885359078 -0.651813 3.56405e-05
1.02872970068 0.121851 0.736664 3.24531 0.338008 1.04989 0.885315709 -0.651972 3.56526e-05
1.02879622915 0.1219 0.73688 3.2465 0.338077 1.05002 0.885272329 -0.652131 3.56648e-05
1.02886275762 0.121949 0.737096 3.24768 0.338147 1.05016 0.885228939 -0.65229 3.56769e-05
1.02892928609 0.121998 0.737312 3.24887 0.338217 1.05029 0.885185537 -0.652449 3.56891e-05
1.02899581456 0.122047 0.737529 3.25006 0.338287 1.05042 0.885142126 -0.652608 3.57013e-05
1.02906234302 0.122096 0.737745 3.25125 0.338357 1.05056 0.885098703 -0.652767 3.57135e-05
1.02912887149 0.122146 0.737961 3.25244 0.338427 1.05069 0.885055271 -0.652927 3.57256e-05
1.02919539996 0.122195 0.738178 3.25363 0.338497 1.05082 0.885011827 -0.653086 3.57378e-05
1.02926192843 0.122244 0.738394 3.25483 0.338567 1.05096 0.884968373 -0.653245 3.57501e-05
1.0293284569 0.122293 0.738611 3.25602 0.338637 1.05109 0.884924908 -0.653405 3.57623e-05
1.02939498536 0.122342 0.738827 3.25721 0.338706 1.05123 0.884881433 -0.653564 3.57745e-05
1.02946151383 0.122391 0.739044 3.25841 0.338776 1.05136 0.884837947 -0.653724 3.57867e-05
1.0295280423 0.12244 0.739261 3.25961 0.338846 1.05149 0.88479445 -0.653883 3.5799e-05
1.02959457077 0.12249 0.739478 3.2608 0.338916 1.05163 0.884750943 -0.654043 3.58112e-05
1.02966109924 0.122539 0.739695 3.262 0.338986 1.05176 0.884707425 -0.654203 3.58235e-05
1.0297276277 0.122588 0.739912 3.2632 0.339056 1.0519 0.884663897 -0.654362 3.58358e-05
1.02979415617 0.122637 0.740129 3.2644 0.339126 1.05203 0.884620358 -0.654522 3.5848e-05
1.02986068464 0.122686 0.740346 3.2656 0.339196 1.05216 0.884576808 -0.654682 3.58603e-05
1.02992721311 0.122736 0.740563 3.2668 0.339266 1.0523 0.884533248 -0.654842 3.58726e-05
1.02999374158 0.122785 0.740781 3.268 0.339336 1.05243 0.884489677 -0.655001 3.58849e-05
1.03006027004 0.122834 0.740998 3.26921 0.339406 1.05257 0.884446096 -0.655161 3.58972e-05
1.03012679851 0.122884 0.741216 3.27041 0.339476 1.0527 0.884402503 -0.655321 3.59095e-05
1.03019332698 0.122933 0.741433 3.27161 0.339546 1.05284 0.8843589 -0.655481 3.59219e-05
1.03025985545 0.122982 0.741651 3.27282 0.339616 1.05297 0.884315287 -0.655641 3.59342e-05
1.03032638392 0.123032 0.741869 3.27403 0.339686 1.05311 0.884271663 -0.655801 3.59465e-05
1.03039291238 0.123081 0.742087 3.27523 0.339756 1.05324 0.884228028 -0.655961 3.59589e-05
1.03045944085 0.12313 0.742305 3.27644 0.339827 1.05338 0.884184383 -0.656122 3.59712e-05
1.03052596932 0.12318 0.742523 3.27765 0.339897 1.05351 0.884140727 -0.656282 3.59836e-05
1.03059249779 0.123229 0.742741 3.27886 0.339967 1.05365 0.88409706 -0.656442 3.5996e-05
1.03065902626 0.123279 0.742959 3.28007 0.340037 1.05378 0.884053382 -0.656602 3.60084e-05
1.03072555472 0.123328 0.743177 3.28128 0.340107 1.05392 0.884009694 -0.656763 3.60208e-05
1.03079208319 0.123377 0.743396 3.2825 0.340177 1.05405 0.883965996 -0.656923 3.60332e-05
1.03085861166 0.123427 0.743614 3.28371 0.340247 1.05419 0.883922286 -0.657084 3.60456e-05
1.03092514013 0.123476 0.743832 3.28492 0.340317 1.05433 0.883878566 -0.657244 3.6058e-05
1.0309916686 0.123526 0.744051 3.28614 0.340387 1.05446 0.883834835 -0.657405 3.60704e-05
1.03105819706 0.123575 0.74427 3.28736 0.340458 1.0546 0.883791094 -0.657565 3.60829e-05
1.03112472553 0.123625 0.744488 3.28857 0.340528 1.05473 0.883747342 -0.657726 3.60953e-05
1.031191254 0.123674 0.744707 3.28979 0.340598 1.05487 0.883703579 -0.657886 3.61077e-05
1.03125778247 0.123724 0.744926 3.29101 0.340668 1.055 0.883659805 -0.658047 3.61202e-05
1.03132431094 0.123774 0.745145 3.29223 0.340738 1.05514 0.883616021 -0.658208 3.61327e-05
1.0313908394 0.123823 0.745364 3.29345 0.340809 1.05528 0.883572226 -0.658369 3.61452e-05
1.03145736787 0.123873 0.745583 3.29467 0.340879 1.05541 0.883528421 -0.658529 3.61576e-05
1.03152389634 0.123922 0.745803 3.29589 0.340949 1.05555 0.883484604 -0.65869 3.61701e-05
1.03159042481 0.123972 0.746022 3.29712 0.341019 1.05569 0.883440777 -0.658851 3.61826e-05
1.03165695328 0.124022 0.746241 3.29834 0.341089 1.05582 0.88339694 -0.659012 3.61951e-05
1.03172348174 0.124071 0.746461 3.29956 0.34116 1.05596 0.883353091 -0.659173 3.62077e-05
1.03179001021 0.124121 0.74668 3.30079 0.34123 1.0561 0.883309232 -0.659334 3.62202e-05
1.03185653868 0.124171 0.7469 3.30202 0.3413 1.05623 0.883265362 -0.659495 3.62327e-05
1.03192306715 0.12422 0.74712 3.30324 0.341371 1.05637 0.883221482 -0.659656 3.62453e-05
1.03198959562 0.12427 0.74734 3.30447 0.341441 1.05651 0.88317759 -0.659818 3.62578e-05
1.03205612408 0.12432 0.747559 3.3057 0.341511 1.05664 0.883133688 -0.659979 3.62704e-05
1.03212265255 0.124369 0.747779 3.30693 0.341581 1.05678 0.883089775 -0.66014 3.6283e-05
1.03218918102 0.124419 0.747999 3.30816 0.341652 1.05692 0.883045852 -0.660301 3.62955e-05
1.03225570949 0.124469 0.74822 3.3094 0.341722 1.05706 0.883001918 -0.660463 3.63081e-05
1.03232223796 0.124519 0.74844 3.31063 0.341792 1.05719 0.882957973 -0.660624 3.63207e-05
1.03238876642 0.124569 0.74866 3.31186 0.341863 1.05733 0.882914017 -0.660786 3.63333e-05
1.03245529489 0.124618 0.74888 3.3131 0.341933 1.05747 0.882870051 -0.660947 3.63459e-05
1.03252182336 0.124668 0.749101 3.31433 0.342003 1.05761 0.882826074 -0.661109 3.63586e-05
1.03258835183 0.124718 0.749321 3.31557 0.342074 1.05774 0.882782086 -0.66127 3.63712e-05
1.0326548803 0.124768 0.749542 3.31681 0.342144 1.05788 0.882738087 -0.661432 3.63838e-05
1.03272140876 0.124818 0.749763 3.31805 0.342215 1.05802 0.882694077 -0.661594 3.63965e-05
1.03278793723 0.124868 0.749984 3.31928 0.342285 1.05816 0.882650057 -0.661755 3.64091e-05
1.0328544657 0.124918 0.750204 3.32052 0.342355 1.0583 0.882606026 -0.661917 3.64218e-05
1.03292099417 0.124968 0.750425 3.32177 0.342426 1.05843 0.882561985 -0.662079 3.64345e-05
1.03298752264 0.125017 0.750646 3.32301 0.342496 1.05857 0.882517932 -0.662241 3.64471e-05
1.0330540511 0.125067 0.750867 3.32425 0.342567 1.05871 0.882473869 -0.662403 3.64598e-05
1.03312057957 0.125117 0.751089 3.32549 0.342637 1.05885 0.882429795 -0.662565 3.64725e-05
1.03318710804 0.125167 0.75131 3.32674 0.342707 1.05899 0.88238571 -0.662727 3.64852e-05
1.03325363651 0.125217 0.751531 3.32798 0.342778 1.05913 0.882341614 -0.662889 3.6498e-05
1.03332016498 0.125267 0.751753 3.32923 0.342848 1.05926 0.882297508 -0.663051 3.65107e-05
1.03338669344 0.125317 0.751974 3.33048 0.342919 1.0594 0.882253391 -0.663213 3.65234e-05
1.03345322191 0.125367 0.752196 3.33173 0.342989 1.05954 0.882209263 -0.663375 3.65362e-05
1.03351975038 0.125417 0.752418 3.33297 0.34306 1.05968 0.882165124 -0.663537 3.65489e-05
1.03358627885 0.125468 0.752639 3.33422 0.34313 1.05982 0.882120975 -0.6637 3.65617e-05
1.03365280732 0.125518 0.752861 3.33548 0.343201 1.05996 0.882076814 -0.663862 3.65744e-05
1.03371933578 0.125568 0.753083 3.33673 0.343271 1.0601 0.882032643 -0.664024 3.65872e-05
1.03378586425 0.125618 0.753305 3.33798 0.343342 1.06024 0.881988461 -0.664187 3.66e-05
1.03385239272 0.125668 0.753527 3.33923 0.343412 1.06038 0.881944269 -0.664349 3.66128e-05
1.03391892119 0.125718 0.75375 3.34049 0.343483 1.06052 0.881900065 -0.664512 3.66256e-05
1.03398544966 0.125768 0.753972 3.34174 0.343554 1.06065 0.881855851 -0.664674 3.66384e-05
1.03405197812 0.125818 0.754194 3.343 0.343624 1.06079 0.881811626 -0.664837 3.66512e-05
1.03411850659 0.125869 0.754417 3.34426 0.343695 1.06093 0.88176739 -0.664999 3.66641e-05
1.03418503506 0.125919 0.754639 3.34552 0.343765 1.06107 0.881723143 -0.665162 3.66769e-05
1.03425156353 0.125969 0.754862 3.34678 0.343836 1.06121 0.881678885 -0.665325 3.66897e-05
1.034318092 0.126019 0.755084 3.34804 0.343906 1.06135 0.881634617 -0.665488 3.67026e-05
1.03438462046 0.126069 0.755307 3.3493 0.343977 1.06149 0.881590337 -0.66565 3.67155e-05
1.03445114893 0.12612 0.75553 3.35056 0.344048 1.06163 0.881546047 -0.665813 3.67283e-05
1.0345176774 0.12617 0.755753 3.35182 0.344118 1.06177 0.881501746 -0.665976 3.67412e-05
1.03458420587 0.12622 0.755976 3.35308 0.344189 1.06191 0.881457435 -0.666139 3.67541e-05
1.03465073434 0.126271 0.756199 3.35435 0.34426 1.06205 0.881413112 -0.666302 3.6767e-05
1.0347172628 0.126321 0.756422 3.35562 0.34433 1.06219 0.881368778 -0.666465 3.67799e-05
1.03478379127 0.126371 0.756646 3.35688 0.344401 1.06233 0.881324434 -0.666628 3.67928e-05
1.03485031974 0.126422 0.756869 3.35815 0.344472 1.06248 0.881280079 -0.666791 3.68058e-05
1.03491684821 0.126472 0.757093 3.35942 0.344542 1.06262 0.881235713 -0.666955 3.68187e-05
1.03498337668 0.126522 0.757316 3.36069 0.344613 1.06276 0.881191336 -0.667118 3.68316e-05
1.03504990514 0.126573 0.75754 3.36196 0.344684 1.0629 0.881146948 -0.667281 3.68446e-05
1.03511643361 0.126623 0.757763 3.36323 0.344754 1.06304 0.88110255 -0.667444 3.68576e-05
1.03518296208 0.126674 0.757987 3.3645 0.344825 1.06318 0.88105814 -0.667608 3.68705e-05
1.03524949055 0.126724 0.758211 3.36577 0.344896 1.06332 0.88101372 -0.667771 3.68835e-05
1.03531601902 0.126774 0.758435 3.36705 0.344967 1.06346 0.880969289 -0.667935 3.68965e-05
1.03538254748 0.126825 0.758659 3.36832 0.345037 1.0636 0.880924846 -0.668098 3.69095e-05
1.03544907595 0.126875 0.758883 3.3696 0.345108 1.06374 0.880880393 -0.668262 3.69225e-05
1.03551560442 0.126926 0.759107 3.37087 0.345179 1.06389 0.88083593 -0.668425 3.69355e-05
1.03558213289 0.126976 0.759332 3.37215 0.34525 1.06403 0.880791455 -0.668589 3.69485e-05
1.03564866136 0.127027 0.759556 3.37343 0.345321 1.06417 0.880746969 -0.668753 3.69616e-05
1.03571518982 0.127077 0.759781 3.37471 0.345391 1.06431 0.880702473 -0.668916 3.69746e-05
1.03578171829 0.127128 0.760005 3.37599 0.345462 1.06445 0.880657965 -0.66908 3.69877e-05
1.03584824676 0.127179 0.76023 3.37727 0.345533 1.06459 0.880613447 -0.669244 3.70007e-05
1.03591477523 0.127229 0.760455 3.37855 0.345604 1.06474 0.880568918 -0.669408 3.70138e-05
1.0359813037 0.12728 0.760679 3.37984 0.345675 1.06488 0.880524378 -0.669572 3.70269e-05
1.03604783216 0.12733 0.760904 3.38112 0.345746 1.06502 0.880479826 -0.669736 3.704e-05
1.03611436063 0.127381 0.761129 3.38241 0.345816 1.06516 0.880435265 -0.6699 3.70531e-05
1.0361808891 0.127432 0.761354 3.38369 0.345887 1.0653 0.880390692 -0.670064 3.70662e-05
1.03624741757 0.127482 0.761579 3.38498 0.345958 1.06545 0.880346108 -0.670228 3.70793e-05
1.03631394604 0.127533 0.761805 3.38627 0.346029 1.06559 0.880301513 -0.670392 3.70924e-05
1.0363804745 0.127584 0.76203 3.38756 0.3461 1.06573 0.880256908 -0.670556 3.71055e-05
1.03644700297 0.127634 0.762255 3.38885 0.346171 1.06587 0.880212291 -0.670721 3.71187e-05
1.03651353144 0.127685 0.762481 3.39014 0.346242 1.06602 0.880167663 -0.670885 3.71318e-05
1.03658005991 0.127736 0.762706 3.39143 0.346313 1.06616 0.880123025 -0.671049 3.7145e-05
1.03664658838 0.127787 0.762932 3.39272 0.346384 1.0663 0.880078376 -0.671214 3.71582e-05
1.03671311684 0.127837 0.763158 3.39402 0.346455 1.06644 0.880033715 -0.671378 3.71713e-05
1.03677964531 0.127888 0.763384 3.39531 0.346525 1.06659 0.879989044 -0.671543 3.71845e-05
1.03684617378 0.127939 0.76361 3.39661 0.346596 1.06673 0.879944362 -0.671707 3.71977e-05
1.03691270225 0.12799 0.763836 3.3979 0.346667 1.06687 0.879899669 -0.671872 3.72109e-05
1.03697923072 0.128041 0.764062 3.3992 0.346738 1.06702 0.879854965 -0.672036 3.72241e-05
1.03704575918 0.128091 0.764288 3.4005 0.346809 1.06716 0.87981025 -0.672201 3.72374e-05
1.03711228765 0.128142 0.764514 3.4018 0.34688 1.0673 0.879765524 -0.672366 3.72506e-05
1.03717881612 0.128193 0.764741 3.4031 0.346951 1.06745 0.879720787 -0.672531 3.72638e-05
1.03724534459 0.128244 0.764967 3.4044 0.347022 1.06759 0.879676039 -0.672695 3.72771e-05
1.03731187306 0.128295 0.765194 3.4057 0.347093 1.06774 0.87963128 -0.67286 3.72903e-05
1.03737840152 0.128346 0.76542 3.40701 0.347164 1.06788 0.87958651 -0.673025 3.73036e-05
1.03744492999 0.128397 0.765647 3.40831 0.347236 1.06802 0.879541729 -0.67319 3.73169e-05
1.03751145846 0.128448 0.765874 3.40961 0.347307 1.06817 0.879496938 -0.673355 3.73302e-05
1.03757798693 0.128499 0.766101 3.41092 0.347378 1.06831 0.879452135 -0.67352 3.73435e-05
1.0376445154 0.12855 0.766328 3.41223 0.347449 1.06845 0.879407321 -0.673685 3.73568e-05
1.03771104386 0.128601 0.766555 3.41354 0.34752 1.0686 0.879362496 -0.673851 3.73701e-05
1.03777757233 0.128652 0.766782 3.41484 0.347591 1.06874 0.879317661 -0.674016 3.73834e-05
1.0378441008 0.128703 0.767009 3.41615 0.347662 1.06889 0.879272814 -0.674181 3.73968e-05
1.03791062927 0.128754 0.767236 3.41747 0.347733 1.06903 0.879227956 -0.674346 3.74101e-05
1.03797715774 0.128805 0.767464 3.41878 0.347804 1.06918 0.879183087 -0.674512 3.74235e-05
1.0380436862 0.128856 0.767691 3.42009 0.347875 1.06932 0.879138208 -0.674677 3.74368e-05
1.03811021467 0.128907 0.767919 3.4214 0.347947 1.06947 0.879093317 -0.674842 3.74502e-05
1.03817674314 0.128958 0.768146 3.42272 0.348018 1.06961 0.879048415 -0.675008 3.74636e-05
1.03824327161 0.129009 0.768374 3.42403 0.348089 1.06976 0.879003502 -0.675173 3.7477e-05
1.03830980008 0.12906 0.768602 3.42535 0.34816 1.0699 0.878958579 -0.675339 3.74904e-05
1.03837632854 0.129111 0.76883 3.42667 0.348231 1.07005 0.878913644 -0.675505 3.75038e-05
1.03844285701 0.129162 0.769058 3.42799 0.348302 1.07019 0.878868698 -0.67567 3.75172e-05
1.03850938548 0.129214 0.769286 3.42931 0.348374 1.07034 0.878823741 -0.675836 3.75306e-05
1.03857591395 0.129265 0.769514 3.43063 0.348445 1.07048 0.878778773 -0.676002 3.7544e-05
1.03864244242 0.129316 0.769743 3.43195 0.348516 1.07063 0.878733795 -0.676168 3.75575e-05
1.03870897088 0.129367 0.769971 3.43327 0.348587 1.07077 0.878688805 -0.676334 3.75709e-05
1.03877549935 0.129418 0.770199 3.4346 0.348659 1.07092 0.878643804 -0.6765 3.75844e-05
1.03884202782 0.12947 0.770428 3.43592 0.34873 1.07106 0.878598792 -0.676665 3.75979e-05
1.03890855629 0.129521 0.770657 3.43725 0.348801 1.07121 0.878553769 -0.676831 3.76114e-05
1.03897508476 0.129572 0.770885 3.43857 0.348872 1.07136 0.878508735 -0.676998 3.76249e-05
1.03904161322 0.129624 0.771114 3.4399 0.348944 1.0715 0.878463689 -0.677164 3.76384e-05
1.03910814169 0.129675 0.771343 3.44123 0.349015 1.07165 0.878418633 -0.67733 3.76519e-05
1.03917467016 0.129726 0.771572 3.44256 0.349086 1.07179 0.878373566 -0.677496 3.76654e-05
1.03924119863 0.129778 0.771801 3.44389 0.349158 1.07194 0.878328488 -0.677662 3.76789e-05
1.0393077271 0.129829 0.77203 3.44522 0.349229 1.07209 0.878283398 -0.677829 3.76925e-05
1.03937425556 0.12988 0.772259 3.44655 0.3493 1.07223 0.878238298 -0.677995 3.7706e-05
1.03944078403 0.129932 0.772489 3.44789 0.349371 1.07238 0.878193186 -0.678161 3.77196e-05
1.0395073125 0.129983 0.772718 3.44922 0.349443 1.07253 0.878148064 -0.678328 3.77331e-05
1.03957384097 0.130034 0.772948 3.45055 0.349514 1.07267 0.87810293 -0.678494 3.77467e-05
1.03964036944 0.130086 0.773177 3.45189 0.349586 1.07282 0.878057785 -0.678661 3.77603e-05
1.0397068979 0.130137 0.773407 3.45323 0.349657 1.07297 0.87801263 -0.678827 3.77739e-05
1.03977342637 0.130189 0.773637 3.45457 0.349728 1.07311 0.877967463 -0.678994 3.77875e-05
1.03983995484 0.13024 0.773867 3.45591 0.3498 1.07326 0.877922285 -0.679161 3.78011e-05
1.03990648331 0.130292 0.774097 3.45725 0.349871 1.07341 0.877877096 -0.679328 3.78147e-05
1.03997301178 0.130343 0.774327 3.45859 0.349943 1.07355 0.877831895 -0.679494 3.78284e-05
1.04003954024 0.130395 0.774557 3.45993 0.350014 1.0737 0.877786684 -0.679661 3.7842e-05
1.04010606871 0.130446 0.774787 3.46127 0.350085 1.07385 0.877741462 -0.679828 3.78557e-05
1.04017259718 0.130498 0.775017 3.46262 0.350157 1.074 0.877696228 -0.679995 3.78693e-05
1.04023912565 0.130549 0.775248 3.46396 0.350228 1.07414 0.877650984 -0.680162 3.7883e-05
1.04030565412 0.130601 0.775478 3.46531 0.3503 1.07429 0.877605728 -0.680329 3.78967e-05
1.04037218258 0.130653 0.775709 3.46666 0.350371 1.07444 0.877560461 -0.680496 3.79104e-05
1.04043871105 0.130704 0.77594 3.468 0.350443 1.07459 0.877515183 -0.680663 3.79241e-05
1.04050523952 0.130756 0.77617 3.46935 0.350514 1.07474 0.877469894 -0.68083 3.79378e-05
1.04057176799 0.130808 0.776401 3.4707 0.350586 1.07488 0.877424594 -0.680998 3.79515e-05
1.04063829646 0.130859 0.776632 3.47206 0.350657 1.07503 0.877379283 -0.681165 3.79652e-05
1.04070482492 0.130911 0.776863 3.47341 0.350729 1.07518 0.87733396 -0.681332 3.7979e-05
1.04077135339 0.130963 0.777094 3.47476 0.3508 1.07533 0.877288627 -0.6815 3.79927e-05
1.04083788186 0.131014 0.777325 3.47611 0.350872 1.07548 0.877243282 -0.681667 3.80065e-05
1.04090441033 0.131066 0.777557 3.47747 0.350943 1.07562 0.877197926 -0.681835 3.80202e-05
1.0409709388 0.131118 0.777788 3.47883 0.351015 1.07577 0.877152559 -0.682002 3.8034e-05
1.04103746726 0.131169 0.77802 3.48018 0.351087 1.07592 0.877107181 -0.68217 3.80478e-05
1.04110399573 0.131221 0.778251 3.48154 0.351158 1.07607 0.877061792 -0.682337 3.80616e-05
1.0411705242 0.131273 0.778483 3.4829 0.35123 1.07622 0.877016391 -0.682505 3.80754e-05
1.04123705267 0.131325 0.778715 3.48426 0.351301 1.07637 0.87697098 -0.682673 3.80892e-05
1.04130358114 0.131377 0.778946 3.48562 0.351373 1.07652 0.876925557 -0.682841 3.81031e-05
1.0413701096 0.131428 0.779178 3.48699 0.351445 1.07667 0.876880123 -0.683008 3.81169e-05
1.04143663807 0.13148 0.77941 3.48835 0.351516 1.07682 0.876834678 -0.683176 3.81307e-05
1.04150316654 0.131532 0.779643 3.48971 0.351588 1.07697 0.876789222 -0.683344 3.81446e-05
1.04156969501 0.131584 0.779875 3.49108 0.35166 1.07711 0.876743754 -0.683512 3.81585e-05
1.04163622348 0.131636 0.780107 3.49244 0.351731 1.07726 0.876698276 -0.68368 3.81723e-05
1.04170275194 0.131688 0.780339 3.49381 0.351803 1.07741 0.876652786 -0.683848 3.81862e-05
1.04176928041 0.13174 0.780572 3.49518 0.351875 1.07756 0.876607285 -0.684016 3.82001e-05
1.04183580888 0.131792 0.780805 3.49655 0.351946 1.07771 0.876561773 -0.684185 3.8214e-05
1.04190233735 0.131844 0.781037 3.49792 0.352018 1.07786 0.87651625 -0.684353 3.82279e-05
1.04196886582 0.131896 0.78127 3.49929 0.35209 1.07801 0.876470715 -0.684521 3.82418e-05
1.04203539428 0.131948 0.781503 3.50066 0.352161 1.07816 0.876425169 -0.684689 3.82558e-05
1.04210192275 0.132 0.781736 3.50204 0.352233 1.07831 0.876379612 -0.684858 3.82697e-05
1.04216845122 0.132052 0.781969 3.50341 0.352305 1.07846 0.876334044 -0.685026 3.82837e-05
1.04223497969 0.132104 0.782202 3.50479 0.352377 1.07861 0.876288465 -0.685195 3.82976e-05
1.04230150816 0.132156 0.782435 3.50617 0.352448 1.07876 0.876242874 -0.685363 3.83116e-05
1.04236803662 0.132208 0.782668 3.50754 0.35252 1.07891 0.876197273 -0.685532 3.83256e-05
1.04243456509 0.13226 0.782902 3.50892 0.352592 1.07906 0.87615166 -0.6857 3.83396e-05
1.04250109356 0.132312 0.783135 3.5103 0.352664 1.07921 0.876106035 -0.685869 3.83536e-05
1.04256762203 0.132364 0.783369 3.51168 0.352736 1.07937 0.8760604 -0.686038 3.83676e-05
1.0426341505 0.132416 0.783603 3.51306 0.352807 1.07952 0.876014753 -0.686207 3.83816e-05
1.04270067896 0.132468 0.783836 3.51445 0.352879 1.07967 0.875969095 -0.686375 3.83956e-05
1.04276720743 0.13252 0.78407 3.51583 0.352951 1.07982 0.875923426 -0.686544 3.84097e-05
1.0428337359 0.132573 0.784304 3.51722 0.353023 1.07997 0.875877746 -0.686713 3.84237e-05
1.04290026437 0.132625 0.784538 3.5186 0.353095 1.08012 0.875832054 -0.686882 3.84378e-05
1.04296679284 0.132677 0.784772 3.51999 0.353167 1.08027 0.875786352 -0.687051 3.84519e-05
1.0430333213 0.132729 0.785007 3.52138 0.353238 1.08042 0.875740637 -0.68722 3.8466e-05
1.04309984977 0.132781 0.785241 3.52277 0.35331 1.08057 0.875694912 -0.687389 3.848e-05
1.04316637824 0.132834 0.785475 3.52416 0.353382 1.08073 0.875649176 -0.687559 3.84941e-05
1.04323290671 0.132886 0.78571 3.52555 0.353454 1.08088 0.875603428 -0.687728 3.85083e-05
1.04329943518 0.132938 0.785944 3.52694 0.353526 1.08103 0.875557669 -0.687897 3.85224e-05
1.04336596364 0.132991 0.786179 3.52833 0.353598 1.08118 0.875511898 -0.688066 3.85365e-05
1.04343249211 0.133043 0.786414 3.52973 0.35367 1.08133 0.875466117 -0.688236 3.85507e-05
1.04349902058 0.133095 0.786649 3.53112 0.353742 1.08148 0.875420324 -0.688405 3.85648e-05
1.04356554905 0.133148 0.786884 3.53252 0.353814 1.08164 0.87537452 -0.688575 3.8579e-05
1.04363207752 0.1332 0.787119 3.53391 0.353886 1.08179 0.875328704 -0.688744 3.85931e-05
1.04369860598 0.133252 0.787354 3.53531 0.353958 1.08194 0.875282877 -0.688914 3.86073e-05
1.04376513445 0.133305 0.787589 3.53671 0.35403 1.08209 0.875237039 -0.689083 3.86215e-05
1.04383166292 0.133357 0.787824 3.53811 0.354102 1.08225 0.87519119 -0.689253 3.86357e-05
1.04389819139 0.133409 0.78806 3.53952 0.354174 1.0824 0.875145329 -0.689423 3.86499e-05
1.04396471986 0.133462 0.788295 3.54092 0.354246 1.08255 0.875099458 -0.689593 3.86641e-05
1.04403124832 0.133514 0.788531 3.54232 0.354318 1.0827 0.875053574 -0.689762 3.86784e-05
1.04409777679 0.133567 0.788767 3.54373 0.35439 1.08286 0.87500768 -0.689932 3.86926e-05
1.04416430526 0.133619 0.789003 3.54513 0.354462 1.08301 0.874961774 -0.690102 3.87069e-05
1.04423083373 0.133672 0.789238 3.54654 0.354534 1.08316 0.874915857 -0.690272 3.87211e-05
1.0442973622 0.133724 0.789474 3.54795 0.354606 1.08332 0.874869929 -0.690442 3.87354e-05
1.04436389066 0.133777 0.789711 3.54936 0.354678 1.08347 0.874823989 -0.690612 3.87497e-05
1.04443041913 0.133829 0.789947 3.55077 0.35475 1.08362 0.874778038 -0.690783 3.8764e-05
1.0444969476 0.133882 0.790183 3.55218 0.354822 1.08378 0.874732075 -0.690953 3.87783e-05
1.04456347607 0.133935 0.790419 3.55359 0.354894 1.08393 0.874686102 -0.691123 3.87926e-05
1.04463000454 0.133987 0.790656 3.555 0.354966 1.08408 0.874640117 -0.691293 3.88069e-05
1.044696533 0.13404 0.790892 3.55642 0.355039 1.08424 0.87459412 -0.691464 3.88212e-05
1.04476306147 0.134092 0.791129 3.55783 0.355111 1.08439 0.874548113 -0.691634 3.88356e-05
1.04482958994 0.134145 0.791366 3.55925 0.355183 1.08454 0.874502094 -0.691804 3.88499e-05
1.04489611841 0.134198 0.791603 3.56067 0.355255 1.0847 0.874456063 -0.691975 3.88643e-05
1.04496264688 0.13425 0.79184 3.56208 0.355327 1.08485 0.874410022 -0.692146 3.88787e-05
1.04502917534 0.134303 0.792077 3.5635 0.355399 1.08501 0.874363969 -0.692316 3.88931e-05
1.04509570381 0.134356 0.792314 3.56492 0.355472 1.08516 0.874317904 -0.692487 3.89074e-05
1.04516223228 0.134408 0.792551 3.56635 0.355544 1.08531 0.874271828 -0.692658 3.89219e-05
1.04522876075 0.134461 0.792788 3.56777 0.355616 1.08547 0.874225741 -0.692828 3.89363e-05
1.04529528922 0.134514 0.793026 3.56919 0.355688 1.08562 0.874179643 -0.692999 3.89507e-05
1.04536181768 0.134567 0.793263 3.57062 0.35576 1.08578 0.874133533 -0.69317 3.89651e-05
1.04542834615 0.134619 0.793501 3.57204 0.355833 1.08593 0.874087412 -0.693341 3.89796e-05
1.04549487462 0.134672 0.793738 3.57347 0.355905 1.08609 0.874041279 -0.693512 3.8994e-05
1.04556140309 0.134725 0.793976 3.5749 0.355977 1.08624 0.873995135 -0.693683 3.90085e-05
1.04562793156 0.134778 0.794214 3.57633 0.356049 1.0864 0.87394898 -0.693854 3.9023e-05
1.04569446002 0.134831 0.794452 3.57776 0.356122 1.08655 0.873902813 -0.694025 3.90375e-05
1.04576098849 0.134884 0.79469 3.57919 0.356194 1.08671 0.873856635 -0.694196 3.9052e-05
1.04582751696 0.134937 0.794928 3.58062 0.356266 1.08686 0.873810445 -0.694367 3.90665e-05
1.04589404543 0.134989 0.795167 3.58206 0.356339 1.08702 0.873764244 -0.694539 3.9081e-05
1.0459605739 0.135042 0.795405 3.58349 0.356411 1.08717 0.873718032 -0.69471 3.90955e-05
1.04602710236 0.135095 0.795643 3.58493 0.356483 1.08733 0.873671808 -0.694881 3.911e-05
1.04609363083 0.135148 0.795882 3.58636 0.356556 1.08748 0.873625573 -0.695053 3.91246e-05
1.0461601593 0.135201 0.796121 3.5878 0.356628 1.08764 0.873579327 -0.695224 3.91391e-05
1.04622668777 0.135254 0.796359 3.58924 0.3567 1.0878 0.873533069 -0.695396 3.91537e-05
1.04629321624 0.135307 0.796598 3.59068 0.356773 1.08795 0.8734868 -0.695568 3.91683e-05
1.0463597447 0.13536 0.796837 3.59212 0.356845 1.08811 0.873440519 -0.695739 3.91829e-05
1.04642627317 0.135413 0.797076 3.59356 0.356917 1.08826 0.873394227 -0.695911 3.91975e-05
1.04649280164 0.135466 0.797315 3.59501 0.35699 1.08842 0.873347923 -0.696083 3.92121e-05
1.04655933011 0.135519 0.797554 3.59645 0.357062 1.08858 0.873301608 -0.696254 3.92267e-05
1.04662585858 0.135572 0.797794 3.5979 0.357135 1.08873 0.873255282 -0.696426 3.92414e-05
1.04669238704 0.135625 0.798033 3.59934 0.357207 1.08889 0.873208944 -0.696598 3.9256e-05
1.04675891551 0.135678 0.798273 3.60079 0.35728 1.08905 0.873162594 -0.69677 3.92706e-05
1.04682544398 0.135732 0.798512 3.60224 0.357352 1.0892 0.873116234 -0.696942 3.92853e-05
1.04689197245 0.135785 0.798752 3.60369 0.357425 1.08936 0.873069861 -0.697114 3.93e-05
1.04695850092 0.135838 0.798992 3.60514 0.357497 1.08952 0.873023478 -0.697286 3.93147e-05
1.04702502938 0.135891 0.799232 3.60659 0.35757 1.08967 0.872977083 -0.697459 3.93294e-05
1.04709155785 0.135944 0.799472 3.60805 0.357642 1.08983 0.872930676 -0.697631 3.93441e-05
1.04715808632 0.135997 0.799712 3.6095 0.357715 1.08999 0.872884258 -0.697803 3.93588e-05
1.04722461479 0.136051 0.799952 3.61096 0.357787 1.09014 0.872837829 -0.697975 3.93735e-05
1.04729114326 0.136104 0.800192 3.61241 0.35786 1.0903 0.872791388 -0.698148 3.93882e-05
1.04735767172 0.136157 0.800433 3.61387 0.357932 1.09046 0.872744935 -0.69832 3.9403e-05
1.04742420019 0.13621 0.800673 3.61533 0.358005 1.09062 0.872698471 -0.698493 3.94178e-05
1.04749072866 0.136264 0.800914 3.61679 0.358077 1.09077 0.872651996 -0.698665 3.94325e-05
1.04755725713 0.136317 0.801154 3.61825 0.35815 1.09093 0.872605509 -0.698838 3.94473e-05
1.0476237856 0.13637 0.801395 3.61971 0.358222 1.09109 0.872559011 -0.69901 3.94621e-05
1.04769031406 0.136424 0.801636 3.62118 0.358295 1.09125 0.872512501 -0.699183 3.94769e-05
1.04775684253 0.136477 0.801877 3.62264 0.358368 1.09141 0.872465979 -0.699356 3.94917e-05
1.047823371 0.13653 0.802118 3.62411 0.35844 1.09156 0.872419447 -0.699529 3.95065e-05
1.04788989947 0.136584 0.802359 3.62557 0.358513 1.09172 0.872372902 -0.699702 3.95214e-05
1.04795642794 0.136637 0.8026 3.62704 0.358585 1.09188 0.872326346 -0.699874 3.95362e-05
1.0480229564 0.13669 0.802842 3.62851 0.358658 1.09204 0.872279779 -0.700047 3.95511e-05
1.04808948487 0.136744 0.803083 3.62998 0.358731 1.0922 0.8722332 -0.70022 3.95659e-05
1.04815601334 0.136797 0.803325 3.63145 0.358803 1.09236 0.87218661 -0.700394 3.95808e-05
1.04822254181 0.136851 0.803566 3.63292 0.358876 1.09251 0.872140008 -0.700567 3.95957e-05
1.04828907028 0.136904 0.803808 3.63439 0.358949 1.09267 0.872093395 -0.70074 3.96106e-05
1.04835559874 0.136958 0.80405 3.63587 0.359021 1.09283 0.87204677 -0.700913 3.96255e-05
1.04842212721 0.137011 0.804292 3.63734 0.359094 1.09299 0.872000133 -0.701086 3.96404e-05
1.04848865568 0.137065 0.804534 3.63882 0.359167 1.09315 0.871953485 -0.70126 3.96553e-05
1.04855518415 0.137118 0.804776 3.6403 0.35924 1.09331 0.871906826 -0.701433 3.96703e-05
1.04862171262 0.137172 0.805018 3.64178 0.359312 1.09347 0.871860155 -0.701607 3.96852e-05
1.04868824108 0.137225 0.805261 3.64326 0.359385 1.09363 0.871813472 -0.70178 3.97002e-05
1.04875476955 0.137279 0.805503 3.64474 0.359458 1.09379 0.871766778 -0.701954 3.97152e-05
1.04882129802 0.137333 0.805746 3.64622 0.359531 1.09395 0.871720072 -0.702127 3.97301e-05
1.04888782649 0.137386 0.805988 3.6477 0.359603 1.09411 0.871673355 -0.702301 3.97451e-05
1.04895435496 0.13744 0.806231 3.64919 0.359676 1.09427 0.871626626 -0.702475 3.97601e-05
1.04902088342 0.137493 0.806474 3.65067 0.359749 1.09443 0.871579886 -0.702648 3.97751e-05
1.04908741189 0.137547 0.806717 3.65216 0.359822 1.09459 0.871533134 -0.702822 3.97902e-05
1.04915394036 0.137601 0.80696 3.65365 0.359895 1.09475 0.871486371 -0.702996 3.98052e-05
1.04922046883 0.137654 0.807203 3.65514 0.359968 1.09491 0.871439596 -0.70317 3.98203e-05
1.0492869973 0.137708 0.807446 3.65663 0.36004 1.09507 0.871392809 -0.703344 3.98353e-05
1.04935352576 0.137762 0.807689 3.65812 0.360113 1.09523 0.871346011 -0.703518 3.98504e-05
1.04942005423 0.137816 0.807933 3.65961 0.360186 1.09539 0.871299201 -0.703692 3.98655e-05
1.0494865827 0.137869 0.808176 3.66111 0.360259 1.09555 0.87125238 -0.703866 3.98806e-05
1.04955311117 0.137923 0.80842 3.6626 0.360332 1.09571 0.871205547 -0.704041 3.98957e-05
1.04961963964 0.137977 0.808664 3.6641 0.360405 1.09587 0.871158702 -0.704215 3.99108e-05
1.0496861681 0.138031 0.808907 3.66559 0.360478 1.09603 0.871111846 -0.704389 3.99259e-05
1.04975269657 0.138085 0.809151 3.66709 0.360551 1.09619 0.871064978 -0.704563 3.9941e-05
1.04981922504 0.138138 0.809395 3.66859 0.360624 1.09635 0.871018099 -0.704738 3.99562e-05
1.04988575351 0.138192 0.809639 3.67009 0.360697 1.09651 0.870971208 -0.704912 3.99713e-05
1.04995228198 0.138246 0.809884 3.67159 0.360769 1.09667 0.870924306 -0.705087 3.99865e-05
1.05001881044 0.1383 0.810128 3.67309 0.360842 1.09683 0.870877391 -0.705261 4.00017e-05
1.05008533891 0.138354 0.810372 3.6746 0.360915 1.097 0.870830466 -0.705436 4.00169e-05
1.05015186738 0.138408 0.810617 3.6761 0.360988 1.09716 0.870783528 -0.705611 4.00321e-05
1.05021839585 0.138462 0.810862 3.67761 0.361061 1.09732 0.870736579 -0.705786 4.00473e-05
1.05028492432 0.138516 0.811106 3.67912 0.361134 1.09748 0.870689619 -0.70596 4.00625e-05
1.05035145278 0.13857 0.811351 3.68063 0.361207 1.09764 0.870642646 -0.706135 4.00777e-05
1.05041798125 0.138624 0.811596 3.68214 0.36128 1.0978 0.870595662 -0.70631 4.0093e-05
1.05048450972 0.138678 0.811841 3.68365 0.361353 1.09797 0.870548667 -0.706485 4.01082e-05
1.05055103819 0.138732 0.812086 3.68516 0.361427 1.09813 0.87050166 -0.70666 4.01235e-05
1.05061756666 0.138786 0.812331 3.68667 0.3615 1.09829 0.870454641 -0.706835 4.01388e-05
1.05068409512 0.13884 0.812577 3.68819 0.361573 1.09845 0.87040761 -0.70701 4.01541e-05
1.05075062359 0.138894 0.812822 3.6897 0.361646 1.09862 0.870360568 -0.707186 4.01694e-05
1.05081715206 0.138948 0.813068 3.69122 0.361719 1.09878 0.870313514 -0.707361 4.01847e-05
1.05088368053 0.139002 0.813313 3.69274 0.361792 1.09894 0.870266449 -0.707536 4.02e-05
1.050950209 0.139056 0.813559 3.69425 0.361865 1.0991 0.870219372 -0.707711 4.02153e-05
1.05101673746 0.13911 0.813805 3.69577 0.361938 1.09927 0.870172283 -0.707887 4.02307e-05
1.05108326593 0.139164 0.814051 3.6973 0.362011 1.09943 0.870125183 -0.708062 4.02461e-05
1.0511497944 0.139219 0.814297 3.69882 0.362084 1.09959 0.87007807 -0.708238 4.02614e-05
1.05121632287 0.139273 0.814543 3.70034 0.362158 1.09975 0.870030947 -0.708413 4.02768e-05
1.05128285134 0.139327 0.814789 3.70187 0.362231 1.09992 0.869983811 -0.708589 4.02922e-05
1.0513493798 0.139381 0.815035 3.70339 0.362304 1.10008 0.869936664 -0.708765 4.03076e-05
1.05141590827 0.139435 0.815282 3.70492 0.362377 1.10024 0.869889505 -0.70894 4.0323e-05
1.05148243674 0.13949 0.815528 3.70645 0.36245 1.10041 0.869842334 -0.709116 4.03384e-05
1.05154896521 0.139544 0.815775 3.70798 0.362524 1.10057 0.869795152 -0.709292 4.03539e-05
1.05161549368 0.139598 0.816022 3.70951 0.362597 1.10073 0.869747958 -0.709468 4.03693e-05
1.05168202214 0.139653 0.816269 3.71104 0.36267 1.1009 0.869700753 -0.709644 4.03848e-05
1.05174855061 0.139707 0.816516 3.71257 0.362743 1.10106 0.869653535 -0.70982 4.04002e-05
1.05181507908 0.139761 0.816763 3.71411 0.362817 1.10123 0.869606306 -0.709996 4.04157e-05
1.05188160755 0.139816 0.81701 3.71564 0.36289 1.10139 0.869559065 -0.710172 4.04312e-05
1.05194813602 0.13987 0.817257 3.71718 0.362963 1.10155 0.869511813 -0.710348 4.04467e-05
1.05201466448 0.139924 0.817504 3.71872 0.363036 1.10172 0.869464548 -0.710525 4.04622e-05
1.05208119295 0.139979 0.817752 3.72026 0.36311 1.10188 0.869417272 -0.710701 4.04777e-05
1.05214772142 0.140033 0.817999 3.7218 0.363183 1.10205 0.869369985 -0.710877 4.04933e-05
1.05221424989 0.140087 0.818247 3.72334 0.363256 1.10221 0.869322685 -0.711054 4.05088e-05
1.05228077836 0.140142 0.818495 3.72488 0.36333 1.10238 0.869275374 -0.71123 4.05244e-05
1.05234730682 0.140196 0.818743 3.72642 0.363403 1.10254 0.869228051 -0.711407 4.054e-05
1.05241383529 0.140251 0.818991 3.72797 0.363476 1.10271 0.869180717 -0.711583 4.05555e-05
1.05248036376 0.140305 0.819239 3.72951 0.36355 1.10287 0.86913337 -0.71176 4.05711e-05
1.05254689223 0.14036 0.819487 3.73106 0.363623 1.10304 0.869086012 -0.711937 4.05867e-05
1.0526134207 0.140414 0.819735 3.73261 0.363697 1.1032 0.869038642 -0.712113 4.06024e-05
1.05267994916 0.140469 0.819983 3.73416 0.36377 1.10337 0.86899126 -0.71229 4.0618e-05
1.05274647763 0.140524 0.820232 3.73571 0.363843 1.10353 0.868943867 -0.712467 4.06336e-05
1.0528130061 0.140578 0.82048 3.73726 0.363917 1.1037 0.868896462 -0.712644 4.06493e-05
1.05287953457 0.140633 0.820729 3.73882 0.36399 1.10386 0.868849045 -0.712821 4.06649e-05
1.05294606304 0.140687 0.820978 3.74037 0.364064 1.10403 0.868801616 -0.712998 4.06806e-05
1.0530125915 0.140742 0.821227 3.74193 0.364137 1.10419 0.868754175 -0.713175 4.06963e-05
1.05307911997 0.140797 0.821476 3.74348 0.364211 1.10436 0.868706723 -0.713352 4.0712e-05
1.05314564844 0.140851 0.821725 3.74504 0.364284 1.10453 0.868659259 -0.713529 4.07277e-05
1.05321217691 0.140906 0.821974 3.7466 0.364358 1.10469 0.868611783 -0.713707 4.07434e-05
1.05327870538 0.140961 0.822223 3.74816 0.364431 1.10486 0.868564295 -0.713884 4.07591e-05
1.05334523384 0.141015 0.822473 3.74972 0.364505 1.10503 0.868516796 -0.714061 4.07749e-05
1.05341176231 0.14107 0.822722 3.75129 0.364578 1.10519 0.868469284 -0.714239 4.07906e-05
1.05347829078 0.141125 0.822972 3.75285 0.364652 1.10536 0.868421761 -0.714416 4.08064e-05
1.05354481925 0.14118 0.823222 3.75442 0.364725 1.10552 0.868374226 -0.714594 4.08222e-05
1.05361134772 0.141234 0.823472 3.75598 0.364799 1.10569 0.86832668 -0.714771 4.0838e-05
1.05367787618 0.141289 0.823721 3.75755 0.364872 1.10586 0.868279121 -0.714949 4.08538e-05
1.05374440465 0.141344 0.823972 3.75912 0.364946 1.10602 0.868231551 -0.715127 4.08696e-05
1.05381093312 0.141399 0.824222 3.76069 0.365019 1.10619 0.868183969 -0.715304 4.08854e-05
1.05387746159 0.141454 0.824472 3.76226 0.365093 1.10636 0.868136375 -0.715482 4.09012e-05
1.05394399006 0.141508 0.824722 3.76383 0.365167 1.10653 0.868088769 -0.71566 4.09171e-05
1.05401051852 0.141563 0.824973 3.76541 0.36524 1.10669 0.868041151 -0.715838 4.09329e-05
1.05407704699 0.141618 0.825223 3.76698 0.365314 1.10686 0.867993522 -0.716016 4.09488e-05
1.05414357546 0.141673 0.825474 3.76856 0.365388 1.10703 0.86794588 -0.716194 4.09647e-05
1.05421010393 0.141728 0.825725 3.77014 0.365461 1.1072 0.867898227 -0.716372 4.09806e-05
1.0542766324 0.141783 0.825976 3.77171 0.365535 1.10736 0.867850562 -0.71655 4.09965e-05
1.05434316086 0.141838 0.826227 3.77329 0.365609 1.10753 0.867802885 -0.716729 4.10124e-05
1.05440968933 0.141893 0.826478 3.77488 0.365682 1.1077 0.867755196 -0.716907 4.10283e-05
1.0544762178 0.141948 0.826729 3.77646 0.365756 1.10787 0.867707496 -0.717085 4.10443e-05
1.05454274627 0.142003 0.82698 3.77804 0.36583 1.10804 0.867659783 -0.717264 4.10602e-05
1.05460927474 0.142058 0.827232 3.77963 0.365903 1.1082 0.867612059 -0.717442 4.10762e-05
1.0546758032 0.142113 0.827483 3.78121 0.365977 1.10837 0.867564322 -0.717621 4.10922e-05
1.05474233167 0.142168 0.827735 3.7828 0.366051 1.10854 0.867516574 -0.717799 4.11082e-05
1.05480886014 0.142223 0.827986 3.78439 0.366125 1.10871 0.867468814 -0.717978 4.11242e-05
1.05487538861 0.142278 0.828238 3.78598 0.366198 1.10888 0.867421042 -0.718156 4.11402e-05
1.05494191708 0.142333 0.82849 3.78757 0.366272 1.10905 0.867373259 -0.718335 4.11562e-05
1.05500844554 0.142388 0.828742 3.78916 0.366346 1.10922 0.867325463 -0.718514 4.11722e-05
1.05507497401 0.142444 0.828994 3.79075 0.36642 1.10938 0.867277655 -0.718693 4.11883e-05
1.05514150248 0.142499 0.829247 3.79235 0.366493 1.10955 0.867229836 -0.718872 4.12043e-05
1.05520803095 0.142554 0.829499 3.79395 0.366567 1.10972 0.867182004 -0.719051 4.12204e-05
1.05527455942 0.142609 0.829751 3.79554 0.366641 1.10989 0.867134161 -0.71923 4.12365e-05
1.05534108788 0.142664 0.830004 3.79714 0.366715 1.11006 0.867086306 -0.719409 4.12526e-05
1.05540761635 0.14272 0.830257 3.79874 0.366789 1.11023 0.867038439 -0.719588 4.12687e-05
1.05547414482 0.142775 0.830509 3.80034 0.366863 1.1104 0.86699056 -0.719767 4.12848e-05
1.05554067329 0.14283 0.830762 3.80194 0.366937 1.11057 0.866942669 -0.719946 4.13009e-05
1.05560720176 0.142885 0.831015 3.80355 0.36701 1.11074 0.866894766 -0.720126 4.13171e-05
1.05567373022 0.142941 0.831268 3.80515 0.367084 1.11091 0.866846851 -0.720305 4.13332e-05
1.05574025869 0.142996 0.831522 3.80676 0.367158 1.11108 0.866798924 -0.720485 4.13494e-05
1.05580678716 0.143051 0.831775 3.80837 0.367232 1.11125 0.866750986 -0.720664 4.13656e-05
1.05587331563 0.143107 0.832028 3.80997 0.367306 1.11142 0.866703035 -0.720844 4.13818e-05
1.0559398441 0.143162 0.832282 3.81158 0.36738 1.11159 0.866655072 -0.721023 4.1398e-05
1.05600637256 0.143217 0.832535 3.8132 0.367454 1.11176 0.866607098 -0.721203 4.14142e-05
1.05607290103 0.143273 0.832789 3.81481 0.367528 1.11193 0.866559111 -0.721383 4.14304e-05
1.0561394295 0.143328 0.833043 3.81642 0.367602 1.1121 0.866511113 -0.721562 4.14467e-05
1.05620595797 0.143384 0.833297 3.81804 0.367676 1.11227 0.866463102 -0.721742 4.14629e-05
1.05627248644 0.143439 0.833551 3.81965 0.36775 1.11244 0.86641508 -0.721922 4.14792e-05
1.0563390149 0.143495 0.833805 3.82127 0.367824 1.11261 0.866367046 -0.722102 4.14954e-05
1.05640554337 0.14355 0.834059 3.82289 0.367898 1.11278 0.866318999 -0.722282 4.15117e-05
1.05647207184 0.143605 0.834314 3.82451 0.367972 1.11296 0.866270941 -0.722462 4.1528e-05
1.05653860031 0.143661 0.834568 3.82613 0.368046 1.11313 0.866222871 -0.722642 4.15443e-05
1.05660512878 0.143717 0.834823 3.82775 0.36812 1.1133 0.866174788 -0.722822 4.15607e-05
1.05667165724 0.143772 0.835078 3.82937 0.368194 1.11347 0.866126694 -0.723003 4.1577e-05
1.05673818571 0.143828 0.835332 3.831 0.368268 1.11364 0.866078588 -0.723183 4.15933e-05
1.05680471418 0.143883 0.835587 3.83263 0.368342 1.11381 0.86603047 -0.723363 4.16097e-05
1.05687124265 0.143939 0.835842 3.83425 0.368417 1.11398 0.865982339 -0.723544 4.16261e-05
1.05693777112 0.143994 0.836098 3.83588 0.368491 1.11416 0.865934197 -0.723724 4.16424e-05
1.05700429958 0.14405 0.836353 3.83751 0.368565 1.11433 0.865886043 -0.723905 4.16588e-05
1.05707082805 0.144106 0.836608 3.83914 0.368639 1.1145 0.865837877 -0.724085 4.16753e-05
1.05713735652 0.144161 0.836864 3.84078 0.368713 1.11467 0.865789698 -0.724266 4.16917e-05
1.05720388499 0.144217 0.837119 3.84241 0.368787 1.11485 0.865741508 -0.724447 4.17081e-05
1.05727041346 0.144273 0.837375 3.84405 0.368861 1.11502 0.865693306 -0.724628 4.17246e-05
1.05733694192 0.144329 0.837631 3.84568 0.368936 1.11519 0.865645091 -0.724808 4.1741e-05
1.05740347039 0.144384 0.837887 3.84732 0.36901 1.11536 0.865596865 -0.724989 4.17575e-05
1.05746999886 0.14444 0.838143 3.84896 0.369084 1.11554 0.865548626 -0.72517 4.1774e-05
1.05753652733 0.144496 0.838399 3.8506 0.369158 1.11571 0.865500376 -0.725351 4.17905e-05
1.0576030558 0.144552 0.838655 3.85224 0.369232 1.11588 0.865452113 -0.725532 4.1807e-05
1.05766958426 0.144607 0.838911 3.85388 0.369307 1.11605 0.865403839 -0.725714 4.18235e-05
1.05773611273 0.144663 0.839168 3.85553 0.369381 1.11623 0.865355552 -0.725895 4.184e-05
1.0578026412 0.144719 0.839424 3.85717 0.369455 1.1164 0.865307253 -0.726076 4.18565e-05
1.05786916967 0.144775 0.839681 3.85882 0.36953 1.11657 0.865258943 -0.726257 4.18731e-05
1.05793569814 0.144831 0.839938 3.86047 0.369604 1.11675 0.86521062 -0.726439 4.18897e-05
1.0580022266 0.144887 0.840195 3.86212 0.369678 1.11692 0.865162285 -0.72662 4.19063e-05
1.05806875507 0.144943 0.840452 3.86377 0.369752 1.11709 0.865113938 -0.726802 4.19228e-05
1.05813528354 0.144998 0.840709 3.86542 0.369827 1.11727 0.865065579 -0.726983 4.19394e-05
1.05820181201 0.145054 0.840966 3.86707 0.369901 1.11744 0.865017208 -0.727165 4.19561e-05
1.05826834048 0.14511 0.841223 3.86873 0.369975 1.11762 0.864968825 -0.727347 4.19727e-05
1.05833486894 0.145166 0.841481 3.87038 0.37005 1.11779 0.864920429 -0.727528 4.19893e-05
1.05840139741 0.145222 0.841738 3.87204 0.370124 1.11796 0.864872022 -0.72771 4.2006e-05
1.05846792588 0.145278 0.841996 3.8737 0.370199 1.11814 0.864823602 -0.727892 4.20227e-05
1.05853445435 0.145334 0.842254 3.87536 0.370273 1.11831 0.864775171 -0.728074 4.20393e-05
1.05860098282 0.14539 0.842512 3.87702 0.370347 1.11849 0.864726727 -0.728256 4.2056e-05
1.05866751128 0.145446 0.84277 3.87868 0.370422 1.11866 0.864678271 -0.728438 4.20727e-05
1.05873403975 0.145503 0.843028 3.88035 0.370496 1.11884 0.864629803 -0.72862 4.20895e-05
1.05880056822 0.145559 0.843286 3.88201 0.370571 1.11901 0.864581323 -0.728802 4.21062e-05
1.05886709669 0.145615 0.843544 3.88368 0.370645 1.11919 0.864532831 -0.728984 4.21229e-05
1.05893362516 0.145671 0.843803 3.88535 0.37072 1.11936 0.864484327 -0.729167 4.21397e-05
1.05900015362 0.145727 0.844061 3.88701 0.370794 1.11954 0.864435811 -0.729349 4.21564e-05
1.05906668209 0.145783 0.84432 3.88868 0.370869 1.11971 0.864387282 -0.729531 4.21732e-05
1.05913321056 0.145839 0.844579 3.89036 0.370943 1.11989 0.864338741 -0.729714 4.219e-05
1.05919973903 0.145896 0.844837 3.89203 0.371018 1.12006 0.864290189 -0.729896 4.22068e-05
1.0592662675 0.145952 0.845096 3.8937 0.371092 1.12024 0.864241624 -0.730079 4.22236e-05
1.05933279596 0.146008 0.845356 3.89538 0.371167 1.12041 0.864193046 -0.730262 4.22405e-05
1.05939932443 0.146064 0.845615 3.89706 0.371241 1.12059 0.864144457 -0.730444 4.22573e-05
1.0594658529 0.14612 0.845874 3.89873 0.371316 1.12077 0.864095856 -0.730627 4.22742e-05
1.05953238137 0.146177 0.846133 3.90041 0.37139 1.12094 0.864047242 -0.73081 4.2291e-05
1.05959890984 0.146233 0.846393 3.90209 0.371465 1.12112 0.863998616 -0.730993 4.23079e-05
1.0596654383 0.146289 0.846653 3.90378 0.371539 1.1213 0.863949979 -0.731176 4.23248e-05
1.05973196677 0.146346 0.846912 3.90546 0.371614 1.12147 0.863901328 -0.731359 4.23417e-05
1.05979849524 0.146402 0.847172 3.90714 0.371689 1.12165 0.863852666 -0.731542 4.23586e-05
1.05986502371 0.146458 0.847432 3.90883 0.371763 1.12182 0.863803992 -0.731725 4.23756e-05
1.05993155218 0.146515 0.847692 3.91052 0.371838 1.122 0.863755305 -0.731908 4.23925e-05
1.05999808064 0.146571 0.847953 3.91221 0.371913 1.12218 0.863706606 -0.732091 4.24095e-05
1.06006460911 0.146628 0.848213 3.9139 0.371987 1.12235 0.863657895 -0.732275 4.24264e-05
1.06013113758 0.146684 0.848473 3.91559 0.372062 1.12253 0.863609172 -0.732458 4.24434e-05
1.06019766605 0.146741 0.848734 3.91728 0.372137 1.12271 0.863560437 -0.732641 4.24604e-05
1.06026419452 0.146797 0.848995 3.91898 0.372211 1.12289 0.863511689 -0.732825 4.24774e-05
1.06033072298 0.146854 0.849255 3.92067 0.372286 1.12306 0.863462929 -0.733009 4.24945e-05
1.06039725145 0.14691 0.849516 3.92237 0.372361 1.12324 0.863414157 -0.733192 4.25115e-05
1.06046377992 0.146967 0.849777 3.92407 0.372435 1.12342 0.863365373 -0.733376 4.25285e-05
1.06053030839 0.147023 0.850038 3.92577 0.37251 1.1236 0.863316576 -0.73356 4.25456e-05
1.06059683686 0.14708 0.8503 3.92747 0.372585 1.12377 0.863267768 -0.733743 4.25627e-05
1.06066336532 0.147136 0.850561 3.92917 0.37266 1.12395 0.863218947 -0.733927 4.25798e-05
1.06072989379 0.147193 0.850822 3.93087 0.372734 1.12413 0.863170114 -0.734111 4.25969e-05
1.06079642226 0.147249 0.851084 3.93258 0.372809 1.12431 0.863121268 -0.734295 4.2614e-05
1.06086295073 0.147306 0.851346 3.93429 0.372884 1.12449 0.863072411 -0.734479 4.26311e-05
1.0609294792 0.147363 0.851608 3.93599 0.372959 1.12466 0.863023541 -0.734663 4.26482e-05
1.06099600766 0.147419 0.851869 3.9377 0.373034 1.12484 0.862974659 -0.734848 4.26654e-05
1.06106253613 0.147476 0.852131 3.93941 0.373109 1.12502 0.862925764 -0.735032 4.26825e-05
1.0611290646 0.147533 0.852394 3.94112 0.373183 1.1252 0.862876857 -0.735216 4.26997e-05
1.06119559307 0.147589 0.852656 3.94284 0.373258 1.12538 0.862827939 -0.7354 4.27169e-05
1.06126212154 0.147646 0.852918 3.94455 0.373333 1.12556 0.862779007 -0.735585 4.27341e-05
1.06132865 0.147703 0.853181 3.94627 0.373408 1.12574 0.862730064 -0.735769 4.27513e-05
1.06139517847 0.14776 0.853443 3.94799 0.373483 1.12592 0.862681108 -0.735954 4.27686e-05
1.06146170694 0.147817 0.853706 3.9497 0.373558 1.1261 0.86263214 -0.736138 4.27858e-05
1.06152823541 0.147873 0.853969 3.95142 0.373633 1.12627 0.86258316 -0.736323 4.28031e-05
1.06159476388 0.14793 0.854232 3.95315 0.373708 1.12645 0.862534167 -0.736508 4.28203e-05
1.06166129234 0.147987 0.854495 3.95487 0.373783 1.12663 0.862485162 -0.736693 4.28376e-05
1.06172782081 0.148044 0.854758 3.95659 0.373858 1.12681 0.862436145 -0.736878 4.28549e-05
1.06179434928 0.148101 0.855021 3.95832 0.373933 1.12699 0.862387116 -0.737062 4.28722e-05
1.06186087775 0.148158 0.855285 3.96005 0.374008 1.12717 0.862338074 -0.737247 4.28895e-05
1.06192740622 0.148215 0.855548 3.96177 0.374083 1.12735 0.86228902 -0.737432 4.29069e-05
1.06199393468 0.148271 0.855812 3.9635 0.374158 1.12753 0.862239953 -0.737618 4.29242e-05
1.06206046315 0.148328 0.856076 3.96523 0.374233 1.12771 0.862190875 -0.737803 4.29416e-05
1.06212699162 0.148385 0.856339 3.96697 0.374308 1.12789 0.862141784 -0.737988 4.29589e-05
1.06219352009 0.148442 0.856603 3.9687 0.374383 1.12807 0.86209268 -0.738173 4.29763e-05
1.06226004856 0.148499 0.856867 3.97044 0.374458 1.12825 0.862043564 -0.738359 4.29937e-05
1.06232657702 0.148556 0.857132 3.97217 0.374533 1.12844 0.861994436 -0.738544 4.30111e-05
1.06239310549 0.148613 0.857396 3.97391 0.374608 1.12862 0.861945296 -0.73873 4.30286e-05
1.06245963396 0.14867 0.85766 3.97565 0.374683 1.1288 0.861896143 -0.738915 4.3046e-05
1.06252616243 0.148728 0.857925 3.97739 0.374758 1.12898 0.861846978 -0.739101 4.30635e-05
1.0625926909 0.148785 0.85819 3.97913 0.374833 1.12916 0.861797801 -0.739286 4.30809e-05
1.06265921936 0.148842 0.858454 3.98088 0.374908 1.12934 0.861748611 -0.739472 4.30984e-05
1.06272574783 0.148899 0.858719 3.98262 0.374983 1.12952 0.861699409 -0.739658 4.31159e-05
1.0627922763 0.148956 0.858984 3.98437 0.375059 1.1297 0.861650194 -0.739844 4.31334e-05
1.06285880477 0.149013 0.85925 3.98612 0.375134 1.12988 0.861600968 -0.74003 4.31509e-05
1.06292533324 0.14907 0.859515 3.98786 0.375209 1.13007 0.861551728 -0.740216 4.31685e-05
1.0629918617 0.149127 0.85978 3.98961 0.375284 1.13025 0.861502477 -0.740402 4.3186e-05
1.06305839017 0.149185 0.860046 3.99137 0.375359 1.13043 0.861453213 -0.740588 4.32036e-05
1.06312491864 0.149242 0.860311 3.99312 0.375435 1.13061 0.861403936 -0.740774 4.32211e-05
1.06319144711 0.149299 0.860577 3.99487 0.37551 1.13079 0.861354648 -0.74096 4.32387e-05
1.06325797558 0.149356 0.860843 3.99663 0.375585 1.13098 0.861305347 -0.741147 4.32563e-05
1.06332450404 0.149414 0.861109 3.99839 0.37566 1.13116 0.861256033 -0.741333 4.32739e-05
1.06339103251 0.149471 0.861375 4.00015 0.375736 1.13134 0.861206707 -0.741519 4.32916e-05
1.06345756098 0.149528 0.861641 4.00191 0.375811 1.13152 0.861157369 -0.741706 4.33092e-05
1.06352408945 0.149586 0.861907 4.00367 0.375886 1.13171 0.861108018 -0.741892 4.33269e-05
1.06359061792 0.149643 0.862174 4.00543 0.375961 1.13189 0.861058655 -0.742079 4.33445e-05
1.06365714638 0.1497 0.86244 4.0072 0.376037 1.13207 0.861009279 -0.742266 4.33622e-05
1.06372367485 0.149758 0.862707 4.00896 0.376112 1.13226 0.860959891 -0.742452 4.33799e-05
1.06379020332 0.149815 0.862974 4.01073 0.376187 1.13244 0.860910491 -0.742639 4.33976e-05
1.06385673179 0.149873 0.86324 4.0125 0.376263 1.13262 0.860861078 -0.742826 4.34153e-05
1.06392326026 0.14993 0.863507 4.01427 0.376338 1.13281 0.860811653 -0.743013 4.34331e-05
1.06398978872 0.149987 0.863775 4.01604 0.376413 1.13299 0.860762215 -0.7432 4.34508e-05
1.06405631719 0.150045 0.864042 4.01782 0.376489 1.13317 0.860712765 -0.743387 4.34686e-05
1.06412284566 0.150102 0.864309 4.01959 0.376564 1.13336 0.860663302 -0.743574 4.34864e-05
1.06418937413 0.15016 0.864577 4.02137 0.37664 1.13354 0.860613827 -0.743762 4.35041e-05
1.0642559026 0.150217 0.864844 4.02314 0.376715 1.13372 0.860564339 -0.743949 4.35219e-05
1.06432243106 0.150275 0.865112 4.02492 0.37679 1.13391 0.860514839 -0.744136 4.35398e-05
1.06438895953 0.150333 0.86538 4.0267 0.376866 1.13409 0.860465327 -0.744324 4.35576e-05
1.064455488 0.15039 0.865648 4.02848 0.376941 1.13428 0.860415802 -0.744511 4.35754e-05
1.06452201647 0.150448 0.865916 4.03027 0.377017 1.13446 0.860366265 -0.744699 4.35933e-05
1.06458854494 0.150505 0.866184 4.03205 0.377092 1.13465 0.860316715 -0.744886 4.36112e-05
1.0646550734 0.150563 0.866452 4.03384 0.377168 1.13483 0.860267152 -0.745074 4.3629e-05
1.06472160187 0.150621 0.866721 4.03563 0.377243 1.13501 0.860217577 -0.745261 4.36469e-05
1.06478813034 0.150678 0.866989 4.03741 0.377319 1.1352 0.86016799 -0.745449 4.36649e-05
1.06485465881 0.150736 0.867258 4.03921 0.377394 1.13538 0.86011839 -0.745637 4.36828e-05
1.06492118728 0.150794 0.867527 4.041 0.37747 1.13557 0.860068778 -0.745825 4.37007e-05
1.06498771574 0.150851 0.867796 4.04279 0.377545 1.13576 0.860019153 -0.746013 4.37187e-05
1.06505424421 0.150909 0.868065 4.04458 0.377621 1.13594 0.859969516 -0.746201 4.37366e-05
1.06512077268 0.150967 0.868334 4.04638 0.377697 1.13613 0.859919866 -0.746389 4.37546e-05
1.06518730115 0.151025 0.868603 4.04818 0.377772 1.13631 0.859870203 -0.746577 4.37726e-05
1.06525382962 0.151083 0.868872 4.04998 0.377848 1.1365 0.859820528 -0.746766 4.37906e-05
1.06532035808 0.15114 0.869142 4.05178 0.377923 1.13668 0.859770841 -0.746954 4.38087e-05
1.06538688655 0.151198 0.869412 4.05358 0.377999 1.13687 0.859721141 -0.747142 4.38267e-05
1.06545341502 0.151256 0.869681 4.05538 0.378075 1.13705 0.859671429 -0.747331 4.38447e-05
1.06551994349 0.151314 0.869951 4.05719 0.37815 1.13724 0.859621704 -0.747519 4.38628e-05
1.06558647196 0.151372 0.870221 4.059 0.378226 1.13743 0.859571966 -0.747708 4.38809e-05
1.06565300042 0.15143 0.870491 4.0608 0.378302 1.13761 0.859522216 -0.747896 4.3899e-05
1.06571952889 0.151488 0.870761 4.06261 0.378377 1.1378 0.859472453 -0.748085 4.39171e-05
1.06578605736 0.151546 0.871032 4.06442 0.378453 1.13799 0.859422678 -0.748274 4.39352e-05
1.06585258583 0.151604 0.871302 4.06624 0.378529 1.13817 0.85937289 -0.748463 4.39533e-05
1.0659191143 0.151661 0.871573 4.06805 0.378604 1.13836 0.85932309 -0.748651 4.39715e-05
1.06598564276 0.151719 0.871844 4.06986 0.37868 1.13855 0.859273277 -0.74884 4.39897e-05
1.06605217123 0.151777 0.872114 4.07168 0.378756 1.13873 0.859223451 -0.749029 4.40078e-05
1.0661186997 0.151836 0.872385 4.0735 0.378832 1.13892 0.859173613 -0.749218 4.4026e-05
1.06618522817 0.151894 0.872656 4.07532 0.378908 1.13911 0.859123763 -0.749408 4.40442e-05
1.06625175664 0.151952 0.872928 4.07714 0.378983 1.1393 0.859073899 -0.749597 4.40624e-05
1.0663182851 0.15201 0.873199 4.07896 0.379059 1.13948 0.859024024 -0.749786 4.40807e-05
1.06638481357 0.152068 0.87347 4.08079 0.379135 1.13967 0.858974135 -0.749975 4.40989e-05
1.06645134204 0.152126 0.873742 4.08261 0.379211 1.13986 0.858924234 -0.750165 4.41172e-05
1.06651787051 0.152184 0.874014 4.08444 0.379287 1.14005 0.858874321 -0.750354 4.41355e-05
1.06658439898 0.152242 0.874285 4.08627 0.379362 1.14024 0.858824394 -0.750544 4.41538e-05
1.06665092744 0.1523 0.874557 4.0881 0.379438 1.14042 0.858774456 -0.750734 4.41721e-05
1.06671745591 0.152359 0.874829 4.08993 0.379514 1.14061 0.858724504 -0.750923 4.41904e-05
1.06678398438 0.152417 0.875101 4.09176 0.37959 1.1408 0.85867454 -0.751113 4.42087e-05
1.06685051285 0.152475 0.875374 4.0936 0.379666 1.14099 0.858624563 -0.751303 4.42271e-05
1.06691704132 0.152533 0.875646 4.09543 0.379742 1.14118 0.858574574 -0.751493 4.42454e-05
1.06698356978 0.152592 0.875919 4.09727 0.379818 1.14137 0.858524572 -0.751683 4.42638e-05
1.06705009825 0.15265 0.876191 4.09911 0.379894 1.14155 0.858474557 -0.751873 4.42822e-05
1.06711662672 0.152708 0.876464 4.10095 0.37997 1.14174 0.85842453 -0.752063 4.43006e-05
1.06718315519 0.152766 0.876737 4.10279 0.380046 1.14193 0.85837449 -0.752253 4.4319e-05
1.06724968366 0.152825 0.87701 4.10463 0.380122 1.14212 0.858324438 -0.752443 4.43374e-05
1.06731621212 0.152883 0.877283 4.10648 0.380198 1.14231 0.858274372 -0.752633 4.43559e-05
1.06738274059 0.152942 0.877556 4.10833 0.380274 1.1425 0.858224295 -0.752824 4.43743e-05
1.06744926906 0.153 0.87783 4.11017 0.38035 1.14269 0.858174204 -0.753014 4.43928e-05
1.06751579753 0.153058 0.878103 4.11202 0.380426 1.14288 0.858124101 -0.753205 4.44113e-05
1.067582326 0.153117 0.878377 4.11387 0.380502 1.14307 0.858073985 -0.753395 4.44298e-05
1.06764885446 0.153175 0.878651 4.11573 0.380578 1.14326 0.858023856 -0.753586 4.44483e-05
1.06771538293 0.153234 0.878924 4.11758 0.380654 1.14345 0.857973715 -0.753776 4.44669e-05
1.0677819114 0.153292 0.879198 4.11944 0.38073 1.14364 0.857923561 -0.753967 4.44854e-05
1.06784843987 0.153351 0.879473 4.12129 0.380806 1.14383 0.857873395 -0.754158 4.4504e-05
1.06791496834 0.153409 0.879747 4.12315 0.380882 1.14402 0.857823215 -0.754349 4.45225e-05
1.0679814968 0.153468 0.880021 4.12501 0.380958 1.14421 0.857773023 -0.75454 4.45411e-05
1.06804802527 0.153526 0.880296 4.12687 0.381034 1.1444 0.857722819 -0.754731 4.45597e-05
1.06811455374 0.153585 0.88057 4.12874 0.38111 1.14459 0.857672601 -0.754922 4.45784e-05
1.06818108221 0.153643 0.880845 4.1306 0.381187 1.14478 0.857622371 -0.755113 4.4597e-05
1.06824761068 0.153702 0.88112 4.13247 0.381263 1.14497 0.857572128 -0.755304 4.46156e-05
1.06831413914 0.153761 0.881395 4.13433 0.381339 1.14516 0.857521872 -0.755495 4.46343e-05
1.06838066761 0.153819 0.88167 4.1362 0.381415 1.14536 0.857471604 -0.755687 4.4653e-05
1.06844719608 0.153878 0.881945 4.13807 0.381491 1.14555 0.857421323 -0.755878 4.46717e-05
1.06851372455 0.153937 0.882221 4.13995 0.381568 1.14574 0.857371029 -0.75607 4.46904e-05
1.06858025302 0.153995 0.882496 4.14182 0.381644 1.14593 0.857320723 -0.756261 4.47091e-05
1.06864678148 0.154054 0.882772 4.14369 0.38172 1.14612 0.857270404 -0.756453 4.47278e-05
1.06871330995 0.154113 0.883047 4.14557 0.381796 1.14631 0.857220071 -0.756645 4.47466e-05
1.06877983842 0.154172 0.883323 4.14745 0.381873 1.14651 0.857169727 -0.756836 4.47654e-05
1.06884636689 0.15423 0.883599 4.14933 0.381949 1.1467 0.857119369 -0.757028 4.47841e-05
1.06891289536 0.154289 0.883875 4.15121 0.382025 1.14689 0.857068999 -0.75722 4.48029e-05
1.06897942382 0.154348 0.884152 4.15309 0.382101 1.14708 0.857018616 -0.757412 4.48217e-05
1.06904595229 0.154407 0.884428 4.15498 0.382178 1.14727 0.85696822 -0.757604 4.48406e-05
1.06911248076 0.154466 0.884705 4.15687 0.382254 1.14747 0.856917811 -0.757796 4.48594e-05
1.06917900923 0.154524 0.884981 4.15875 0.38233 1.14766 0.85686739 -0.757988 4.48783e-05
1.0692455377 0.154583 0.885258 4.16064 0.382407 1.14785 0.856816956 -0.75818 4.48971e-05
1.06931206616 0.154642 0.885535 4.16253 0.382483 1.14805 0.856766509 -0.758373 4.4916e-05
1.06937859463 0.154701 0.885812 4.16442 0.38256 1.14824 0.856716049 -0.758565 4.49349e-05
1.0694451231 0.15476 0.886089 4.16632 0.382636 1.14843 0.856665576 -0.758758 4.49538e-05
1.06951165157 0.154819 0.886366 4.16821 0.382712 1.14863 0.856615091 -0.75895 4.49727e-05
1.06957818004 0.154878 0.886643 4.17011 0.382789 1.14882 0.856564593 -0.759143 4.49917e-05
1.0696447085 0.154937 0.886921 4.17201 0.382865 1.14901 0.856514082 -0.759335 4.50106e-05
1.06971123697 0.154996 0.887199 4.17391 0.382942 1.14921 0.856463558 -0.759528 4.50296e-05
1.06977776544 0.155055 0.887476 4.17581 0.383018 1.1494 0.856413021 -0.759721 4.50486e-05
1.06984429391 0.155114 0.887754 4.17771 0.383095 1.14959 0.856362472 -0.759914 4.50676e-05
1.06991082238 0.155173 0.888032 4.17962 0.383171 1.14979 0.85631191 -0.760107 4.50866e-05
1.06997735084 0.155232 0.88831 4.18153 0.383248 1.14998 0.856261334 -0.7603 4.51057e-05
1.07004387931 0.155291 0.888589 4.18343 0.383324 1.15018 0.856210746 -0.760493 4.51247e-05
1.07011040778 0.155351 0.888867 4.18534 0.383401 1.15037 0.856160146 -0.760686 4.51438e-05
1.07017693625 0.15541 0.889145 4.18725 0.383477 1.15056 0.856109532 -0.760879 4.51628e-05
1.07024346472 0.155469 0.889424 4.18917 0.383554 1.15076 0.856058905 -0.761072 4.51819e-05
1.07030999318 0.155528 0.889703 4.19108 0.38363 1.15095 0.856008266 -0.761265 4.5201e-05
1.07037652165 0.155587 0.889982 4.193 0.383707 1.15115 0.855957614 -0.761459 4.52202e-05
1.07044305012 0.155646 0.890261 4.19491 0.383784 1.15134 0.855906949 -0.761652 4.52393e-05
1.07050957859 0.155706 0.89054 4.19683 0.38386 1.15154 0.855856271 -0.761846 4.52585e-05
1.07057610706 0.155765 0.890819 4.19875 0.383937 1.15173 0.85580558 -0.762039 4.52776e-05
1.07064263552 0.155824 0.891099 4.20068 0.384013 1.15193 0.855754876 -0.762233 4.52968e-05
1.07070916399 0.155884 0.891378 4.2026 0.38409 1.15213 0.855704159 -0.762427 4.5316e-05
1.07077569246 0.155943 0.891658 4.20452 0.384167 1.15232 0.85565343 -0.762621 4.53352e-05
1.07084222093 0.156002 0.891938 4.20645 0.384243 1.15252 0.855602687 -0.762815 4.53544e-05
1.0709087494 0.156062 0.892217 4.20838 0.38432 1.15271 0.855551932 -0.763009 4.53737e-05
1.07097527786 0.156121 0.892497 4.21031 0.384397 1.15291 0.855501164 -0.763203 4.53929e-05
1.07104180633 0.15618 0.892778 4.21224 0.384473 1.1531 0.855450383 -0.763397 4.54122e-05
1.0711083348 0.15624 0.893058 4.21417 0.38455 1.1533 0.855399589 -0.763591 4.54315e-05
1.07117486327 0.156299 0.893338 4.21611 0.384627 1.1535 0.855348782 -0.763785 4.54508e-05
1.07124139174 0.156359 0.893619 4.21805 0.384704 1.15369 0.855297962 -0.763979 4.54701e-05
1.0713079202 0.156418 0.8939 4.21998 0.38478 1.15389 0.855247129 -0.764174 4.54895e-05
1.07137444867 0.156477 0.89418 4.22192 0.384857 1.15409 0.855196283 -0.764368 4.55088e-05
1.07144097714 0.156537 0.894461 4.22386 0.384934 1.15428 0.855145424 -0.764563 4.55282e-05
1.07150750561 0.156596 0.894742 4.22581 0.385011 1.15448 0.855094553 -0.764757 4.55476e-05
1.07157403408 0.156656 0.895024 4.22775 0.385088 1.15468 0.855043668 -0.764952 4.55669e-05
1.07164056254 0.156716 0.895305 4.2297 0.385164 1.15487 0.854992771 -0.765147 4.55864e-05
1.07170709101 0.156775 0.895586 4.23165 0.385241 1.15507 0.85494186 -0.765341 4.56058e-05
1.07177361948 0.156835 0.895868 4.2336 0.385318 1.15527 0.854890937 -0.765536 4.56252e-05
1.07184014795 0.156894 0.89615 4.23555 0.385395 1.15547 0.85484 -0.765731 4.56447e-05
1.07190667642 0.156954 0.896432 4.2375 0.385472 1.15566 0.854789051 -0.765926 4.56642e-05
1.07197320488 0.157014 0.896714 4.23945 0.385549 1.15586 0.854738088 -0.766121 4.56836e-05
1.07203973335 0.157073 0.896996 4.24141 0.385626 1.15606 0.854687113 -0.766316 4.57031e-05
1.07210626182 0.157133 0.897278 4.24337 0.385703 1.15626 0.854636125 -0.766512 4.57227e-05
1.07217279029 0.157193 0.89756 4.24533 0.385779 1.15646 0.854585123 -0.766707 4.57422e-05
1.07223931876 0.157252 0.897843 4.24729 0.385856 1.15666 0.854534109 -0.766902 4.57617e-05
1.07230584722 0.157312 0.898125 4.24925 0.385933 1.15685 0.854483082 -0.767098 4.57813e-05
1.07237237569 0.157372 0.898408 4.25121 0.38601 1.15705 0.854432041 -0.767293 4.58009e-05
1.07243890416 0.157432 0.898691 4.25318 0.386087 1.15725 0.854380988 -0.767489 4.58205e-05
1.07250543263 0.157491 0.898974 4.25514 0.386164 1.15745 0.854329922 -0.767684 4.58401e-05
1.0725719611 0.157551 0.899257 4.25711 0.386241 1.15765 0.854278842 -0.76788 4.58597e-05
1.07263848956 0.157611 0.899541 4.25908 0.386318 1.15785 0.85422775 -0.768076 4.58794e-05
1.07270501803 0.157671 0.899824 4.26106 0.386395 1.15805 0.854176644 -0.768272 4.5899e-05
1.0727715465 0.157731 0.900108 4.26303 0.386472 1.15825 0.854125526 -0.768468 4.59187e-05
1.07283807497 0.157791 0.900391 4.26501 0.386549 1.15845 0.854074394 -0.768664 4.59384e-05
1.07290460344 0.157851 0.900675 4.26698 0.386627 1.15865 0.85402325 -0.76886 4.59581e-05
1.0729711319 0.157911 0.900959 4.26896 0.386704 1.15884 0.853972092 -0.769056 4.59778e-05
1.07303766037 0.157971 0.901243 4.27094 0.386781 1.15904 0.853920922 -0.769252 4.59976e-05
1.07310418884 0.158031 0.901527 4.27292 0.386858 1.15924 0.853869738 -0.769448 4.60173e-05
1.07317071731 0.158091 0.901812 4.27491 0.386935 1.15944 0.853818541 -0.769645 4.60371e-05
1.07323724578 0.158151 0.902096 4.27689 0.387012 1.15965 0.853767331 -0.769841 4.60569e-05
1.07330377424 0.158211 0.902381 4.27888 0.387089 1.15985 0.853716109 -0.770038 4.60767e-05
1.07337030271 0.158271 0.902665 4.28087 0.387166 1.16005 0.853664873 -0.770234 4.60965e-05
1.07343683118 0.158331 0.90295 4.28286 0.387244 1.16025 0.853613624 -0.770431 4.61163e-05
1.07350335965 0.158391 0.903235 4.28485 0.387321 1.16045 0.853562361 -0.770627 4.61362e-05
1.07356988812 0.158451 0.90352 4.28684 0.387398 1.16065 0.853511086 -0.770824 4.6156e-05
1.07363641658 0.158511 0.903806 4.28884 0.387475 1.16085 0.853459798 -0.771021 4.61759e-05
1.07370294505 0.158571 0.904091 4.29084 0.387553 1.16105 0.853408497 -0.771218 4.61958e-05
1.07376947352 0.158631 0.904377 4.29283 0.38763 1.16125 0.853357182 -0.771415 4.62157e-05
1.07383600199 0.158691 0.904662 4.29483 0.387707 1.16145 0.853305854 -0.771612 4.62356e-05
1.07390253046 0.158752 0.904948 4.29684 0.387784 1.16165 0.853254514 -0.771809 4.62556e-05
1.07396905892 0.158812 0.905234 4.29884 0.387862 1.16186 0.85320316 -0.772006 4.62755e-05
1.07403558739 0.158872 0.90552 4.30085 0.387939 1.16206 0.853151793 -0.772204 4.62955e-05
1.07410211586 0.158932 0.905806 4.30285 0.388016 1.16226 0.853100413 -0.772401 4.63155e-05
1.07416864433 0.158993 0.906093 4.30486 0.388094 1.16246 0.85304902 -0.772599 4.63355e-05
1.0742351728 0.159053 0.906379 4.30687 0.388171 1.16266 0.852997613 -0.772796 4.63555e-05
1.07430170126 0.159113 0.906666 4.30888 0.388248 1.16287 0.852946194 -0.772994 4.63756e-05
1.07436822973 0.159174 0.906952 4.3109 0.388326 1.16307 0.852894761 -0.773191 4.63956e-05
1.0744347582 0.159234 0.907239 4.31291 0.388403 1.16327 0.852843315 -0.773389 4.64157e-05
1.07450128667 0.159294 0.907526 4.31493 0.38848 1.16347 0.852791856 -0.773587 4.64358e-05
1.07456781514 0.159355 0.907813 4.31695 0.388558 1.16368 0.852740384 -0.773785 4.64559e-05
1.0746343436 0.159415 0.908101 4.31897 0.388635 1.16388 0.852688899 -0.773983 4.6476e-05
1.07470087207 0.159475 0.908388 4.32099 0.388713 1.16408 0.8526374 -0.774181 4.64961e-05
1.07476740054 0.159536 0.908676 4.32301 0.38879 1.16429 0.852585889 -0.774379 4.65163e-05
1.07483392901 0.159596 0.908963 4.32504 0.388868 1.16449 0.852534364 -0.774577 4.65365e-05
1.07490045748 0.159657 0.909251 4.32707 0.388945 1.16469 0.852482826 -0.774775 4.65566e-05
1.07496698594 0.159717 0.909539 4.3291 0.389023 1.1649 0.852431275 -0.774973 4.65768e-05
1.07503351441 0.159778 0.909827 4.33113 0.3891 1.1651 0.85237971 -0.775172 4.65971e-05
1.07510004288 0.159838 0.910115 4.33316 0.389178 1.1653 0.852328133 -0.77537 4.66173e-05
1.07516657135 0.159899 0.910404 4.33519 0.389255 1.16551 0.852276542 -0.775569 4.66375e-05
1.07523309982 0.15996 0.910692 4.33723 0.389333 1.16571 0.852224938 -0.775767 4.66578e-05
1.07529962828 0.16002 0.910981 4.33927 0.38941 1.16592 0.852173321 -0.775966 4.66781e-05
1.07536615675 0.160081 0.911269 4.34131 0.389488 1.16612 0.85212169 -0.776165 4.66984e-05
1.07543268522 0.160141 0.911558 4.34335 0.389565 1.16632 0.852070047 -0.776363 4.67187e-05
1.07549921369 0.160202 0.911847 4.34539 0.389643 1.16653 0.85201839 -0.776562 4.6739e-05
1.07556574216 0.160263 0.912136 4.34743 0.389721 1.16673 0.85196672 -0.776761 4.67594e-05
1.07563227062 0.160323 0.912426 4.34948 0.389798 1.16694 0.851915036 -0.77696 4.67797e-05
1.07569879909 0.160384 0.912715 4.35153 0.389876 1.16714 0.85186334 -0.777159 4.68001e-05
1.07576532756 0.160445 0.913005 4.35358 0.389954 1.16735 0.85181163 -0.777359 4.68205e-05
1.07583185603 0.160506 0.913294 4.35563 0.390031 1.16755 0.851759907 -0.777558 4.68409e-05
1.0758983845 0.160566 0.913584 4.35768 0.390109 1.16776 0.85170817 -0.777757 4.68614e-05
1.07596491296 0.160627 0.913874 4.35974 0.390187 1.16796 0.851656421 -0.777957 4.68818e-05
1.07603144143 0.160688 0.914164 4.36179 0.390264 1.16817 0.851604658 -0.778156 4.69023e-05
1.0760979699 0.160749 0.914455 4.36385 0.390342 1.16838 0.851552882 -0.778356 4.69227e-05
1.07616449837 0.16081 0.914745 4.36591 0.39042 1.16858 0.851501092 -0.778555 4.69432e-05
1.07623102684 0.16087 0.915036 4.36797 0.390497 1.16879 0.85144929 -0.778755 4.69638e-05
1.0762975553 0.160931 0.915326 4.37004 0.390575 1.16899 0.851397473 -0.778955 4.69843e-05
1.07636408377 0.160992 0.915617 4.3721 0.390653 1.1692 0.851345644 -0.779155 4.70048e-05
1.07643061224 0.161053 0.915908 4.37417 0.390731 1.16941 0.851293802 -0.779355 4.70254e-05
1.07649714071 0.161114 0.916199 4.37624 0.390809 1.16961 0.851241946 -0.779555 4.7046e-05
1.07656366918 0.161175 0.91649 4.37831 0.390886 1.16982 0.851190076 -0.779755 4.70666e-05
1.07663019764 0.161236 0.916782 4.38038 0.390964 1.17003 0.851138194 -0.779955 4.70872e-05
1.07669672611 0.161297 0.917073 4.38245 0.391042 1.17023 0.851086298 -0.780155 4.71078e-05
1.07676325458 0.161358 0.917365 4.38453 0.39112 1.17044 0.851034389 -0.780355 4.71284e-05
1.07682978305 0.161419 0.917657 4.38661 0.391198 1.17065 0.850982466 -0.780556 4.71491e-05
1.07689631152 0.16148 0.917948 4.38869 0.391276 1.17086 0.850930531 -0.780756 4.71698e-05
1.07696283998 0.161541 0.91824 4.39077 0.391354 1.17106 0.850878581 -0.780957 4.71905e-05
1.07702936845 0.161602 0.918533 4.39285 0.391432 1.17127 0.850826619 -0.781157 4.72112e-05
1.07709589692 0.161664 0.918825 4.39493 0.391509 1.17148 0.850774643 -0.781358 4.72319e-05
1.07716242539 0.161725 0.919117 4.39702 0.391587 1.17169 0.850722654 -0.781559 4.72527e-05
1.07722895386 0.161786 0.91941 4.39911 0.391665 1.17189 0.850670651 -0.781759 4.72734e-05
1.07729548232 0.161847 0.919703 4.4012 0.391743 1.1721 0.850618635 -0.78196 4.72942e-05
1.07736201079 0.161908 0.919996 4.40329 0.391821 1.17231 0.850566606 -0.782161 4.7315e-05
1.07742853926 0.161969 0.920289 4.40538 0.391899 1.17252 0.850514563 -0.782362 4.73358e-05
1.07749506773 0.162031 0.920582 4.40748 0.391977 1.17273 0.850462507 -0.782563 4.73566e-05
1.0775615962 0.162092 0.920875 4.40957 0.392055 1.17294 0.850410438 -0.782765 4.73775e-05
1.07762812466 0.162153 0.921169 4.41167 0.392133 1.17315 0.850358355 -0.782966 4.73984e-05
1.07769465313 0.162214 0.921462 4.41377 0.392211 1.17335 0.850306259 -0.783167 4.74192e-05
1.0777611816 0.162276 0.921756 4.41588 0.39229 1.17356 0.850254149 -0.783369 4.74401e-05
1.07782771007 0.162337 0.92205 4.41798 0.392368 1.17377 0.850202026 -0.78357 4.7461e-05
1.07789423854 0.162398 0.922344 4.42008 0.392446 1.17398 0.85014989 -0.783772 4.7482e-05
1.077960767 0.16246 0.922638 4.42219 0.392524 1.17419 0.85009774 -0.783973 4.75029e-05
1.07802729547 0.162521 0.922932 4.4243 0.392602 1.1744 0.850045576 -0.784175 4.75239e-05
1.07809382394 0.162583 0.923226 4.42641 0.39268 1.17461 0.8499934 -0.784377 4.75449e-05
1.07816035241 0.162644 0.923521 4.42853 0.392758 1.17482 0.84994121 -0.784579 4.75659e-05
1.07822688088 0.162706 0.923816 4.43064 0.392836 1.17503 0.849889006 -0.784781 4.75869e-05
1.07829340934 0.162767 0.924111 4.43276 0.392915 1.17524 0.849836789 -0.784983 4.76079e-05
1.07835993781 0.162828 0.924406 4.43488 0.392993 1.17545 0.849784559 -0.785185 4.7629e-05
1.07842646628 0.16289 0.924701 4.437 0.393071 1.17566 0.849732315 -0.785387 4.765e-05
1.07849299475 0.162952 0.924996 4.43912 0.393149 1.17587 0.849680058 -0.785589 4.76711e-05
1.07855952322 0.163013 0.925291 4.44124 0.393227 1.17608 0.849627787 -0.785792 4.76922e-05
1.07862605168 0.163075 0.925587 4.44337 0.393306 1.17629 0.849575502 -0.785994 4.77134e-05
1.07869258015 0.163136 0.925882 4.44549 0.393384 1.1765 0.849523205 -0.786197 4.77345e-05
1.07875910862 0.163198 0.926178 4.44762 0.393462 1.17672 0.849470894 -0.786399 4.77556e-05
1.07882563709 0.163259 0.926474 4.44975 0.393541 1.17693 0.849418569 -0.786602 4.77768e-05
1.07889216556 0.163321 0.92677 4.45189 0.393619 1.17714 0.849366231 -0.786805 4.7798e-05
1.07895869402 0.163383 0.927067 4.45402 0.393697 1.17735 0.849313879 -0.787007 4.78192e-05
1.07902522249 0.163444 0.927363 4.45616 0.393775 1.17756 0.849261514 -0.78721 4.78404e-05
1.07909175096 0.163506 0.92766 4.4583 0.393854 1.17777 0.849209135 -0.787413 4.78617e-05
1.07915827943 0.163568 0.927956 4.46044 0.393932 1.17799 0.849156743 -0.787616 4.78829e-05
1.0792248079 0.16363 0.928253 4.46258 0.394011 1.1782 0.849104338 -0.787819 4.79042e-05
1.07929133636 0.163691 0.92855 4.46472 0.394089 1.17841 0.849051918 -0.788022 4.79255e-05
1.07935786483 0.163753 0.928847 4.46687 0.394167 1.17862 0.848999486 -0.788226 4.79468e-05
1.0794243933 0.163815 0.929144 4.46902 0.394246 1.17883 0.848947039 -0.788429 4.79681e-05
1.07949092177 0.163877 0.929442 4.47117 0.394324 1.17905 0.84889458 -0.788632 4.79895e-05
1.07955745024 0.163939 0.929739 4.47332 0.394403 1.17926 0.848842106 -0.788836 4.80109e-05
1.0796239787 0.164001 0.930037 4.47547 0.394481 1.17947 0.84878962 -0.78904 4.80322e-05
1.07969050717 0.164062 0.930335 4.47762 0.39456 1.17969 0.848737119 -0.789243 4.80536e-05
1.07975703564 0.164124 0.930633 4.47978 0.394638 1.1799 0.848684605 -0.789447 4.8075e-05
1.07982356411 0.164186 0.930931 4.48194 0.394717 1.18011 0.848632078 -0.789651 4.80965e-05
1.07989009258 0.164248 0.931229 4.4841 0.394795 1.18033 0.848579537 -0.789855 4.81179e-05
1.07995662104 0.16431 0.931527 4.48626 0.394874 1.18054 0.848526982 -0.790059 4.81394e-05
1.08002314951 0.164372 0.931826 4.48843 0.394952 1.18075 0.848474414 -0.790263 4.81609e-05
1.08008967798 0.164434 0.932125 4.49059 0.395031 1.18097 0.848421832 -0.790467 4.81824e-05
1.08015620645 0.164496 0.932424 4.49276 0.395109 1.18118 0.848369237 -0.790671 4.82039e-05
1.08022273492 0.164558 0.932722 4.49493 0.395188 1.18139 0.848316628 -0.790875 4.82255e-05
1.08028926338 0.16462 0.933022 4.4971 0.395267 1.18161 0.848264006 -0.791079 4.8247e-05
1.08035579185 0.164682 0.933321 4.49927 0.395345 1.18182 0.848211369 -0.791284 4.82686e-05
1.08042232032 0.164744 0.93362 4.50145 0.395424 1.18204 0.84815872 -0.791488 4.82902e-05
1.08048884879 0.164807 0.93392 4.50363 0.395502 1.18225 0.848106056 -0.791693 4.83118e-05
1.08055537726 0.164869 0.934219 4.50581 0.395581 1.18247 0.84805338 -0.791898 4.83334e-05
1.08062190572 0.164931 0.934519 4.50799 0.39566 1.18268 0.848000689 -0.792102 4.83551e-05
1.08068843419 0.164993 0.934819 4.51017 0.395738 1.1829 0.847947985 -0.792307 4.83767e-05
1.08075496266 0.165055 0.935119 4.51235 0.395817 1.18311 0.847895267 -0.792512 4.83984e-05
1.08082149113 0.165117 0.93542 4.51454 0.395896 1.18333 0.847842536 -0.792717 4.84201e-05
1.0808880196 0.16518 0.93572 4.51673 0.395975 1.18354 0.847789791 -0.792922 4.84418e-05
1.08095454806 0.165242 0.936021 4.51892 0.396053 1.18376 0.847737032 -0.793127 4.84636e-05
1.08102107653 0.165304 0.936321 4.52111 0.396132 1.18397 0.847684259 -0.793332 4.84853e-05
1.081087605 0.165367 0.936622 4.52331 0.396211 1.18419 0.847631473 -0.793538 4.85071e-05
1.08115413347 0.165429 0.936923 4.5255 0.39629 1.18441 0.847578674 -0.793743 4.85289e-05
1.08122066194 0.165491 0.937224 4.5277 0.396368 1.18462 0.84752586 -0.793948 4.85507e-05
1.0812871904 0.165554 0.937526 4.5299 0.396447 1.18484 0.847473033 -0.794154 4.85725e-05
1.08135371887 0.165616 0.937827 4.5321 0.396526 1.18506 0.847420193 -0.79436 4.85943e-05
1.08142024734 0.165678 0.938129 4.5343 0.396605 1.18527 0.847367338 -0.794565 4.86162e-05
1.08148677581 0.165741 0.93843 4.53651 0.396684 1.18549 0.84731447 -0.794771 4.86381e-05
1.08155330428 0.165803 0.938732 4.53872 0.396763 1.18571 0.847261589 -0.794977 4.866e-05
1.08161983274 0.165866 0.939034 4.54093 0.396842 1.18592 0.847208693 -0.795183 4.86819e-05
1.08168636121 0.165928 0.939337 4.54314 0.396921 1.18614 0.847155784 -0.795389 4.87038e-05
1.08175288968 0.165991 0.939639 4.54535 0.396999 1.18636 0.847102861 -0.795595 4.87258e-05
1.08181941815 0.166053 0.939941 4.54757 0.397078 1.18658 0.847049924 -0.795801 4.87478e-05
1.08188594662 0.166116 0.940244 4.54978 0.397157 1.18679 0.846996974 -0.796007 4.87697e-05
1.08195247508 0.166178 0.940547 4.552 0.397236 1.18701 0.84694401 -0.796214 4.87918e-05
1.08201900355 0.166241 0.94085 4.55422 0.397315 1.18723 0.846891032 -0.79642 4.88138e-05
1.08208553202 0.166303 0.941153 4.55644 0.397394 1.18745 0.846838041 -0.796626 4.88358e-05
1.08215206049 0.166366 0.941456 4.55867 0.397473 1.18766 0.846785036 -0.796833 4.88579e-05
1.08221858896 0.166429 0.941759 4.5609 0.397552 1.18788 0.846732017 -0.79704 4.888e-05
1.08228511742 0.166491 0.942063 4.56312 0.397631 1.1881 0.846678984 -0.797246 4.89021e-05
1.08235164589 0.166554 0.942366 4.56535 0.39771 1.18832 0.846625938 -0.797453 4.89242e-05
1.08241817436 0.166617 0.94267 4.56759 0.397789 1.18854 0.846572877 -0.79766 4.89463e-05
1.08248470283 0.16668 0.942974 4.56982 0.397869 1.18876 0.846519803 -0.797867 4.89685e-05
1.0825512313 0.166742 0.943278 4.57206 0.397948 1.18898 0.846466716 -0.798074 4.89906e-05
1.08261775976 0.166805 0.943583 4.5743 0.398027 1.1892 0.846413614 -0.798281 4.90128e-05
1.08268428823 0.166868 0.943887 4.57654 0.398106 1.18942 0.846360499 -0.798488 4.9035e-05
1.0827508167 0.166931 0.944191 4.57878 0.398185 1.18963 0.84630737 -0.798696 4.90573e-05
1.08281734517 0.166993 0.944496 4.58102 0.398264 1.18985 0.846254227 -0.798903 4.90795e-05
1.08288387364 0.167056 0.944801 4.58327 0.398343 1.19007 0.84620107 -0.79911 4.91018e-05
1.0829504021 0.167119 0.945106 4.58551 0.398422 1.19029 0.8461479 -0.799318 4.91241e-05
1.08301693057 0.167182 0.945411 4.58776 0.398502 1.19051 0.846094715 -0.799526 4.91464e-05
1.08308345904 0.167245 0.945716 4.59002 0.398581 1.19073 0.846041517 -0.799733 4.91687e-05
1.08314998751 0.167308 0.946022 4.59227 0.39866 1.19095 0.845988305 -0.799941 4.9191e-05
1.08321651598 0.167371 0.946327 4.59453 0.398739 1.19117 0.84593508 -0.800149 4.92134e-05
1.08328304444 0.167434 0.946633 4.59678 0.398819 1.1914 0.84588184 -0.800357 4.92358e-05
1.08334957291 0.167497 0.946939 4.59904 0.398898 1.19162 0.845828587 -0.800565 4.92581e-05
1.08341610138 0.16756 0.947245 4.6013 0.398977 1.19184 0.845775319 -0.800773 4.92806e-05
1.08348262985 0.167623 0.947551 4.60357 0.399056 1.19206 0.845722038 -0.800981 4.9303e-05
1.08354915832 0.167686 0.947858 4.60583 0.399136 1.19228 0.845668743 -0.801189 4.93254e-05
1.08361568678 0.167749 0.948164 4.6081 0.399215 1.1925 0.845615434 -0.801398 4.93479e-05
1.08368221525 0.167812 0.948471 4.61037 0.399294 1.19272 0.845562112 -0.801606 4.93704e-05
1.08374874372 0.167875 0.948778 4.61264 0.399374 1.19294 0.845508775 -0.801814 4.93929e-05
1.08381527219 0.167938 0.949085 4.61491 0.399453 1.19317 0.845455425 -0.802023 4.94154e-05
1.08388180066 0.168001 0.949392 4.61719 0.399533 1.19339 0.84540206 -0.802232 4.9438e-05
1.08394832912 0.168065 0.949699 4.61947 0.399612 1.19361 0.845348682 -0.80244 4.94605e-05
1.08401485759 0.168128 0.950006 4.62175 0.399691 1.19383 0.84529529 -0.802649 4.94831e-05
1.08408138606 0.168191 0.950314 4.62403 0.399771 1.19405 0.845241884 -0.802858 4.95057e-05
1.08414791453 0.168254 0.950622 4.62631 0.39985 1.19428 0.845188464 -0.803067 4.95283e-05
1.084214443 0.168317 0.950929 4.6286 0.39993 1.1945 0.845135031 -0.803276 4.9551e-05
1.08428097146 0.168381 0.951237 4.63088 0.400009 1.19472 0.845081583 -0.803485 4.95736e-05
1.08434749993 0.168444 0.951546 4.63317 0.400089 1.19494 0.845028121 -0.803695 4.95963e-05
1.0844140284 0.168507 0.951854 4.63547 0.400168 1.19517 0.844974646 -0.803904 4.9619e-05
1.08448055687 0.168571 0.952162 4.63776 0.400248 1.19539 0.844921156 -0.804113 4.96417e-05
1.08454708534 0.168634 0.952471 4.64005 0.400327 1.19561 0.844867653 -0.804323 4.96645e-05
1.0846136138 0.168697 0.95278 4.64235 0.400407 1.19584 0.844814136 -0.804532 4.96872e-05
1.08468014227 0.168761 0.953089 4.64465 0.400486 1.19606 0.844760604 -0.804742 4.971e-05
1.08474667074 0.168824 0.953398 4.64695 0.400566 1.19628 0.844707059 -0.804952 4.97328e-05
1.08481319921 0.168888 0.953707 4.64926 0.400646 1.19651 0.8446535 -0.805161 4.97556e-05
1.08487972768 0.168951 0.954016 4.65156 0.400725 1.19673 0.844599927 -0.805371 4.97784e-05
1.08494625614 0.169015 0.954326 4.65387 0.400805 1.19696 0.84454634 -0.805581 4.98013e-05
1.08501278461 0.169078 0.954636 4.65618 0.400884 1.19718 0.844492739 -0.805791 4.98241e-05
1.08507931308 0.169142 0.954945 4.65849 0.400964 1.19741 0.844439123 -0.806002 4.9847e-05
1.08514584155 0.169205 0.955255 4.6608 0.401044 1.19763 0.844385494 -0.806212 4.98699e-05
1.08521237002 0.169269 0.955566 4.66312 0.401123 1.19786 0.844331851 -0.806422 4.98929e-05
1.08527889848 0.169332 0.955876 4.66544 0.401203 1.19808 0.844278194 -0.806632 4.99158e-05
1.08534542695 0.169396 0.956186 4.66775 0.401283 1.19831 0.844224523 -0.806843 4.99388e-05
1.08541195542 0.16946 0.956497 4.67008 0.401363 1.19853 0.844170838 -0.807053 4.99618e-05
1.08547848389 0.169523 0.956808 4.6724 0.401442 1.19876 0.844117139 -0.807264 4.99848e-05
1.08554501236 0.169587 0.957119 4.67473 0.401522 1.19898 0.844063426 -0.807475 5.00078e-05
1.08561154082 0.169651 0.95743 4.67705 0.401602 1.19921 0.844009699 -0.807686 5.00308e-05
1.08567806929 0.169714 0.957741 4.67938 0.401682 1.19943 0.843955958 -0.807896 5.00539e-05
1.08574459776 0.169778 0.958052 4.68172 0.401761 1.19966 0.843902203 -0.808107 5.0077e-05
1.08581112623 0.169842 0.958364 4.68405 0.401841 1.19988 0.843848434 -0.808319 5.01001e-05
1.0858776547 0.169906 0.958676 4.68639 0.401921 1.20011 0.843794651 -0.80853 5.01232e-05
1.08594418316 0.169969 0.958987 4.68872 0.402001 1.20034 0.843740853 -0.808741 5.01463e-05
1.08601071163 0.170033 0.959299 4.69106 0.402081 1.20056 0.843687042 -0.808952 5.01695e-05
1.0860772401 0.170097 0.959612 4.69341 0.402161 1.20079 0.843633217 -0.809164 5.01927e-05
1.08614376857 0.170161 0.959924 4.69575 0.402241 1.20102 0.843579377 -0.809375 5.02159e-05
1.08621029704 0.170225 0.960236 4.6981 0.40232 1.20124 0.843525524 -0.809587 5.02391e-05
1.0862768255 0.170289 0.960549 4.70044 0.4024 1.20147 0.843471656 -0.809798 5.02623e-05
1.08634335397 0.170352 0.960862 4.70279 0.40248 1.2017 0.843417774 -0.81001 5.02856e-05
1.08640988244 0.170416 0.961175 4.70515 0.40256 1.20193 0.843363879 -0.810222 5.03089e-05
1.08647641091 0.17048 0.961488 4.7075 0.40264 1.20215 0.843309969 -0.810434 5.03321e-05
1.08654293938 0.170544 0.961801 4.70986 0.40272 1.20238 0.843256045 -0.810646 5.03555e-05
1.08660946784 0.170608 0.962115 4.71222 0.4028 1.20261 0.843202107 -0.810858 5.03788e-05
1.08667599631 0.170672 0.962428 4.71458 0.40288 1.20284 0.843148155 -0.81107 5.04022e-05
1.08674252478 0.170736 0.962742 4.71694 0.40296 1.20307 0.843094188 -0.811282 5.04255e-05
1.08680905325 0.1708 0.963056 4.71931 0.40304 1.20329 0.843040208 -0.811494 5.04489e-05
1.08687558172 0.170865 0.96337 4.72167 0.40312 1.20352 0.842986213 -0.811707 5.04723e-05
1.08694211018 0.170929 0.963684 4.72404 0.4032 1.20375 0.842932205 -0.811919 5.04958e-05
1.08700863865 0.170993 0.963998 4.72641 0.403281 1.20398 0.842878182 -0.812132 5.05192e-05
1.08707516712 0.171057 0.964313 4.72879 0.403361 1.20421 0.842824145 -0.812344 5.05427e-05
1.08714169559 0.171121 0.964628 4.73116 0.403441 1.20444 0.842770094 -0.812557 5.05662e-05
1.08720822406 0.171185 0.964942 4.73354 0.403521 1.20467 0.842716028 -0.81277 5.05897e-05
1.08727475252 0.171249 0.965257 4.73592 0.403601 1.2049 0.842661949 -0.812983 5.06133e-05
1.08734128099 0.171314 0.965573 4.7383 0.403681 1.20513 0.842607855 -0.813196 5.06368e-05
1.08740780946 0.171378 0.965888 4.74068 0.403761 1.20536 0.842553748 -0.813409 5.06604e-05
1.08747433793 0.171442 0.966203 4.74307 0.403842 1.20559 0.842499626 -0.813622 5.0684e-05
1.0875408664 0.171507 0.966519 4.74546 0.403922 1.20582 0.84244549 -0.813835 5.07076e-05
1.08760739486 0.171571 0.966835 4.74785 0.404002 1.20605 0.842391339 -0.814049 5.07312e-05
1.08767392333 0.171635 0.967151 4.75024 0.404082 1.20628 0.842337175 -0.814262 5.07549e-05
1.0877404518 0.1717 0.967467 4.75263 0.404163 1.20651 0.842282996 -0.814476 5.07786e-05
1.08780698027 0.171764 0.967783 4.75503 0.404243 1.20674 0.842228803 -0.814689 5.08023e-05
1.08787350874 0.171828 0.9681 4.75743 0.404323 1.20697 0.842174596 -0.814903 5.0826e-05
1.0879400372 0.171893 0.968416 4.75983 0.404403 1.2072 0.842120375 -0.815117 5.08497e-05
1.08800656567 0.171957 0.968733 4.76223 0.404484 1.20743 0.842066139 -0.815331 5.08735e-05
1.08807309414 0.172022 0.96905 4.76464 0.404564 1.20766 0.842011889 -0.815545 5.08972e-05
1.08813962261 0.172086 0.969367 4.76705 0.404644 1.20789 0.841957625 -0.815759 5.0921e-05
1.08820615108 0.172151 0.969684 4.76946 0.404725 1.20812 0.841903347 -0.815973 5.09449e-05
1.08827267954 0.172215 0.970001 4.77187 0.404805 1.20836 0.841849054 -0.816187 5.09687e-05
1.08833920801 0.17228 0.970319 4.77428 0.404886 1.20859 0.841794748 -0.816401 5.09926e-05
1.08840573648 0.172344 0.970637 4.7767 0.404966 1.20882 0.841740426 -0.816616 5.10164e-05
1.08847226495 0.172409 0.970955 4.77911 0.405046 1.20905 0.841686091 -0.81683 5.10403e-05
1.08853879342 0.172473 0.971273 4.78153 0.405127 1.20928 0.841631742 -0.817045 5.10643e-05
1.08860532188 0.172538 0.971591 4.78396 0.405207 1.20952 0.841577378 -0.817259 5.10882e-05
1.08867185035 0.172603 0.971909 4.78638 0.405288 1.20975 0.841523 -0.817474 5.11122e-05
1.08873837882 0.172667 0.972228 4.78881 0.405368 1.20998 0.841468607 -0.817689 5.11361e-05
1.08880490729 0.172732 0.972546 4.79124 0.405449 1.21022 0.8414142 -0.817904 5.11601e-05
1.08887143576 0.172797 0.972865 4.79367 0.405529 1.21045 0.841359779 -0.818119 5.11842e-05
1.08893796422 0.172861 0.973184 4.7961 0.40561 1.21068 0.841305344 -0.818334 5.12082e-05
1.08900449269 0.172926 0.973503 4.79854 0.40569 1.21092 0.841250894 -0.818549 5.12323e-05
1.08907102116 0.172991 0.973823 4.80097 0.405771 1.21115 0.84119643 -0.818764 5.12564e-05
1.08913754963 0.173056 0.974142 4.80341 0.405852 1.21138 0.841141952 -0.818979 5.12805e-05
1.0892040781 0.173121 0.974462 4.80585 0.405932 1.21162 0.84108746 -0.819195 5.13046e-05
1.08927060656 0.173185 0.974782 4.8083 0.406013 1.21185 0.841032953 -0.81941 5.13287e-05
1.08933713503 0.17325 0.975102 4.81074 0.406093 1.21208 0.840978431 -0.819626 5.13529e-05
1.0894036635 0.173315 0.975422 4.81319 0.406174 1.21232 0.840923896 -0.819842 5.13771e-05
1.08947019197 0.17338 0.975742 4.81564 0.406255 1.21255 0.840869346 -0.820057 5.14013e-05
1.08953672044 0.173445 0.976062 4.8181 0.406335 1.21279 0.840814781 -0.820273 5.14255e-05
1.0896032489 0.17351 0.976383 4.82055 0.406416 1.21302 0.840760203 -0.820489 5.14498e-05
1.08966977737 0.173575 0.976704 4.82301 0.406497 1.21326 0.84070561 -0.820705 5.1474e-05
1.08973630584 0.17364 0.977025 4.82547 0.406578 1.21349 0.840651002 -0.820921 5.14983e-05
1.08980283431 0.173705 0.977346 4.82793 0.406658 1.21373 0.84059638 -0.821137 5.15226e-05
1.08986936278 0.17377 0.977667 4.83039 0.406739 1.21396 0.840541744 -0.821354 5.1547e-05
1.08993589124 0.173835 0.977989 4.83286 0.40682 1.2142 0.840487094 -0.82157 5.15713e-05
1.09000241971 0.1739 0.97831 4.83533 0.406901 1.21443 0.840432429 -0.821787 5.15957e-05
1.09006894818 0.173965 0.978632 4.8378 0.406981 1.21467 0.840377749 -0.822003 5.16201e-05
1.09013547665 0.17403 0.978954 4.84027 0.407062 1.21491 0.840323055 -0.82222 5.16445e-05
1.09020200512 0.174095 0.979276 4.84274 0.407143 1.21514 0.840268347 -0.822437 5.1669e-05
1.09026853358 0.174161 0.979598 4.84522 0.407224 1.21538 0.840213624 -0.822653 5.16934e-05
1.09033506205 0.174226 0.979921 4.8477 0.407305 1.21562 0.840158887 -0.82287 5.17179e-05
1.09040159052 0.174291 0.980243 4.85018 0.407386 1.21585 0.840104136 -0.823087 5.17424e-05
1.09046811899 0.174356 0.980566 4.85266 0.407467 1.21609 0.84004937 -0.823304 5.17669e-05
1.09053464746 0.174421 0.980889 4.85515 0.407547 1.21633 0.839994589 -0.823522 5.17915e-05
1.09060117592 0.174487 0.981212 4.85764 0.407628 1.21656 0.839939795 -0.823739 5.1816e-05
1.09066770439 0.174552 0.981535 4.86013 0.407709 1.2168 0.839884985 -0.823956 5.18406e-05
1.09073423286 0.174617 0.981859 4.86262 0.40779 1.21704 0.839830162 -0.824174 5.18652e-05
1.09080076133 0.174683 0.982182 4.86512 0.407871 1.21727 0.839775323 -0.824391 5.18899e-05
1.0908672898 0.174748 0.982506 4.86761 0.407952 1.21751 0.839720471 -0.824609 5.19145e-05
1.09093381826 0.174813 0.98283 4.87011 0.408033 1.21775 0.839665603 -0.824826 5.19392e-05
1.09100034673 0.174879 0.983154 4.87261 0.408114 1.21799 0.839610722 -0.825044 5.19639e-05
1.0910668752 0.174944 0.983478 4.87512 0.408195 1.21823 0.839555826 -0.825262 5.19886e-05
1.09113340367 0.17501 0.983803 4.87762 0.408276 1.21847 0.839500915 -0.82548 5.20133e-05
1.09119993214 0.175075 0.984127 4.88013 0.408357 1.2187 0.83944599 -0.825698 5.20381e-05
1.0912664606 0.175141 0.984452 4.88264 0.408439 1.21894 0.83939105 -0.825916 5.20629e-05
1.09133298907 0.175206 0.984777 4.88516 0.40852 1.21918 0.839336096 -0.826135 5.20877e-05
1.09139951754 0.175272 0.985102 4.88767 0.408601 1.21942 0.839281127 -0.826353 5.21125e-05
1.09146604601 0.175337 0.985427 4.89019 0.408682 1.21966 0.839226144 -0.826571 5.21373e-05
1.09153257448 0.175403 0.985753 4.89271 0.408763 1.2199 0.839171146 -0.82679 5.21622e-05
1.09159910294 0.175468 0.986078 4.89523 0.408844 1.22014 0.839116134 -0.827009 5.21871e-05
1.09166563141 0.175534 0.986404 4.89775 0.408925 1.22038 0.839061107 -0.827227 5.2212e-05
1.09173215988 0.1756 0.98673 4.90028 0.409007 1.22062 0.839006065 -0.827446 5.22369e-05
1.09179868835 0.175665 0.987056 4.90281 0.409088 1.22086 0.838951009 -0.827665 5.22619e-05
1.09186521682 0.175731 0.987382 4.90534 0.409169 1.2211 0.838895939 -0.827884 5.22868e-05
1.09193174528 0.175797 0.987709 4.90787 0.40925 1.22134 0.838840854 -0.828103 5.23118e-05
1.09199827375 0.175862 0.988035 4.91041 0.409332 1.22158 0.838785754 -0.828322 5.23368e-05
1.09206480222 0.175928 0.988362 4.91295 0.409413 1.22182 0.83873064 -0.828541 5.23619e-05
1.09213133069 0.175994 0.988689 4.91549 0.409494 1.22206 0.838675511 -0.828761 5.23869e-05
1.09219785916 0.17606 0.989016 4.91803 0.409575 1.2223 0.838620367 -0.82898 5.2412e-05
1.09226438762 0.176125 0.989343 4.92058 0.409657 1.22254 0.838565209 -0.8292 5.24371e-05
1.09233091609 0.176191 0.989671 4.92312 0.409738 1.22278 0.838510036 -0.829419 5.24623e-05
1.09239744456 0.176257 0.989999 4.92567 0.409819 1.22302 0.838454849 -0.829639 5.24874e-05
1.09246397303 0.176323 0.990326 4.92822 0.409901 1.22327 0.838399647 -0.829859 5.25126e-05
1.0925305015 0.176389 0.990654 4.93078 0.409982 1.22351 0.838344431 -0.830079 5.25378e-05
1.09259702996 0.176455 0.990982 4.93333 0.410064 1.22375 0.8382892 -0.830299 5.2563e-05
1.09266355843 0.176521 0.991311 4.93589 0.410145 1.22399 0.838233954 -0.830519 5.25882e-05
1.0927300869 0.176587 0.991639 4.93845 0.410226 1.22423 0.838178693 -0.830739 5.26135e-05
1.09279661537 0.176653 0.991968 4.94102 0.410308 1.22448 0.838123418 -0.830959 5.26388e-05
1.09286314384 0.176719 0.992297 4.94358 0.410389 1.22472 0.838068128 -0.831179 5.26641e-05
1.0929296723 0.176785 0.992626 4.94615 0.410471 1.22496 0.838012824 -0.8314 5.26894e-05
1.09299620077 0.176851 0.992955 4.94872 0.410552 1.2252 0.837957505 -0.83162 5.27147e-05
1.09306272924 0.176917 0.993284 4.95129 0.410634 1.22545 0.837902171 -0.831841 5.27401e-05
1.09312925771 0.176983 0.993614 4.95387 0.410715 1.22569 0.837846823 -0.832062 5.27655e-05
1.09319578618 0.177049 0.993943 4.95645 0.410797 1.22593 0.83779146 -0.832282 5.27909e-05
1.09326231464 0.177115 0.994273 4.95903 0.410879 1.22618 0.837736082 -0.832503 5.28163e-05
1.09332884311 0.177181 0.994603 4.96161 0.41096 1.22642 0.837680689 -0.832724 5.28418e-05
1.09339537158 0.177248 0.994933 4.96419 0.411042 1.22667 0.837625282 -0.832945 5.28673e-05
1.09346190005 0.177314 0.995264 4.96678 0.411123 1.22691 0.83756986 -0.833167 5.28928e-05
1.09352842852 0.17738 0.995594 4.96937 0.411205 1.22715 0.837514423 -0.833388 5.29183e-05
1.09359495698 0.177446 0.995925 4.97196 0.411287 1.2274 0.837458972 -0.833609 5.29438e-05
1.09366148545 0.177512 0.996256 4.97455 0.411368 1.22764 0.837403506 -0.833831 5.29694e-05
1.09372801392 0.177579 0.996587 4.97715 0.41145 1.22789 0.837348025 -0.834052 5.2995e-05
1.09379454239 0.177645 0.996918 4.97975 0.411532 1.22813 0.837292529 -0.834274 5.30206e-05
1.09386107086 0.177711 0.997249 4.98235 0.411613 1.22838 0.837237019 -0.834496 5.30462e-05
1.09392759932 0.177778 0.997581 4.98495 0.411695 1.22862 0.837181494 -0.834717 5.30719e-05
1.09399412779 0.177844 0.997913 4.98756 0.411777 1.22887 0.837125954 -0.834939 5.30976e-05
1.09406065626 0.177911 0.998244 4.99017 0.411859 1.22911 0.8370704 -0.835161 5.31233e-05
1.09412718473 0.177977 0.998576 4.99278 0.41194 1.22936 0.83701483 -0.835383 5.3149e-05
1.0941937132 0.178043 0.998909 4.99539 0.412022 1.2296 0.836959246 -0.835606 5.31748e-05
1.09426024166 0.17811 0.999241 4.99801 0.412104 1.22985 0.836903647 -0.835828 5.32005e-05
1.09432677013 0.178176 0.999574 5.00062 0.412186 1.2301 0.836848033 -0.83605 5.32263e-05
1.0943932986 0.178243 0.999907 5.00324 0.412268 1.23034 0.836792405 -0.836273 5.32522e-05
1.09445982707 0.178309 1.00024 5.00587 0.41235 1.23059 0.836736761 -0.836495 5.3278e-05
1.09452635554 0.178376 1.00057 5.00849 0.412431 1.23084 0.836681103 -0.836718 5.33039e-05
1.094592884 0.178443 1.00091 5.01112 0.412513 1.23108 0.83662543 -0.836941 5.33297e-05
1.09465941247 0.178509 1.00124 5.01375 0.412595 1.23133 0.836569742 -0.837164 5.33556e-05
1.09472594094 0.178576 1.00157 5.01638 0.412677 1.23158 0.83651404 -0.837386 5.33816e-05
1.09479246941 0.178642 1.00191 5.01901 0.412759 1.23182 0.836458322 -0.837609 5.34075e-05
1.09485899788 0.178709 1.00224 5.02165 0.412841 1.23207 0.83640259 -0.837833 5.34335e-05
1.09492552634 0.178776 1.00257 5.02429 0.412923 1.23232 0.836346843 -0.838056 5.34595e-05
1.09499205481 0.178843 1.00291 5.02693 0.413005 1.23257 0.836291081 -0.838279 5.34855e-05
1.09505858328 0.178909 1.00324 5.02958 0.413087 1.23281 0.836235304 -0.838503 5.35116e-05
1.09512511175 0.178976 1.00358 5.03222 0.413169 1.23306 0.836179512 -0.838726 5.35376e-05
1.09519164022 0.179043 1.00391 5.03487 0.413251 1.23331 0.836123706 -0.83895 5.35637e-05
1.09525816868 0.17911 1.00425 5.03752 0.413333 1.23356 0.836067884 -0.839173 5.35898e-05
1.09532469715 0.179176 1.00458 5.04018 0.413415 1.23381 0.836012048 -0.839397 5.3616e-05
1.09539122562 0.179243 1.00492 5.04283 0.413497 1.23406 0.835956197 -0.839621 5.36421e-05
1.09545775409 0.17931 1.00525 5.04549 0.413579 1.23431 0.83590033 -0.839845 5.36683e-05
1.09552428256 0.179377 1.00559 5.04815 0.413662 1.23455 0.835844449 -0.840069 5.36945e-05
1.09559081102 0.179444 1.00593 5.05082 0.413744 1.2348 0.835788553 -0.840293 5.37208e-05
1.09565733949 0.179511 1.00626 5.05348 0.413826 1.23505 0.835732643 -0.840518 5.3747e-05
1.09572386796 0.179578 1.0066 5.05615 0.413908 1.2353 0.835676717 -0.840742 5.37733e-05
1.09579039643 0.179645 1.00694 5.05882 0.41399 1.23555 0.835620776 -0.840966 5.37996e-05
1.0958569249 0.179712 1.00727 5.06149 0.414072 1.2358 0.83556482 -0.841191 5.38259e-05
1.09592345336 0.179779 1.00761 5.06417 0.414155 1.23605 0.83550885 -0.841416 5.38523e-05
1.09598998183 0.179846 1.00795 5.06685 0.414237 1.2363 0.835452864 -0.84164 5.38786e-05
1.0960565103 0.179913 1.00828 5.06953 0.414319 1.23655 0.835396864 -0.841865 5.3905e-05
1.09612303877 0.17998 1.00862 5.07221 0.414401 1.2368 0.835340848 -0.84209 5.39315e-05
1.09618956724 0.180047 1.00896 5.0749 0.414484 1.23706 0.835284818 -0.842315 5.39579e-05
1.0962560957 0.180114 1.0093 5.07759 0.414566 1.23731 0.835228772 -0.84254 5.39844e-05
1.09632262417 0.180181 1.00963 5.08028 0.414648 1.23756 0.835172712 -0.842765 5.40108e-05
1.09638915264 0.180249 1.00997 5.08297 0.414731 1.23781 0.835116637 -0.842991 5.40374e-05
1.09645568111 0.180316 1.01031 5.08567 0.414813 1.23806 0.835060546 -0.843216 5.40639e-05
1.09652220958 0.180383 1.01065 5.08836 0.414895 1.23831 0.835004441 -0.843442 5.40904e-05
1.09658873804 0.18045 1.01099 5.09107 0.414978 1.23856 0.83494832 -0.843667 5.4117e-05
1.09665526651 0.180518 1.01133 5.09377 0.41506 1.23882 0.834892185 -0.843893 5.41436e-05
1.09672179498 0.180585 1.01166 5.09647 0.415143 1.23907 0.834836035 -0.844119 5.41703e-05
1.09678832345 0.180652 1.012 5.09918 0.415225 1.23932 0.834779869 -0.844345 5.41969e-05
1.09685485192 0.180719 1.01234 5.10189 0.415308 1.23957 0.834723689 -0.844571 5.42236e-05
1.09692138038 0.180787 1.01268 5.10461 0.41539 1.23983 0.834667493 -0.844797 5.42503e-05
1.09698790885 0.180854 1.01302 5.10732 0.415473 1.24008 0.834611283 -0.845023 5.4277e-05
1.09705443732 0.180922 1.01336 5.11004 0.415555 1.24033 0.834555057 -0.845249 5.43038e-05
1.09712096579 0.180989 1.0137 5.11276 0.415638 1.24058 0.834498816 -0.845476 5.43305e-05
1.09718749426 0.181057 1.01404 5.11548 0.41572 1.24084 0.834442561 -0.845702 5.43573e-05
1.09725402272 0.181124 1.01438 5.11821 0.415803 1.24109 0.83438629 -0.845929 5.43842e-05
1.09732055119 0.181191 1.01472 5.12094 0.415885 1.24135 0.834330004 -0.846155 5.4411e-05
1.09738707966 0.181259 1.01506 5.12367 0.415968 1.2416 0.834273703 -0.846382 5.44379e-05
1.09745360813 0.181327 1.01541 5.1264 0.41605 1.24185 0.834217387 -0.846609 5.44648e-05
1.0975201366 0.181394 1.01575 5.12914 0.416133 1.24211 0.834161056 -0.846836 5.44917e-05
1.09758666506 0.181462 1.01609 5.13188 0.416216 1.24236 0.83410471 -0.847063 5.45186e-05
1.09765319353 0.181529 1.01643 5.13462 0.416298 1.24262 0.834048348 -0.84729 5.45456e-05
1.097719722 0.181597 1.01677 5.13736 0.416381 1.24287 0.833991972 -0.847517 5.45726e-05
1.09778625047 0.181665 1.01711 5.14011 0.416464 1.24313 0.83393558 -0.847745 5.45996e-05
1.09785277894 0.181732 1.01745 5.14286 0.416546 1.24338 0.833879173 -0.847972 5.46266e-05
1.0979193074 0.1818 1.0178 5.14561 0.416629 1.24364 0.833822752 -0.8482 5.46537e-05
1.09798583587 0.181868 1.01814 5.14836 0.416712 1.24389 0.833766315 -0.848427 5.46808e-05
1.09805236434 0.181935 1.01848 5.15112 0.416795 1.24415 0.833709862 -0.848655 5.47079e-05
1.09811889281 0.182003 1.01882 5.15388 0.416877 1.2444 0.833653395 -0.848883 5.4735e-05
1.09818542128 0.182071 1.01917 5.15664 0.41696 1.24466 0.833596913 -0.849111 5.47622e-05
1.09825194974 0.182139 1.01951 5.1594 0.417043 1.24492 0.833540415 -0.849339 5.47894e-05
1.09831847821 0.182207 1.01985 5.16217 0.417126 1.24517 0.833483902 -0.849567 5.48166e-05
1.09838500668 0.182275 1.0202 5.16494 0.417209 1.24543 0.833427374 -0.849795 5.48438e-05
1.09845153515 0.182342 1.02054 5.16771 0.417292 1.24569 0.833370831 -0.850024 5.4871e-05
1.09851806362 0.18241 1.02089 5.17048 0.417374 1.24594 0.833314273 -0.850252 5.48983e-05
1.09858459208 0.182478 1.02123 5.17326 0.417457 1.2462 0.833257699 -0.850481 5.49256e-05
1.09865112055 0.182546 1.02157 5.17604 0.41754 1.24646 0.83320111 -0.850709 5.4953e-05
1.09871764902 0.182614 1.02192 5.17882 0.417623 1.24671 0.833144506 -0.850938 5.49803e-05
1.09878417749 0.182682 1.02226 5.18161 0.417706 1.24697 0.833087887 -0.851167 5.50077e-05
1.09885070596 0.18275 1.02261 5.1844 0.417789 1.24723 0.833031253 -0.851396 5.50351e-05
1.09891723442 0.182818 1.02295 5.18718 0.417872 1.24749 0.832974603 -0.851625 5.50625e-05
1.09898376289 0.182886 1.0233 5.18998 0.417955 1.24775 0.832917938 -0.851854 5.509e-05
1.09905029136 0.182954 1.02364 5.19277 0.418038 1.248 0.832861258 -0.852083 5.51175e-05
1.09911681983 0.183023 1.02399 5.19557 0.418121 1.24826 0.832804563 -0.852312 5.5145e-05
1.0991833483 0.183091 1.02433 5.19837 0.418204 1.24852 0.832747852 -0.852542 5.51725e-05
1.09924987676 0.183159 1.02468 5.20117 0.418287 1.24878 0.832691126 -0.852771 5.52e-05
1.09931640523 0.183227 1.02503 5.20398 0.41837 1.24904 0.832634385 -0.853001 5.52276e-05
1.0993829337 0.183295 1.02537 5.20679 0.418454 1.2493 0.832577628 -0.853231 5.52552e-05
1.09944946217 0.183363 1.02572 5.2096 0.418537 1.24956 0.832520857 -0.853461 5.52828e-05
1.09951599064 0.183432 1.02607 5.21241 0.41862 1.24982 0.832464069 -0.85369 5.53105e-05
1.0995825191 0.1835 1.02641 5.21523 0.418703 1.25008 0.832407267 -0.853921 5.53382e-05
1.09964904757 0.183568 1.02676 5.21805 0.418786 1.25034 0.832350449 -0.854151 5.53659e-05
1.09971557604 0.183637 1.02711 5.22087 0.418869 1.2506 0.832293616 -0.854381 5.53936e-05
1.09978210451 0.183705 1.02745 5.22369 0.418953 1.25086 0.832236768 -0.854611 5.54213e-05
1.09984863298 0.183773 1.0278 5.22652 0.419036 1.25112 0.832179904 -0.854842 5.54491e-05
1.09991516144 0.183842 1.02815 5.22935 0.419119 1.25138 0.832123025 -0.855072 5.54769e-05
1.09998168991 0.18391 1.0285 5.23218 0.419202 1.25164 0.832066131 -0.855303 5.55048e-05
1.10004821838 0.183979 1.02885 5.23502 0.419286 1.2519 0.832009221 -0.855534 5.55326e-05
1.10011474685 0.184047 1.02919 5.23785 0.419369 1.25216 0.831952296 -0.855764 5.55605e-05
1.10018127532 0.184115 1.02954 5.24069 0.419452 1.25242 0.831895356 -0.855995 5.55884e-05
1.10024780378 0.184184 1.02989 5.24354 0.419535 1.25268 0.8318384 -0.856226 5.56163e-05
1.10031433225 0.184252 1.03024 5.24638 0.419619 1.25294 0.831781429 -0.856457 5.56443e-05
1.10038086072 0.184321 1.03059 5.24923 0.419702 1.25321 0.831724443 -0.856689 5.56722e-05
1.10044738919 0.18439 1.03094 5.25208 0.419786 1.25347 0.831667441 -0.85692 5.57003e-05
1.10051391766 0.184458 1.03129 5.25493 0.419869 1.25373 0.831610424 -0.857152 5.57283e-05
1.10058044612 0.184527 1.03164 5.25779 0.419952 1.25399 0.831553391 -0.857383 5.57563e-05
1.10064697459 0.184595 1.03199 5.26065 0.420036 1.25425 0.831496343 -0.857615 5.57844e-05
1.10071350306 0.184664 1.03234 5.26351 0.420119 1.25452 0.831439279 -0.857846 5.58125e-05
1.10078003153 0.184733 1.03269 5.26637 0.420203 1.25478 0.8313822 -0.858078 5.58407e-05
1.10084656 0.184802 1.03304 5.26924 0.420286 1.25504 0.831325106 -0.85831 5.58688e-05
1.10091308846 0.18487 1.03339 5.27211 0.42037 1.25531 0.831267996 -0.858542 5.5897e-05
1.10097961693 0.184939 1.03374 5.27498 0.420453 1.25557 0.831210871 -0.858774 5.59252e-05
1.1010461454 0.185008 1.03409 5.27786 0.420537 1.25583 0.83115373 -0.859007 5.59534e-05
1.10111267387 0.185077 1.03444 5.28074 0.42062 1.2561 0.831096574 -0.859239 5.59817e-05
1.10117920234 0.185145 1.03479 5.28362 0.420704 1.25636 0.831039403 -0.859472 5.601e-05
1.1012457308 0.185214 1.03515 5.2865 0.420788 1.25663 0.830982216 -0.859704 5.60383e-05
1.10131225927 0.185283 1.0355 5.28939 0.420871 1.25689 0.830925013 -0.859937 5.60666e-05
1.10137878774 0.185352 1.03585 5.29227 0.420955 1.25715 0.830867795 -0.86017 5.6095e-05
1.10144531621 0.185421 1.0362 5.29517 0.421038 1.25742 0.830810562 -0.860402 5.61234e-05
1.10151184468 0.18549 1.03655 5.29806 0.421122 1.25768 0.830753313 -0.860635 5.61518e-05
1.10157837314 0.185559 1.03691 5.30096 0.421206 1.25795 0.830696048 -0.860868 5.61802e-05
1.10164490161 0.185628 1.03726 5.30386 0.421289 1.25821 0.830638768 -0.861102 5.62087e-05
1.10171143008 0.185697 1.03761 5.30676 0.421373 1.25848 0.830581472 -0.861335 5.62372e-05
1.10177795855 0.185766 1.03797 5.30966 0.421457 1.25875 0.830524161 -0.861568 5.62657e-05
1.10184448702 0.185835 1.03832 5.31257 0.421541 1.25901 0.830466835 -0.861802 5.62943e-05
1.10191101548 0.185904 1.03867 5.31548 0.421624 1.25928 0.830409493 -0.862035 5.63228e-05
1.10197754395 0.185973 1.03903 5.3184 0.421708 1.25954 0.830352135 -0.862269 5.63514e-05
1.10204407242 0.186042 1.03938 5.32131 0.421792 1.25981 0.830294762 -0.862503 5.63801e-05
1.10211060089 0.186112 1.03973 5.32423 0.421876 1.26008 0.830237373 -0.862737 5.64087e-05
1.10217712936 0.186181 1.04009 5.32715 0.42196 1.26034 0.830179969 -0.862971 5.64374e-05
1.10224365782 0.18625 1.04044 5.33008 0.422044 1.26061 0.830122549 -0.863205 5.64661e-05
1.10231018629 0.186319 1.0408 5.333 0.422127 1.26088 0.830065113 -0.863439 5.64948e-05
1.10237671476 0.186388 1.04115 5.33593 0.422211 1.26114 0.830007662 -0.863673 5.65236e-05
1.10244324323 0.186458 1.04151 5.33887 0.422295 1.26141 0.829950196 -0.863908 5.65523e-05
1.1025097717 0.186527 1.04186 5.3418 0.422379 1.26168 0.829892713 -0.864142 5.65812e-05
1.10257630016 0.186596 1.04222 5.34474 0.422463 1.26195 0.829835215 -0.864377 5.661e-05
1.10264282863 0.186666 1.04257 5.34768 0.422547 1.26221 0.829777702 -0.864612 5.66389e-05
1.1027093571 0.186735 1.04293 5.35063 0.422631 1.26248 0.829720173 -0.864847 5.66677e-05
1.10277588557 0.186804 1.04329 5.35357 0.422715 1.26275 0.829662628 -0.865082 5.66967e-05
1.10284241404 0.186874 1.04364 5.35652 0.422799 1.26302 0.829605068 -0.865317 5.67256e-05
1.1029089425 0.186943 1.044 5.35948 0.422883 1.26329 0.829547492 -0.865552 5.67546e-05
1.10297547097 0.187013 1.04436 5.36243 0.422967 1.26356 0.8294899 -0.865787 5.67836e-05
1.10304199944 0.187082 1.04471 5.36539 0.423051 1.26383 0.829432293 -0.866022 5.68126e-05
1.10310852791 0.187152 1.04507 5.36835 0.423135 1.2641 0.82937467 -0.866258 5.68416e-05
1.10317505638 0.187221 1.04543 5.37131 0.423219 1.26437 0.829317031 -0.866494 5.68707e-05
1.10324158484 0.187291 1.04578 5.37428 0.423304 1.26464 0.829259377 -0.866729 5.68998e-05
1.10330811331 0.18736 1.04614 5.37725 0.423388 1.2649 0.829201707 -0.866965 5.69289e-05
1.10337464178 0.18743 1.0465 5.38022 0.423472 1.26517 0.829144021 -0.867201 5.69581e-05
1.10344117025 0.1875 1.04686 5.3832 0.423556 1.26545 0.82908632 -0.867437 5.69873e-05
1.10350769872 0.187569 1.04722 5.38617 0.42364 1.26572 0.829028603 -0.867673 5.70165e-05
1.10357422718 0.187639 1.04757 5.38916 0.423724 1.26599 0.82897087 -0.867909 5.70457e-05
1.10364075565 0.187709 1.04793 5.39214 0.423809 1.26626 0.828913121 -0.868146 5.7075e-05
1.10370728412 0.187779 1.04829 5.39513 0.423893 1.26653 0.828855357 -0.868382 5.71043e-05
1.10377381259 0.187848 1.04865 5.39811 0.423977 1.2668 0.828797577 -0.868619 5.71336e-05
1.10384034106 0.187918 1.04901 5.40111 0.424061 1.26707 0.828739781 -0.868855 5.71629e-05
1.10390686952 0.187988 1.04937 5.4041 0.424146 1.26734 0.82868197 -0.869092 5.71923e-05
1.10397339799 0.188058 1.04973 5.4071 0.42423 1.26761 0.828624142 -0.869329 5.72217e-05
1.10403992646 0.188128 1.05009 5.4101 0.424314 1.26789 0.828566299 -0.869566 5.72511e-05
1.10410645493 0.188197 1.05045 5.4131 0.424399 1.26816 0.828508441 -0.869803 5.72806e-05
1.1041729834 0.188267 1.05081 5.41611 0.424483 1.26843 0.828450566 -0.87004 5.731e-05
1.10423951186 0.188337 1.05117 5.41912 0.424568 1.2687 0.828392676 -0.870277 5.73395e-05
1.10430604033 0.188407 1.05153 5.42213 0.424652 1.26898 0.82833477 -0.870515 5.73691e-05
1.1043725688 0.188477 1.05189 5.42515 0.424736 1.26925 0.828276848 -0.870752 5.73986e-05
1.10443909727 0.188547 1.05225 5.42817 0.424821 1.26952 0.82821891 -0.87099 5.74282e-05
1.10450562574 0.188617 1.05261 5.43119 0.424905 1.26979 0.828160957 -0.871227 5.74578e-05
1.1045721542 0.188687 1.05297 5.43421 0.42499 1.27007 0.828102987 -0.871465 5.74875e-05
1.10463868267 0.188757 1.05334 5.43724 0.425074 1.27034 0.828045002 -0.871703 5.75172e-05
1.10470521114 0.188827 1.0537 5.44027 0.425159 1.27062 0.827987001 -0.871941 5.75469e-05
1.10477173961 0.188897 1.05406 5.4433 0.425243 1.27089 0.827928984 -0.872179 5.75766e-05
1.10483826808 0.188968 1.05442 5.44634 0.425328 1.27116 0.827870952 -0.872418 5.76063e-05
1.10490479654 0.189038 1.05478 5.44937 0.425413 1.27144 0.827812903 -0.872656 5.76361e-05
1.10497132501 0.189108 1.05515 5.45241 0.425497 1.27171 0.827754839 -0.872894 5.76659e-05
1.10503785348 0.189178 1.05551 5.45546 0.425582 1.27199 0.827696758 -0.873133 5.76958e-05
1.10510438195 0.189248 1.05587 5.45851 0.425666 1.27226 0.827638662 -0.873372 5.77256e-05
1.10517091042 0.189319 1.05624 5.46156 0.425751 1.27254 0.82758055 -0.87361 5.77555e-05
1.10523743888 0.189389 1.0566 5.46461 0.425836 1.27281 0.827522422 -0.873849 5.77854e-05
1.10530396735 0.189459 1.05696 5.46767 0.42592 1.27309 0.827464279 -0.874088 5.78154e-05
1.10537049582 0.18953 1.05733 5.47073 0.426005 1.27336 0.827406119 -0.874327 5.78454e-05
1.10543702429 0.1896 1.05769 5.47379 0.42609 1.27364 0.827347943 -0.874567 5.78754e-05
1.10550355276 0.18967 1.05806 5.47685 0.426175 1.27392 0.827289752 -0.874806 5.79054e-05
1.10557008122 0.189741 1.05842 5.47992 0.426259 1.27419 0.827231544 -0.875045 5.79355e-05
1.10563660969 0.189811 1.05879 5.48299 0.426344 1.27447 0.827173321 -0.875285 5.79655e-05
1.10570313816 0.189882 1.05915 5.48606 0.426429 1.27475 0.827115081 -0.875525 5.79957e-05
1.10576966663 0.189952 1.05952 5.48914 0.426514 1.27502 0.827056826 -0.875764 5.80258e-05
1.1058361951 0.190023 1.05988 5.49222 0.426599 1.2753 0.826998555 -0.876004 5.8056e-05
1.10590272356 0.190093 1.06025 5.4953 0.426683 1.27558 0.826940268 -0.876244 5.80862e-05
1.10596925203 0.190164 1.06061 5.49839 0.426768 1.27585 0.826881965 -0.876484 5.81164e-05
1.1060357805 0.190234 1.06098 5.50148 0.426853 1.27613 0.826823645 -0.876725 5.81467e-05
1.10610230897 0.190305 1.06134 5.50457 0.426938 1.27641 0.82676531 -0.876965 5.81769e-05
1.10616883744 0.190375 1.06171 5.50766 0.427023 1.27669 0.826706959 -0.877205 5.82073e-05
1.1062353659 0.190446 1.06208 5.51076 0.427108 1.27697 0.826648592 -0.877446 5.82376e-05
1.10630189437 0.190517 1.06244 5.51386 0.427193 1.27724 0.826590209 -0.877686 5.8268e-05
1.10636842284 0.190587 1.06281 5.51697 0.427278 1.27752 0.82653181 -0.877927 5.82984e-05
1.10643495131 0.190658 1.06318 5.52007 0.427363 1.2778 0.826473395 -0.878168 5.83288e-05
1.10650147978 0.190729 1.06354 5.52318 0.427448 1.27808 0.826414963 -0.878409 5.83592e-05
1.10656800824 0.1908 1.06391 5.5263 0.427533 1.27836 0.826356516 -0.87865 5.83897e-05
1.10663453671 0.19087 1.06428 5.52941 0.427618 1.27864 0.826298053 -0.878891 5.84202e-05
1.10670106518 0.190941 1.06465 5.53253 0.427703 1.27892 0.826239574 -0.879133 5.84508e-05
1.10676759365 0.191012 1.06502 5.53565 0.427788 1.2792 0.826181078 -0.879374 5.84814e-05
1.10683412212 0.191083 1.06538 5.53878 0.427873 1.27948 0.826122567 -0.879616 5.8512e-05
1.10690065058 0.191154 1.06575 5.54191 0.427958 1.27976 0.826064039 -0.879857 5.85426e-05
1.10696717905 0.191225 1.06612 5.54504 0.428044 1.28004 0.826005496 -0.880099 5.85732e-05
1.10703370752 0.191296 1.06649 5.54817 0.428129 1.28032 0.825946936 -0.880341 5.86039e-05
1.10710023599 0.191367 1.06686 5.55131 0.428214 1.2806 0.82588836 -0.880583 5.86346e-05
1.10716676446 0.191438 1.06723 5.55445 0.428299 1.28088 0.825829768 -0.880825 5.86654e-05
1.10723329292 0.191509 1.0676 5.55759 0.428384 1.28116 0.82577116 -0.881067 5.86962e-05
1.10729982139 0.19158 1.06797 5.56074 0.42847 1.28144 0.825712536 -0.881309 5.8727e-05
1.10736634986 0.191651 1.06834 5.56389 0.428555 1.28173 0.825653896 -0.881552 5.87578e-05
1.10743287833 0.191722 1.06871 5.56704 0.42864 1.28201 0.82559524 -0.881794 5.87886e-05
1.1074994068 0.191793 1.06908 5.57019 0.428725 1.28229 0.825536567 -0.882037 5.88195e-05
1.10756593526 0.191864 1.06945 5.57335 0.428811 1.28257 0.825477878 -0.88228 5.88504e-05
1.10763246373 0.191935 1.06982 5.57651 0.428896 1.28285 0.825419174 -0.882523 5.88814e-05
1.1076989922 0.192006 1.07019 5.57968 0.428981 1.28314 0.825360453 -0.882766 5.89124e-05
1.10776552067 0.192078 1.07056 5.58285 0.429067 1.28342 0.825301716 -0.883009 5.89434e-05
1.10783204914 0.192149 1.07094 5.58602 0.429152 1.2837 0.825242962 -0.883252 5.89744e-05
1.1078985776 0.19222 1.07131 5.58919 0.429238 1.28399 0.825184193 -0.883495 5.90055e-05
1.10796510607 0.192291 1.07168 5.59237 0.429323 1.28427 0.825125407 -0.883739 5.90366e-05
1.10803163454 0.192363 1.07205 5.59555 0.429408 1.28455 0.825066605 -0.883982 5.90677e-05
1.10809816301 0.192434 1.07242 5.59873 0.429494 1.28484 0.825007787 -0.884226 5.90988e-05
1.10816469148 0.192505 1.0728 5.60192 0.429579 1.28512 0.824948953 -0.88447 5.913e-05
1.10823121994 0.192577 1.07317 5.60511 0.429665 1.2854 0.824890102 -0.884713 5.91612e-05
1.10829774841 0.192648 1.07354 5.6083 0.42975 1.28569 0.824831236 -0.884957 5.91925e-05
1.10836427688 0.19272 1.07392 5.6115 0.429836 1.28597 0.824772353 -0.885202 5.92237e-05
1.10843080535 0.192791 1.07429 5.6147 0.429922 1.28626 0.824713453 -0.885446 5.9255e-05
1.10849733382 0.192863 1.07466 5.6179 0.430007 1.28654 0.824654538 -0.88569 5.92864e-05
1.10856386228 0.192934 1.07504 5.6211 0.430093 1.28683 0.824595606 -0.885935 5.93177e-05
1.10863039075 0.193006 1.07541 5.62431 0.430178 1.28711 0.824536658 -0.886179 5.93491e-05
1.10869691922 0.193077 1.07578 5.62752 0.430264 1.2874 0.824477694 -0.886424 5.93805e-05
1.10876344769 0.193149 1.07616 5.63074 0.43035 1.28769 0.824418713 -0.886669 5.9412e-05
1.10882997616 0.19322 1.07653 5.63396 0.430435 1.28797 0.824359716 -0.886914 5.94435e-05
1.10889650462 0.193292 1.07691 5.63718 0.430521 1.28826 0.824300703 -0.887159 5.9475e-05
1.10896303309 0.193364 1.07728 5.6404 0.430607 1.28854 0.824241674 -0.887404 5.95065e-05
1.10902956156 0.193435 1.07766 5.64363 0.430693 1.28883 0.824182628 -0.887649 5.95381e-05
1.10909609003 0.193507 1.07803 5.64686 0.430778 1.28912 0.824123566 -0.887894 5.95697e-05
1.1091626185 0.193579 1.07841 5.65009 0.430864 1.2894 0.824064488 -0.88814 5.96013e-05
1.10922914696 0.193651 1.07879 5.65333 0.43095 1.28969 0.824005393 -0.888385 5.9633e-05
1.10929567543 0.193722 1.07916 5.65657 0.431036 1.28998 0.823946282 -0.888631 5.96646e-05
1.1093622039 0.193794 1.07954 5.65981 0.431121 1.29027 0.823887154 -0.888877 5.96964e-05
1.10942873237 0.193866 1.07992 5.66306 0.431207 1.29055 0.823828011 -0.889123 5.97281e-05
1.10949526084 0.193938 1.08029 5.66631 0.431293 1.29084 0.82376885 -0.889369 5.97599e-05
1.1095617893 0.19401 1.08067 5.66956 0.431379 1.29113 0.823709674 -0.889615 5.97917e-05
1.10962831777 0.194082 1.08105 5.67282 0.431465 1.29142 0.823650481 -0.889861 5.98235e-05
1.10969484624 0.194154 1.08142 5.67608 0.431551 1.29171 0.823591272 -0.890108 5.98554e-05
1.10976137471 0.194226 1.0818 5.67934 0.431637 1.292 0.823532046 -0.890354 5.98873e-05
1.10982790318 0.194298 1.08218 5.6826 0.431723 1.29229 0.823472804 -0.890601 5.99192e-05
1.10989443164 0.19437 1.08256 5.68587 0.431809 1.29257 0.823413545 -0.890848 5.99512e-05
1.10996096011 0.194442 1.08294 5.68915 0.431895 1.29286 0.82335427 -0.891094 5.99832e-05
1.11002748858 0.194514 1.08332 5.69242 0.431981 1.29315 0.823294979 -0.891341 6.00152e-05
1.11009401705 0.194586 1.08369 5.6957 0.432067 1.29344 0.823235671 -0.891588 6.00473e-05
1.11016054552 0.194658 1.08407 5.69898 0.432153 1.29373 0.823176347 -0.891836 6.00793e-05
1.11022707398 0.19473 1.08445 5.70227 0.432239 1.29402 0.823117006 -0.892083 6.01115e-05
1.11029360245 0.194802 1.08483 5.70555 0.432325 1.29431 0.823057649 -0.89233 6.01436e-05
1.11036013092 0.194874 1.08521 5.70885 0.432411 1.29461 0.822998276 -0.892578 6.01758e-05
1.11042665939 0.194947 1.08559 5.71214 0.432497 1.2949 0.822938885 -0.892826 6.0208e-05
1.11049318786 0.195019 1.08597 5.71544 0.432584 1.29519 0.822879479 -0.893073 6.02402e-05
1.11055971632 0.195091 1.08635 5.71874 0.43267 1.29548 0.822820056 -0.893321 6.02725e-05
1.11062624479 0.195163 1.08673 5.72204 0.432756 1.29577 0.822760616 -0.893569 6.03048e-05
1.11069277326 0.195236 1.08711 5.72535 0.432842 1.29606 0.82270116 -0.893817 6.03371e-05
1.11075930173 0.195308 1.08749 5.72866 0.432928 1.29635 0.822641688 -0.894066 6.03695e-05
1.1108258302 0.19538 1.08788 5.73198 0.433015 1.29665 0.822582199 -0.894314 6.04019e-05
1.11089235866 0.195453 1.08826 5.7353 0.433101 1.29694 0.822522693 -0.894563 6.04343e-05
1.11095888713 0.195525 1.08864 5.73862 0.433187 1.29723 0.822463171 -0.894811 6.04667e-05
1.1110254156 0.195598 1.08902 5.74194 0.433273 1.29752 0.822403632 -0.89506 6.04992e-05
1.11109194407 0.19567 1.0894 5.74527 0.43336 1.29782 0.822344077 -0.895309 6.05317e-05
1.11115847254 0.195742 1.08978 5.7486 0.433446 1.29811 0.822284505 -0.895558 6.05643e-05
1.111225001 0.195815 1.09017 5.75193 0.433533 1.2984 0.822224917 -0.895807 6.05969e-05
1.11129152947 0.195888 1.09055 5.75527 0.433619 1.2987 0.822165312 -0.896056 6.06295e-05
1.11135805794 0.19596 1.09093 5.75861 0.433705 1.29899 0.82210569 -0.896305 6.06621e-05
1.11142458641 0.196033 1.09132 5.76196 0.433792 1.29928 0.822046052 -0.896555 6.06948e-05
1.11149111488 0.196105 1.0917 5.76531 0.433878 1.29958 0.821986397 -0.896804 6.07275e-05
1.11155764334 0.196178 1.09208 5.76866 0.433965 1.29987 0.821926726 -0.897054 6.07602e-05
1.11162417181 0.196251 1.09247 5.77201 0.434051 1.30017 0.821867038 -0.897304 6.0793e-05
1.11169070028 0.196323 1.09285 5.77537 0.434138 1.30046 0.821807334 -0.897554 6.08258e-05
1.11175722875 0.196396 1.09324 5.77873 0.434224 1.30076 0.821747612 -0.897804 6.08586e-05
1.11182375722 0.196469 1.09362 5.78209 0.434311 1.30105 0.821687875 -0.898054 6.08915e-05
1.11189028568 0.196542 1.09401 5.78546 0.434397 1.30135 0.82162812 -0.898304 6.09244e-05
1.11195681415 0.196614 1.09439 5.78883 0.434484 1.30164 0.821568349 -0.898555 6.09573e-05
1.11202334262 0.196687 1.09478 5.79221 0.434571 1.30194 0.821508561 -0.898805 6.09903e-05
1.11208987109 0.19676 1.09516 5.79558 0.434657 1.30224 0.821448757 -0.899056 6.10233e-05
1.11215639956 0.196833 1.09555 5.79897 0.434744 1.30253 0.821388936 -0.899306 6.10563e-05
1.11222292802 0.196906 1.09593 5.80235 0.43483 1.30283 0.821329098 -0.899557 6.10893e-05
1.11228945649 0.196979 1.09632 5.80574 0.434917 1.30313 0.821269243 -0.899808 6.11224e-05
1.11235598496 0.197052 1.09671 5.80913 0.435004 1.30342 0.821209372 -0.900059 6.11555e-05
1.11242251343 0.197125 1.09709 5.81252 0.435091 1.30372 0.821149484 -0.900311 6.11887e-05
1.1124890419 0.197198 1.09748 5.81592 0.435177 1.30402 0.821089579 -0.900562 6.12219e-05
1.11255557036 0.197271 1.09787 5.81932 0.435264 1.30431 0.821029658 -0.900813 6.12551e-05
1.11262209883 0.197344 1.09825 5.82273 0.435351 1.30461 0.82096972 -0.901065 6.12883e-05
1.1126886273 0.197417 1.09864 5.82614 0.435438 1.30491 0.820909765 -0.901317 6.13216e-05
1.11275515577 0.19749 1.09903 5.82955 0.435524 1.30521 0.820849794 -0.901568 6.13549e-05
1.11282168424 0.197563 1.09942 5.83296 0.435611 1.30551 0.820789805 -0.90182 6.13883e-05
1.1128882127 0.197636 1.0998 5.83638 0.435698 1.30581 0.8207298 -0.902072 6.14216e-05
1.11295474117 0.197709 1.10019 5.8398 0.435785 1.3061 0.820669778 -0.902325 6.1455e-05
1.11302126964 0.197783 1.10058 5.84323 0.435872 1.3064 0.82060974 -0.902577 6.14885e-05
1.11308779811 0.197856 1.10097 5.84666 0.435959 1.3067 0.820549684 -0.902829 6.1522e-05
1.11315432658 0.197929 1.10136 5.85009 0.436046 1.307 0.820489612 -0.903082 6.15555e-05
1.11322085504 0.198002 1.10175 5.85353 0.436133 1.3073 0.820429523 -0.903335 6.1589e-05
1.11328738351 0.198076 1.10214 5.85697 0.43622 1.3076 0.820369417 -0.903587 6.16226e-05
1.11335391198 0.198149 1.10253 5.86041 0.436307 1.3079 0.820309294 -0.90384 6.16562e-05
1.11342044045 0.198222 1.10292 5.86386 0.436394 1.3082 0.820249155 -0.904093 6.16898e-05
1.11348696892 0.198296 1.10331 5.86731 0.436481 1.3085 0.820188998 -0.904347 6.17235e-05
1.11355349738 0.198369 1.1037 5.87076 0.436568 1.3088 0.820128825 -0.9046 6.17572e-05
1.11362002585 0.198443 1.10409 5.87421 0.436655 1.30911 0.820068635 -0.904853 6.17909e-05
1.11368655432 0.198516 1.10448 5.87768 0.436742 1.30941 0.820008428 -0.905107 6.18247e-05
1.11375308279 0.19859 1.10487 5.88114 0.436829 1.30971 0.819948204 -0.90536 6.18585e-05
1.11381961126 0.198663 1.10526 5.88461 0.436916 1.31001 0.819887964 -0.905614 6.18923e-05
1.11388613972 0.198737 1.10565 5.88808 0.437004 1.31031 0.819827706 -0.905868 6.19262e-05
1.11395266819 0.19881 1.10605 5.89155 0.437091 1.31061 0.819767432 -0.906122 6.19601e-05
1.11401919666 0.198884 1.10644 5.89503 0.437178 1.31092 0.81970714 -0.906376 6.1994e-05
1.11408572513 0.198957 1.10683 5.89851 0.437265 1.31122 0.819646832 -0.90663 6.2028e-05
1.1141522536 0.199031 1.10722 5.90199 0.437352 1.31152 0.819586507 -0.906885 6.2062e-05
1.11421878206 0.199105 1.10762 5.90548 0.43744 1.31182 0.819526165 -0.907139 6.2096e-05
1.11428531053 0.199178 1.10801 5.90897 0.437527 1.31213 0.819465806 -0.907394 6.21301e-05
1.114351839 0.199252 1.1084 5.91247 0.437614 1.31243 0.81940543 -0.907649 6.21642e-05
1.11441836747 0.199326 1.1088 5.91597 0.437702 1.31274 0.819345037 -0.907904 6.21983e-05
1.11448489594 0.1994 1.10919 5.91947 0.437789 1.31304 0.819284627 -0.908159 6.22325e-05
1.1145514244 0.199473 1.10958 5.92298 0.437876 1.31334 0.8192242 -0.908414 6.22667e-05
1.11461795287 0.199547 1.10998 5.92648 0.437964 1.31365 0.819163756 -0.908669 6.23009e-05
1.11468448134 0.199621 1.11037 5.93 0.438051 1.31395 0.819103295 -0.908924 6.23352e-05
1.11475100981 0.199695 1.11077 5.93351 0.438138 1.31426 0.819042817 -0.90918 6.23695e-05
1.11481753828 0.199769 1.11116 5.93703 0.438226 1.31456 0.818982322 -0.909436 6.24038e-05
1.11488406674 0.199843 1.11156 5.94056 0.438313 1.31487 0.81892181 -0.909691 6.24382e-05
1.11495059521 0.199917 1.11195 5.94409 0.438401 1.31517 0.818861282 -0.909947 6.24726e-05
1.11501712368 0.199991 1.11235 5.94762 0.438488 1.31548 0.818800736 -0.910203 6.2507e-05
1.11508365215 0.200065 1.11274 5.95115 0.438576 1.31578 0.818740173 -0.910459 6.25415e-05
1.11515018062 0.200139 1.11314 5.95469 0.438663 1.31609 0.818679593 -0.910715 6.2576e-05
1.11521670908 0.200213 1.11354 5.95823 0.438751 1.3164 0.818618996 -0.910972 6.26105e-05
1.11528323755 0.200287 1.11393 5.96177 0.438839 1.3167 0.818558382 -0.911228 6.26451e-05
1.11534976602 0.200361 1.11433 5.96532 0.438926 1.31701 0.81849775 -0.911485 6.26797e-05
1.11541629449 0.200435 1.11473 5.96888 0.439014 1.31732 0.818437102 -0.911742 6.27143e-05
1.11548282296 0.20051 1.11512 5.97243 0.439102 1.31762 0.818376437 -0.911999 6.2749e-05
1.11554935142 0.200584 1.11552 5.97599 0.439189 1.31793 0.818315755 -0.912256 6.27837e-05
1.11561587989 0.200658 1.11592 5.97955 0.439277 1.31824 0.818255055 -0.912513 6.28184e-05
1.11568240836 0.200732 1.11632 5.98312 0.439365 1.31855 0.818194338 -0.91277 6.28532e-05
1.11574893683 0.200806 1.11671 5.98669 0.439452 1.31885 0.818133605 -0.913027 6.2888e-05
1.1158154653 0.200881 1.11711 5.99027 0.43954 1.31916 0.818072854 -0.913285 6.29229e-05
1.11588199376 0.200955 1.11751 5.99384 0.439628 1.31947 0.818012086 -0.913542 6.29577e-05
1.11594852223 0.201029 1.11791 5.99743 0.439716 1.31978 0.817951301 -0.9138 6.29926e-05
1.1160150507 0.201104 1.11831 6.00101 0.439803 1.32009 0.817890498 -0.914058 6.30276e-05
1.11608157917 0.201178 1.11871 6.0046 0.439891 1.3204 0.817829679 -0.914316 6.30626e-05
1.11614810764 0.201253 1.11911 6.00819 0.439979 1.32071 0.817768842 -0.914574 6.30976e-05
1.1162146361 0.201327 1.11951 6.01179 0.440067 1.32102 0.817707988 -0.914833 6.31326e-05
1.11628116457 0.201402 1.11991 6.01539 0.440155 1.32133 0.817647117 -0.915091 6.31677e-05
1.11634769304 0.201476 1.12031 6.01899 0.440243 1.32164 0.817586229 -0.915349 6.32028e-05
1.11641422151 0.201551 1.12071 6.0226 0.440331 1.32195 0.817525324 -0.915608 6.3238e-05
1.11648074998 0.201625 1.12111 6.02621 0.440419 1.32226 0.817464401 -0.915867 6.32732e-05
1.11654727844 0.2017 1.12151 6.02982 0.440507 1.32257 0.817403461 -0.916126 6.33084e-05
1.11661380691 0.201775 1.12191 6.03344 0.440595 1.32288 0.817342504 -0.916385 6.33437e-05
1.11668033538 0.201849 1.12231 6.03706 0.440683 1.32319 0.81728153 -0.916644 6.3379e-05
1.11674686385 0.201924 1.12271 6.04069 0.440771 1.3235 0.817220538 -0.916903 6.34143e-05
1.11681339232 0.201999 1.12312 6.04432 0.440859 1.32381 0.81715953 -0.917163 6.34497e-05
1.11687992078 0.202073 1.12352 6.04795 0.440947 1.32413 0.817098504 -0.917422 6.34851e-05
1.11694644925 0.202148 1.12392 6.05159 0.441035 1.32444 0.81703746 -0.917682 6.35205e-05
1.11701297772 0.202223 1.12432 6.05523 0.441123 1.32475 0.8169764 -0.917942 6.3556e-05
1.11707950619 0.202298 1.12473 6.05887 0.441211 1.32506 0.816915322 -0.918202 6.35915e-05
1.11714603466 0.202373 1.12513 6.06252 0.441299 1.32538 0.816854227 -0.918462 6.3627e-05
1.11721256312 0.202447 1.12553 6.06617 0.441388 1.32569 0.816793114 -0.918722 6.36626e-05
1.11727909159 0.202522 1.12594 6.06983 0.441476 1.326 0.816731984 -0.918982 6.36982e-05
1.11734562006 0.202597 1.12634 6.07349 0.441564 1.32632 0.816670837 -0.919242 6.37338e-05
1.11741214853 0.202672 1.12675 6.07715 0.441652 1.32663 0.816609673 -0.919503 6.37695e-05
1.117478677 0.202747 1.12715 6.08082 0.441741 1.32694 0.816548491 -0.919764 6.38052e-05
1.11754520546 0.202822 1.12755 6.08449 0.441829 1.32726 0.816487292 -0.920025 6.3841e-05
1.11761173393 0.202897 1.12796 6.08816 0.441917 1.32757 0.816426075 -0.920286 6.38768e-05
1.1176782624 0.202972 1.12836 6.09184 0.442005 1.32789 0.816364841 -0.920547 6.39126e-05
1.11774479087 0.203047 1.12877 6.09552 0.442094 1.3282 0.81630359 -0.920808 6.39485e-05
1.11781131934 0.203122 1.12918 6.09921 0.442182 1.32852 0.816242321 -0.921069 6.39844e-05
1.1178778478 0.203198 1.12958 6.1029 0.442271 1.32883 0.816181035 -0.921331 6.40203e-05
1.11794437627 0.203273 1.12999 6.10659 0.442359 1.32915 0.816119732 -0.921592 6.40563e-05
1.11801090474 0.203348 1.13039 6.11029 0.442447 1.32946 0.816058411 -0.921854 6.40923e-05
1.11807743321 0.203423 1.1308 6.11399 0.442536 1.32978 0.815997073 -0.922116 6.41283e-05
1.11814396168 0.203498 1.13121 6.11769 0.442624 1.3301 0.815935717 -0.922378 6.41644e-05
1.11821049014 0.203574 1.13162 6.1214 0.442713 1.33041 0.815874344 -0.92264 6.42005e-05
1.11827701861 0.203649 1.13202 6.12511 0.442801 1.33073 0.815812954 -0.922902 6.42366e-05
1.11834354708 0.203724 1.13243 6.12883 0.44289 1.33105 0.815751546 -0.923165 6.42728e-05
1.11841007555 0.2038 1.13284 6.13255 0.442979 1.33136 0.81569012 -0.923427 6.4309e-05
1.11847660402 0.203875 1.13325 6.13627 0.443067 1.33168 0.815628677 -0.92369 6.43453e-05
1.11854313248 0.20395 1.13365 6.14 0.443156 1.332 0.815567217 -0.923953 6.43816e-05
1.11860966095 0.204026 1.13406 6.14373 0.443244 1.33232 0.815505739 -0.924215 6.44179e-05
1.11867618942 0.204101 1.13447 6.14747 0.443333 1.33264 0.815444244 -0.924479 6.44543e-05
1.11874271789 0.204177 1.13488 6.15121 0.443422 1.33295 0.815382731 -0.924742 6.44907e-05
1.11880924636 0.204252 1.13529 6.15495 0.44351 1.33327 0.8153212 -0.925005 6.45271e-05
1.11887577482 0.204328 1.1357 6.1587 0.443599 1.33359 0.815259652 -0.925268 6.45636e-05
1.11894230329 0.204403 1.13611 6.16245 0.443688 1.33391 0.815198087 -0.925532 6.46001e-05
1.11900883176 0.204479 1.13652 6.1662 0.443777 1.33423 0.815136504 -0.925796 6.46367e-05
1.11907536023 0.204555 1.13693 6.16996 0.443865 1.33455 0.815074903 -0.92606 6.46733e-05
1.1191418887 0.20463 1.13734 6.17373 0.443954 1.33487 0.815013285 -0.926324 6.47099e-05
1.11920841716 0.204706 1.13775 6.17749 0.444043 1.33519 0.81495165 -0.926588 6.47465e-05
1.11927494563 0.204782 1.13816 6.18126 0.444132 1.33551 0.814889996 -0.926852 6.47832e-05
1.1193414741 0.204857 1.13857 6.18504 0.444221 1.33583 0.814828325 -0.927116 6.482e-05
1.11940800257 0.204933 1.13899 6.18882 0.44431 1.33615 0.814766637 -0.927381 6.48567e-05
1.11947453104 0.205009 1.1394 6.1926 0.444398 1.33647 0.814704931 -0.927645 6.48936e-05
1.1195410595 0.205085 1.13981 6.19638 0.444487 1.33679 0.814643207 -0.92791 6.49304e-05
1.11960758797 0.205161 1.14022 6.20017 0.444576 1.33711 0.814581466 -0.928175 6.49673e-05
1.11967411644 0.205236 1.14063 6.20397 0.444665 1.33744 0.814519707 -0.92844 6.50042e-05
1.11974064491 0.205312 1.14105 6.20777 0.444754 1.33776 0.814457931 -0.928705 6.50412e-05
1.11980717338 0.205388 1.14146 6.21157 0.444843 1.33808 0.814396137 -0.928971 6.50781e-05
1.11987370184 0.205464 1.14187 6.21537 0.444932 1.3384 0.814334325 -0.929236 6.51152e-05
1.11994023031 0.20554 1.14229 6.21918 0.445021 1.33873 0.814272495 -0.929502 6.51522e-05
1.12000675878 0.205616 1.1427 6.223 0.44511 1.33905 0.814210648 -0.929767 6.51894e-05
1.12007328725 0.205692 1.14312 6.22682 0.4452 1.33937 0.814148783 -0.930033 6.52265e-05
1.12013981572 0.205768 1.14353 6.23064 0.445289 1.33969 0.814086901 -0.930299 6.52637e-05
1.12020634418 0.205844 1.14394 6.23446 0.445378 1.34002 0.814025001 -0.930565 6.53009e-05
1.12027287265 0.205921 1.14436 6.23829 0.445467 1.34034 0.813963083 -0.930831 6.53381e-05
1.12033940112 0.205997 1.14477 6.24213 0.445556 1.34067 0.813901147 -0.931098 6.53754e-05
1.12040592959 0.206073 1.14519 6.24597 0.445645 1.34099 0.813839194 -0.931364 6.54128e-05
1.12047245806 0.206149 1.14561 6.24981 0.445735 1.34132 0.813777222 -0.931631 6.54501e-05
1.12053898652 0.206225 1.14602 6.25365 0.445824 1.34164 0.813715234 -0.931898 6.54876e-05
1.12060551499 0.206302 1.14644 6.2575 0.445913 1.34197 0.813653227 -0.932165 6.5525e-05
1.12067204346 0.206378 1.14685 6.26136 0.446002 1.34229 0.813591203 -0.932432 6.55625e-05
1.12073857193 0.206454 1.14727 6.26522 0.446092 1.34262 0.813529161 -0.932699 6.56e-05
1.1208051004 0.20653 1.14769 6.26908 0.446181 1.34294 0.813467101 -0.932966 6.56376e-05
1.12087162886 0.206607 1.14811 6.27294 0.44627 1.34327 0.813405023 -0.933234 6.56752e-05
1.12093815733 0.206683 1.14852 6.27681 0.44636 1.34359 0.813342927 -0.933501 6.57128e-05
1.1210046858 0.20676 1.14894 6.28069 0.446449 1.34392 0.813280814 -0.933769 6.57505e-05
1.12107121427 0.206836 1.14936 6.28457 0.446539 1.34425 0.813218683 -0.934037 6.57882e-05
1.12113774274 0.206913 1.14978 6.28845 0.446628 1.34457 0.813156534 -0.934305 6.58259e-05
1.1212042712 0.206989 1.1502 6.29233 0.446717 1.3449 0.813094367 -0.934573 6.58637e-05
1.12127079967 0.207066 1.15061 6.29623 0.446807 1.34523 0.813032183 -0.934841 6.59016e-05
1.12133732814 0.207142 1.15103 6.30012 0.446896 1.34556 0.81296998 -0.93511 6.59394e-05
1.12140385661 0.207219 1.15145 6.30402 0.446986 1.34588 0.81290776 -0.935378 6.59773e-05
1.12147038508 0.207295 1.15187 6.30792 0.447076 1.34621 0.812845521 -0.935647 6.60153e-05
1.12153691354 0.207372 1.15229 6.31183 0.447165 1.34654 0.812783265 -0.935916 6.60533e-05
1.12160344201 0.207449 1.15271 6.31574 0.447255 1.34687 0.812720991 -0.936185 6.60913e-05
1.12166997048 0.207525 1.15313 6.31965 0.447344 1.3472 0.812658699 -0.936454 6.61293e-05
1.12173649895 0.207602 1.15355 6.32357 0.447434 1.34753 0.81259639 -0.936723 6.61674e-05
1.12180302742 0.207679 1.15397 6.3275 0.447524 1.34786 0.812534062 -0.936993 6.62056e-05
1.12186955588 0.207756 1.15439 6.33142 0.447613 1.34819 0.812471716 -0.937262 6.62437e-05
1.12193608435 0.207833 1.15482 6.33536 0.447703 1.34852 0.812409353 -0.937532 6.6282e-05
1.12200261282 0.207909 1.15524 6.33929 0.447793 1.34885 0.812346971 -0.937802 6.63202e-05
1.12206914129 0.207986 1.15566 6.34323 0.447882 1.34918 0.812284572 -0.938071 6.63585e-05
1.12213566976 0.208063 1.15608 6.34718 0.447972 1.34951 0.812222154 -0.938342 6.63968e-05
1.12220219822 0.20814 1.1565 6.35112 0.448062 1.34984 0.812159719 -0.938612 6.64352e-05
1.12226872669 0.208217 1.15693 6.35508 0.448152 1.35017 0.812097265 -0.938882 6.64736e-05
1.12233525516 0.208294 1.15735 6.35903 0.448242 1.3505 0.812034794 -0.939153 6.65121e-05
1.12240178363 0.208371 1.15777 6.36299 0.448332 1.35083 0.811972305 -0.939423 6.65506e-05
1.1224683121 0.208448 1.1582 6.36696 0.448421 1.35117 0.811909797 -0.939694 6.65891e-05
1.12253484056 0.208525 1.15862 6.37093 0.448511 1.3515 0.811847272 -0.939965 6.66277e-05
1.12260136903 0.208602 1.15904 6.3749 0.448601 1.35183 0.811784728 -0.940236 6.66663e-05
1.1226678975 0.208679 1.15947 6.37888 0.448691 1.35216 0.811722167 -0.940507 6.67049e-05
1.12273442597 0.208756 1.15989 6.38286 0.448781 1.3525 0.811659587 -0.940778 6.67436e-05
1.12280095444 0.208834 1.16032 6.38685 0.448871 1.35283 0.81159699 -0.94105 6.67823e-05
1.1228674829 0.208911 1.16074 6.39084 0.448961 1.35316 0.811534374 -0.941322 6.68211e-05
1.12293401137 0.208988 1.16117 6.39483 0.449051 1.3535 0.811471741 -0.941593 6.68599e-05
1.12300053984 0.209065 1.16159 6.39883 0.449141 1.35383 0.811409089 -0.941865 6.68988e-05
1.12306706831 0.209143 1.16202 6.40283 0.449231 1.35416 0.811346419 -0.942137 6.69377e-05
1.12313359678 0.20922 1.16244 6.40684 0.449321 1.3545 0.811283731 -0.942409 6.69766e-05
1.12320012524 0.209297 1.16287 6.41085 0.449412 1.35483 0.811221025 -0.942682 6.70156e-05
1.12326665371 0.209375 1.1633 6.41487 0.449502 1.35517 0.8111583 -0.942954 6.70546e-05
1.12333318218 0.209452 1.16372 6.41889 0.449592 1.3555 0.811095558 -0.943227 6.70936e-05
1.12339971065 0.20953 1.16415 6.42291 0.449682 1.35584 0.811032798 -0.943499 6.71327e-05
1.12346623912 0.209607 1.16458 6.42694 0.449772 1.35617 0.810970019 -0.943772 6.71718e-05
1.12353276758 0.209685 1.16501 6.43097 0.449862 1.35651 0.810907222 -0.944045 6.7211e-05
1.12359929605 0.209762 1.16544 6.43501 0.449953 1.35685 0.810844407 -0.944319 6.72502e-05
1.12366582452 0.20984 1.16586 6.43905 0.450043 1.35718 0.810781574 -0.944592 6.72895e-05
1.12373235299 0.209917 1.16629 6.4431 0.450133 1.35752 0.810718723 -0.944865 6.73288e-05
1.12379888146 0.209995 1.16672 6.44715 0.450224 1.35786 0.810655853 -0.945139 6.73681e-05
1.12386540992 0.210072 1.16715 6.4512 0.450314 1.35819 0.810592965 -0.945413 6.74075e-05
1.12393193839 0.21015 1.16758 6.45526 0.450404 1.35853 0.810530059 -0.945686 6.74469e-05
1.12399846686 0.210228 1.16801 6.45933 0.450495 1.35887 0.810467135 -0.94596 6.74863e-05
1.12406499533 0.210305 1.16844 6.46339 0.450585 1.35921 0.810404193 -0.946235 6.75258e-05
1.1241315238 0.210383 1.16887 6.46746 0.450676 1.35954 0.810341232 -0.946509 6.75654e-05
1.12419805226 0.210461 1.1693 6.47154 0.450766 1.35988 0.810278253 -0.946783 6.76049e-05
1.12426458073 0.210539 1.16973 6.47562 0.450857 1.36022 0.810215256 -0.947058 6.76446e-05
1.1243311092 0.210617 1.17016 6.47971 0.450947 1.36056 0.810152241 -0.947333 6.76842e-05
1.12439763767 0.210695 1.17059 6.4838 0.451038 1.3609 0.810089207 -0.947608 6.77239e-05
1.12446416614 0.210772 1.17102 6.48789 0.451128 1.36124 0.810026155 -0.947883 6.77637e-05
1.1245306946 0.21085 1.17146 6.49199 0.451219 1.36158 0.809963085 -0.948158 6.78034e-05
1.12459722307 0.210928 1.17189 6.49609 0.451309 1.36192 0.809899996 -0.948433 6.78433e-05
1.12466375154 0.211006 1.17232 6.5002 0.4514 1.36226 0.809836889 -0.948708 6.78831e-05
1.12473028001 0.211084 1.17275 6.50431 0.451491 1.3626 0.809773764 -0.948984 6.7923e-05
1.12479680848 0.211162 1.17318 6.50842 0.451581 1.36294 0.80971062 -0.94926 6.7963e-05
1.12486333694 0.21124 1.17362 6.51254 0.451672 1.36328 0.809647458 -0.949536 6.8003e-05
1.12492986541 0.211318 1.17405 6.51667 0.451763 1.36362 0.809584278 -0.949812 6.8043e-05
1.12499639388 0.211397 1.17449 6.5208 0.451853 1.36396 0.809521079 -0.950088 6.80831e-05
1.12506292235 0.211475 1.17492 6.52493 0.451944 1.36431 0.809457862 -0.950364 6.81232e-05
1.12512945082 0.211553 1.17535 6.52907 0.452035 1.36465 0.809394626 -0.950641 6.81633e-05
1.12519597928 0.211631 1.17579 6.53321 0.452126 1.36499 0.809331373 -0.950917 6.82035e-05
1.12526250775 0.211709 1.17622 6.53736 0.452216 1.36533 0.8092681 -0.951194 6.82438e-05
1.12532903622 0.211788 1.17666 6.54151 0.452307 1.36568 0.80920481 -0.951471 6.82841e-05
1.12539556469 0.211866 1.17709 6.54566 0.452398 1.36602 0.8091415 -0.951748 6.83244e-05
1.12546209316 0.211944 1.17753 6.54982 0.452489 1.36636 0.809078173 -0.952025 6.83648e-05
1.12552862162 0.212023 1.17796 6.55399 0.45258 1.36671 0.809014827 -0.952303 6.84052e-05
1.12559515009 0.212101 1.1784 6.55816 0.452671 1.36705 0.808951462 -0.95258 6.84456e-05
1.12566167856 0.212179 1.17884 6.56233 0.452762 1.36739 0.80888808 -0.952858 6.84861e-05
1.12572820703 0.212258 1.17927 6.56651 0.452853 1.36774 0.808824678 -0.953135 6.85266e-05
1.1257947355 0.212336 1.17971 6.57069 0.452944 1.36808 0.808761258 -0.953413 6.85672e-05
1.12586126396 0.212415 1.18015 6.57488 0.453035 1.36843 0.80869782 -0.953691 6.86078e-05
1.12592779243 0.212493 1.18059 6.57907 0.453126 1.36877 0.808634363 -0.95397 6.86485e-05
1.1259943209 0.212572 1.18102 6.58326 0.453217 1.36912 0.808570888 -0.954248 6.86892e-05
1.12606084937 0.21265 1.18146 6.58746 0.453308 1.36946 0.808507394 -0.954526 6.873e-05
1.12612737784 0.212729 1.1819 6.59167 0.453399 1.36981 0.808443881 -0.954805 6.87708e-05
1.1261939063 0.212808 1.18234 6.59588 0.45349 1.37016 0.80838035 -0.955084 6.88116e-05
1.12626043477 0.212886 1.18278 6.60009 0.453582 1.3705 0.808316801 -0.955363 6.88525e-05
1.12632696324 0.212965 1.18322 6.60431 0.453673 1.37085 0.808253233 -0.955642 6.88934e-05
1.12639349171 0.213044 1.18366 6.60853 0.453764 1.3712 0.808189646 -0.955921 6.89344e-05
1.12646002018 0.213123 1.1841 6.61276 0.453855 1.37154 0.808126041 -0.956201 6.89754e-05
1.12652654864 0.213201 1.18454 6.617 0.453946 1.37189 0.808062417 -0.95648 6.90164e-05
1.12659307711 0.21328 1.18498 6.62123 0.454038 1.37224 0.807998774 -0.95676 6.90575e-05
1.12665960558 0.213359 1.18542 6.62547 0.454129 1.37259 0.807935113 -0.95704 6.90986e-05
1.12672613405 0.213438 1.18586 6.62972 0.45422 1.37293 0.807871434 -0.95732 6.91398e-05
1.12679266252 0.213517 1.1863 6.63397 0.454312 1.37328 0.807807735 -0.9576 6.9181e-05
1.12685919098 0.213596 1.18674 6.63823 0.454403 1.37363 0.807744018 -0.95788 6.92223e-05
1.12692571945 0.213675 1.18718 6.64249 0.454495 1.37398 0.807680283 -0.958161 6.92636e-05
1.12699224792 0.213754 1.18762 6.64675 0.454586 1.37433 0.807616528 -0.958441 6.9305e-05
1.12705877639 0.213833 1.18807 6.65102 0.454677 1.37468 0.807552755 -0.958722 6.93464e-05
1.12712530486 0.213912 1.18851 6.65529 0.454769 1.37503 0.807488964 -0.959003 6.93878e-05
1.12719183332 0.213991 1.18895 6.65957 0.45486 1.37538 0.807425153 -0.959284 6.94293e-05
1.12725836179 0.21407 1.1894 6.66386 0.454952 1.37573 0.807361324 -0.959565 6.94708e-05
1.12732489026 0.214149 1.18984 6.66814 0.455043 1.37608 0.807297477 -0.959846 6.95124e-05
1.12739141873 0.214228 1.19028 6.67244 0.455135 1.37643 0.80723361 -0.960128 6.9554e-05
1.1274579472 0.214308 1.19073 6.67673 0.455227 1.37678 0.807169725 -0.960409 6.95957e-05
1.12752447566 0.214387 1.19117 6.68104 0.455318 1.37714 0.807105821 -0.960691 6.96374e-05
1.12759100413 0.214466 1.19162 6.68534 0.45541 1.37749 0.807041898 -0.960973 6.96791e-05
1.1276575326 0.214545 1.19206 6.68965 0.455501 1.37784 0.806977957 -0.961255 6.97209e-05
1.12772406107 0.214625 1.19251 6.69397 0.455593 1.37819 0.806913997 -0.961538 6.97627e-05
1.12779058954 0.214704 1.19295 6.69829 0.455685 1.37854 0.806850018 -0.96182 6.98046e-05
1.127857118 0.214783 1.1934 6.70262 0.455777 1.3789 0.80678602 -0.962103 6.98465e-05
1.12792364647 0.214863 1.19384 6.70695 0.455868 1.37925 0.806722003 -0.962385 6.98885e-05
1.12799017494 0.214942 1.19429 6.71128 0.45596 1.3796 0.806657968 -0.962668 6.99305e-05
1.12805670341 0.215022 1.19474 6.71562 0.456052 1.37996 0.806593914 -0.962951 6.99726e-05
1.12812323188 0.215101 1.19518 6.71996 0.456144 1.38031 0.80652984 -0.963234 7.00147e-05
1.12818976034 0.215181 1.19563 6.72431 0.456235 1.38067 0.806465749 -0.963518 7.00568e-05
1.12825628881 0.21526 1.19608 6.72867 0.456327 1.38102 0.806401638 -0.963801 7.0099e-05
1.12832281728 0.21534 1.19653 6.73303 0.456419 1.38137 0.806337508 -0.964085 7.01413e-05
1.12838934575 0.215419 1.19697 6.73739 0.456511 1.38173 0.80627336 -0.964368 7.01835e-05
1.12845587422 0.215499 1.19742 6.74176 0.456603 1.38209 0.806209192 -0.964652 7.02259e-05
1.12852240268 0.215579 1.19787 6.74613 0.456695 1.38244 0.806145006 -0.964936 7.02682e-05
1.12858893115 0.215659 1.19832 6.75051 0.456787 1.3828 0.806080801 -0.965221 7.03107e-05
1.12865545962 0.215738 1.19877 6.75489 0.456879 1.38315 0.806016577 -0.965505 7.03531e-05
1.12872198809 0.215818 1.19922 6.75928 0.456971 1.38351 0.805952334 -0.965789 7.03956e-05
1.12878851656 0.215898 1.19967 6.76367 0.457063 1.38387 0.805888072 -0.966074 7.04382e-05
1.12885504502 0.215978 1.20012 6.76807 0.457155 1.38422 0.805823791 -0.966359 7.04808e-05
1.12892157349 0.216058 1.20057 6.77247 0.457247 1.38458 0.805759491 -0.966644 7.05234e-05
1.12898810196 0.216137 1.20102 6.77688 0.457339 1.38494 0.805695172 -0.966929 7.05661e-05
1.12905463043 0.216217 1.20147 6.78129 0.457432 1.3853 0.805630834 -0.967214 7.06088e-05
1.1291211589 0.216297 1.20192 6.7857 0.457524 1.38565 0.805566477 -0.9675 7.06516e-05
1.12918768736 0.216377 1.20237 6.79013 0.457616 1.38601 0.805502102 -0.967786 7.06945e-05
1.12925421583 0.216457 1.20283 6.79455 0.457708 1.38637 0.805437707 -0.968071 7.07373e-05
1.1293207443 0.216537 1.20328 6.79898 0.4578 1.38673 0.805373293 -0.968357 7.07802e-05
1.12938727277 0.216617 1.20373 6.80342 0.457893 1.38709 0.80530886 -0.968643 7.08232e-05
1.12945380124 0.216697 1.20418 6.80786 0.457985 1.38745 0.805244408 -0.968929 7.08662e-05
1.1295203297 0.216778 1.20464 6.81231 0.458077 1.38781 0.805179937 -0.969216 7.09093e-05
1.12958685817 0.216858 1.20509 6.81676 0.45817 1.38817 0.805115447 -0.969502 7.09524e-05
1.12965338664 0.216938 1.20554 6.82121 0.458262 1.38853 0.805050938 -0.969789 7.09955e-05
1.12971991511 0.217018 1.206 6.82567 0.458354 1.38889 0.80498641 -0.970076 7.10387e-05
1.12978644358 0.217098 1.20645 6.83014 0.458447 1.38925 0.804921863 -0.970363 7.1082e-05
1.12985297204 0.217179 1.20691 6.83461 0.458539 1.38961 0.804857297 -0.97065 7.11252e-05
1.12991950051 0.217259 1.20736 6.83908 0.458632 1.38997 0.804792711 -0.970937 7.11686e-05
1.12998602898 0.217339 1.20782 6.84356 0.458724 1.39033 0.804728107 -0.971225 7.1212e-05
1.13005255745 0.21742 1.20827 6.84805 0.458817 1.3907 0.804663483 -0.971513 7.12554e-05
1.13011908592 0.2175 1.20873 6.85254 0.458909 1.39106 0.80459884 -0.9718 7.12989e-05
1.13018561438 0.217581 1.20918 6.85703 0.459002 1.39142 0.804534178 -0.972088 7.13424e-05
1.13025214285 0.217661 1.20964 6.86153 0.459094 1.39178 0.804469497 -0.972376 7.13859e-05
1.13031867132 0.217741 1.2101 6.86604 0.459187 1.39215 0.804404797 -0.972665 7.14296e-05
1.13038519979 0.217822 1.21055 6.87055 0.45928 1.39251 0.804340077 -0.972953 7.14732e-05
1.13045172826 0.217903 1.21101 6.87506 0.459372 1.39287 0.804275339 -0.973242 7.15169e-05
1.13051825672 0.217983 1.21147 6.87958 0.459465 1.39324 0.804210581 -0.97353 7.15607e-05
1.13058478519 0.218064 1.21193 6.88411 0.459558 1.3936 0.804145804 -0.973819 7.16045e-05
1.13065131366 0.218144 1.21238 6.88864 0.45965 1.39397 0.804081007 -0.974108 7.16483e-05
1.13071784213 0.218225 1.21284 6.89317 0.459743 1.39433 0.804016192 -0.974398 7.16922e-05
1.1307843706 0.218306 1.2133 6.89771 0.459836 1.3947 0.803951357 -0.974687 7.17362e-05
1.13085089906 0.218386 1.21376 6.90226 0.459929 1.39506 0.803886503 -0.974977 7.17802e-05
1.13091742753 0.218467 1.21422 6.90681 0.460022 1.39543 0.80382163 -0.975266 7.18242e-05
1.130983956 0.218548 1.21468 6.91136 0.460114 1.39579 0.803756737 -0.975556 7.18683e-05
1.13105048447 0.218629 1.21514 6.91592 0.460207 1.39616 0.803691825 -0.975846 7.19124e-05
1.13111701294 0.21871 1.2156 6.92049 0.4603 1.39653 0.803626894 -0.976136 7.19566e-05
1.1311835414 0.218791 1.21606 6.92506 0.460393 1.39689 0.803561943 -0.976427 7.20008e-05
1.13125006987 0.218872 1.21652 6.92963 0.460486 1.39726 0.803496974 -0.976717 7.20451e-05
1.13131659834 0.218952 1.21698 6.93422 0.460579 1.39763 0.803431984 -0.977008 7.20894e-05
1.13138312681 0.219033 1.21744 6.9388 0.460672 1.39799 0.803366976 -0.977299 7.21338e-05
1.13144965528 0.219114 1.21791 6.94339 0.460765 1.39836 0.803301948 -0.97759 7.21782e-05
1.13151618374 0.219196 1.21837 6.94799 0.460858 1.39873 0.803236901 -0.977881 7.22227e-05
1.13158271221 0.219277 1.21883 6.95259 0.460951 1.3991 0.803171834 -0.978172 7.22672e-05
1.13164924068 0.219358 1.21929 6.9572 0.461044 1.39947 0.803106748 -0.978463 7.23118e-05
1.13171576915 0.219439 1.21976 6.96181 0.461137 1.39984 0.803041643 -0.978755 7.23564e-05
1.13178229762 0.21952 1.22022 6.96642 0.46123 1.40021 0.802976518 -0.979047 7.24011e-05
1.13184882608 0.219601 1.22068 6.97105 0.461324 1.40058 0.802911374 -0.979339 7.24458e-05
1.13191535455 0.219682 1.22115 6.97567 0.461417 1.40095 0.80284621 -0.979631 7.24905e-05
1.13198188302 0.219764 1.22161 6.9803 0.46151 1.40132 0.802781027 -0.979923 7.25353e-05
1.13204841149 0.219845 1.22207 6.98494 0.461603 1.40169 0.802715825 -0.980216 7.25802e-05
1.13211493996 0.219926 1.22254 6.98958 0.461697 1.40206 0.802650603 -0.980508 7.26251e-05
1.13218146842 0.220008 1.223 6.99423 0.46179 1.40243 0.802585361 -0.980801 7.26701e-05
1.13224799689 0.220089 1.22347 6.99888 0.461883 1.4028 0.8025201 -0.981094 7.27151e-05
1.13231452536 0.22017 1.22394 7.00354 0.461976 1.40317 0.80245482 -0.981387 7.27601e-05
1.13238105383 0.220252 1.2244 7.00821 0.46207 1.40354 0.80238952 -0.98168 7.28052e-05
1.1324475823 0.220333 1.22487 7.01287 0.462163 1.40392 0.802324201 -0.981973 7.28504e-05
1.13251411076 0.220415 1.22534 7.01755 0.462257 1.40429 0.802258862 -0.982267 7.28956e-05
1.13258063923 0.220496 1.2258 7.02223 0.46235 1.40466 0.802193503 -0.982561 7.29408e-05
1.1326471677 0.220578 1.22627 7.02691 0.462444 1.40503 0.802128125 -0.982855 7.29861e-05
1.13271369617 0.22066 1.22674 7.0316 0.462537 1.40541 0.802062728 -0.983149 7.30315e-05
1.13278022464 0.220741 1.22721 7.0363 0.462631 1.40578 0.80199731 -0.983443 7.30769e-05
1.1328467531 0.220823 1.22767 7.041 0.462724 1.40616 0.801931874 -0.983737 7.31223e-05
1.13291328157 0.220904 1.22814 7.0457 0.462818 1.40653 0.801866417 -0.984032 7.31678e-05
1.13297981004 0.220986 1.22861 7.05041 0.462911 1.4069 0.801800941 -0.984327 7.32134e-05
1.13304633851 0.221068 1.22908 7.05513 0.463005 1.40728 0.801735446 -0.984621 7.3259e-05
1.13311286698 0.22115 1.22955 7.05985 0.463098 1.40765 0.801669931 -0.984916 7.33046e-05
1.13317939544 0.221232 1.23002 7.06458 0.463192 1.40803 0.801604396 -0.985212 7.33503e-05
1.13324592391 0.221313 1.23049 7.06931 0.463286 1.40841 0.801538842 -0.985507 7.33961e-05
1.13331245238 0.221395 1.23096 7.07405 0.46338 1.40878 0.801473267 -0.985803 7.34419e-05
1.13337898085 0.221477 1.23143 7.07879 0.463473 1.40916 0.801407674 -0.986098 7.34877e-05
1.13344550932 0.221559 1.2319 7.08354 0.463567 1.40953 0.80134206 -0.986394 7.35336e-05
1.13351203778 0.221641 1.23237 7.08829 0.463661 1.40991 0.801276427 -0.98669 7.35796e-05
1.13357856625 0.221723 1.23285 7.09305 0.463755 1.41029 0.801210774 -0.986986 7.36256e-05
1.13364509472 0.221805 1.23332 7.09781 0.463848 1.41067 0.801145102 -0.987283 7.36716e-05
1.13371162319 0.221887 1.23379 7.10258 0.463942 1.41104 0.801079409 -0.987579 7.37177e-05
1.13377815166 0.221969 1.23426 7.10736 0.464036 1.41142 0.801013697 -0.987876 7.37639e-05
1.13384468012 0.222051 1.23474 7.11214 0.46413 1.4118 0.800947966 -0.988173 7.38101e-05
1.13391120859 0.222134 1.23521 7.11692 0.464224 1.41218 0.800882214 -0.98847 7.38563e-05
1.13397773706 0.222216 1.23568 7.12171 0.464318 1.41256 0.800816443 -0.988767 7.39026e-05
1.13404426553 0.222298 1.23616 7.12651 0.464412 1.41294 0.800750652 -0.989064 7.3949e-05
1.134110794 0.22238 1.23663 7.13131 0.464506 1.41332 0.800684841 -0.989362 7.39954e-05
1.13417732246 0.222463 1.23711 7.13612 0.4646 1.4137 0.80061901 -0.98966 7.40418e-05
1.13424385093 0.222545 1.23758 7.14093 0.464694 1.41408 0.80055316 -0.989957 7.40883e-05
1.1343103794 0.222627 1.23806 7.14575 0.464788 1.41446 0.80048729 -0.990256 7.41349e-05
1.13437690787 0.22271 1.23853 7.15057 0.464882 1.41484 0.8004214 -0.990554 7.41815e-05
1.13444343634 0.222792 1.23901 7.1554 0.464976 1.41522 0.80035549 -0.990852 7.42282e-05
1.1345099648 0.222874 1.23948 7.16024 0.465071 1.4156 0.80028956 -0.991151 7.42749e-05
1.13457649327 0.222957 1.23996 7.16508 0.465165 1.41598 0.80022361 -0.991449 7.43217e-05
1.13464302174 0.223039 1.24044 7.16992 0.465259 1.41637 0.800157641 -0.991748 7.43685e-05
1.13470955021 0.223122 1.24091 7.17478 0.465353 1.41675 0.800091651 -0.992047 7.44153e-05
1.13477607868 0.223205 1.24139 7.17963 0.465448 1.41713 0.800025642 -0.992346 7.44623e-05
1.13484260714 0.223287 1.24187 7.1845 0.465542 1.41751 0.799959613 -0.992646 7.45092e-05
1.13490913561 0.22337 1.24235 7.18936 0.465636 1.4179 0.799893563 -0.992945 7.45563e-05
1.13497566408 0.223452 1.24283 7.19424 0.46573 1.41828 0.799827494 -0.993245 7.46033e-05
1.13504219255 0.223535 1.2433 7.19912 0.465825 1.41866 0.799761405 -0.993545 7.46505e-05
1.13510872102 0.223618 1.24378 7.204 0.465919 1.41905 0.799695296 -0.993845 7.46977e-05
1.13517524948 0.223701 1.24426 7.20889 0.466014 1.41943 0.799629167 -0.994145 7.47449e-05
1.13524177795 0.223783 1.24474 7.21379 0.466108 1.41982 0.799563018 -0.994446 7.47922e-05
1.13530830642 0.223866 1.24522 7.21869 0.466203 1.4202 0.799496849 -0.994746 7.48395e-05
1.13537483489 0.223949 1.2457 7.22359 0.466297 1.42059 0.79943066 -0.995047 7.48869e-05
1.13544136336 0.224032 1.24618 7.22851 0.466392 1.42097 0.799364451 -0.995348 7.49344e-05
1.13550789182 0.224115 1.24666 7.23343 0.466486 1.42136 0.799298222 -0.995649 7.49819e-05
1.13557442029 0.224198 1.24715 7.23835 0.466581 1.42175 0.799231973 -0.99595 7.50294e-05
1.13564094876 0.224281 1.24763 7.24328 0.466675 1.42213 0.799165704 -0.996252 7.5077e-05
1.13570747723 0.224364 1.24811 7.24821 0.46677 1.42252 0.799099415 -0.996553 7.51247e-05
1.1357740057 0.224447 1.24859 7.25315 0.466865 1.42291 0.799033106 -0.996855 7.51724e-05
1.13584053416 0.22453 1.24907 7.2581 0.466959 1.4233 0.798966777 -0.997157 7.52201e-05
1.13590706263 0.224613 1.24956 7.26305 0.467054 1.42368 0.798900427 -0.997459 7.5268e-05
1.1359735911 0.224696 1.25004 7.26801 0.467149 1.42407 0.798834058 -0.997762 7.53158e-05
1.13604011957 0.22478 1.25053 7.27297 0.467243 1.42446 0.798767668 -0.998064 7.53637e-05
1.13610664804 0.224863 1.25101 7.27794 0.467338 1.42485 0.798701259 -0.998367 7.54117e-05
1.1361731765 0.224946 1.25149 7.28292 0.467433 1.42524 0.798634829 -0.998669 7.54597e-05
1.13623970497 0.225029 1.25198 7.2879 0.467528 1.42563 0.798568379 -0.998972 7.55078e-05
1.13630623344 0.225113 1.25246 7.29288 0.467623 1.42602 0.798501908 -0.999276 7.5556e-05
1.13637276191 0.225196 1.25295 7.29788 0.467718 1.42641 0.798435418 -0.999579 7.56042e-05
1.13643929038 0.225279 1.25343 7.30287 0.467813 1.4268 0.798368907 -0.999882 7.56524e-05
1.13650581884 0.225363 1.25392 7.30788 0.467907 1.42719 0.798302377 -1.00019 7.57007e-05
1.13657234731 0.225446 1.25441 7.31289 0.468002 1.42758 0.798235826 -1.00049 7.57491e-05
1.13663887578 0.22553 1.25489 7.3179 0.468097 1.42797 0.798169255 -1.00079 7.57975e-05
1.13670540425 0.225613 1.25538 7.32292 0.468192 1.42836 0.798102663 -1.0011 7.58459e-05
1.13677193272 0.225697 1.25587 7.32795 0.468287 1.42875 0.798036052 -1.0014 7.58944e-05
1.13683846118 0.22578 1.25636 7.33298 0.468383 1.42915 0.79796942 -1.00171 7.5943e-05
1.13690498965 0.225864 1.25684 7.33802 0.468478 1.42954 0.797902767 -1.00201 7.59916e-05
1.13697151812 0.225947 1.25733 7.34306 0.468573 1.42993 0.797836095 -1.00232 7.60403e-05
1.13703804659 0.226031 1.25782 7.34811 0.468668 1.43033 0.797769402 -1.00262 7.60891e-05
1.13710457506 0.226115 1.25831 7.35317 0.468763 1.43072 0.797702689 -1.00293 7.61378e-05
1.13717110352 0.226199 1.2588 7.35823 0.468858 1.43111 0.797635956 -1.00323 7.61867e-05
1.13723763199 0.226282 1.25929 7.3633 0.468953 1.43151 0.797569202 -1.00354 7.62356e-05
1.13730416046 0.226366 1.25978 7.36837 0.469049 1.4319 0.797502428 -1.00384 7.62845e-05
1.13737068893 0.22645 1.26027 7.37345 0.469144 1.4323 0.797435634 -1.00415 7.63335e-05
1.1374372174 0.226534 1.26076 7.37854 0.469239 1.43269 0.797368819 -1.00446 7.63826e-05
1.13750374586 0.226618 1.26125 7.38363 0.469335 1.43309 0.797301984 -1.00476 7.64317e-05
1.13757027433 0.226702 1.26174 7.38872 0.46943 1.43348 0.797235128 -1.00507 7.64809e-05
1.1376368028 0.226786 1.26223 7.39383 0.469525 1.43388 0.797168252 -1.00538 7.65301e-05
1.13770333127 0.22687 1.26273 7.39893 0.469621 1.43427 0.797101356 -1.00568 7.65794e-05
1.13776985974 0.226954 1.26322 7.40405 0.469716 1.43467 0.797034439 -1.00599 7.66288e-05
1.1378363882 0.227038 1.26371 7.40917 0.469812 1.43507 0.796967502 -1.0063 7.66782e-05
1.13790291667 0.227122 1.2642 7.4143 0.469907 1.43547 0.796900545 -1.0066 7.67276e-05
1.13796944514 0.227206 1.2647 7.41943 0.470003 1.43586 0.796833567 -1.00691 7.67771e-05
1.13803597361 0.22729 1.26519 7.42457 0.470098 1.43626 0.796766568 -1.00722 7.68267e-05
1.13810250208 0.227374 1.26569 7.42971 0.470194 1.43666 0.796699549 -1.00753 7.68763e-05
1.13816903054 0.227458 1.26618 7.43486 0.470289 1.43706 0.79663251 -1.00784 7.6926e-05
1.13823555901 0.227543 1.26667 7.44002 0.470385 1.43746 0.79656545 -1.00814 7.69757e-05
1.13830208748 0.227627 1.26717 7.44518 0.470481 1.43786 0.796498369 -1.00845 7.70255e-05
1.13836861595 0.227711 1.26767 7.45035 0.470576 1.43826 0.796431268 -1.00876 7.70754e-05
1.13843514442 0.227796 1.26816 7.45552 0.470672 1.43866 0.796364146 -1.00907 7.71253e-05
1.13850167288 0.22788 1.26866 7.4607 0.470768 1.43906 0.796297004 -1.00938 7.71752e-05
1.13856820135 0.227964 1.26915 7.46589 0.470863 1.43946 0.796229842 -1.00969 7.72252e-05
1.13863472982 0.228049 1.26965 7.47108 0.470959 1.43986 0.796162658 -1.01 7.72753e-05
1.13870125829 0.228133 1.27015 7.47628 0.471055 1.44026 0.796095454 -1.01031 7.73254e-05
1.13876778676 0.228218 1.27065 7.48148 0.471151 1.44066 0.79602823 -1.01062 7.73756e-05
1.13883431522 0.228302 1.27114 7.48669 0.471247 1.44106 0.795960985 -1.01093 7.74259e-05
1.13890084369 0.228387 1.27164 7.49191 0.471343 1.44146 0.795893719 -1.01124 7.74762e-05
1.13896737216 0.228472 1.27214 7.49713 0.471439 1.44187 0.795826433 -1.01155 7.75265e-05
1.13903390063 0.228556 1.27264 7.50236 0.471534 1.44227 0.795759126 -1.01186 7.75769e-05
1.1391004291 0.228641 1.27314 7.5076 0.47163 1.44267 0.795691798 -1.01217 7.76274e-05
1.13916695756 0.228726 1.27364 7.51284 0.471726 1.44308 0.79562445 -1.01248 7.76779e-05
1.13923348603 0.22881 1.27414 7.51809 0.471822 1.44348 0.795557081 -1.01279 7.77285e-05
1.1393000145 0.228895 1.27464 7.52334 0.471919 1.44388 0.795489691 -1.0131 7.77792e-05
1.13936654297 0.22898 1.27514 7.5286 0.472015 1.44429 0.795422281 -1.01341 7.78299e-05
1.13943307144 0.229065 1.27564 7.53386 0.472111 1.44469 0.79535485 -1.01372 7.78806e-05
1.1394995999 0.22915 1.27614 7.53914 0.472207 1.4451 0.795287398 -1.01404 7.79315e-05
1.13956612837 0.229235 1.27664 7.54441 0.472303 1.4455 0.795219925 -1.01435 7.79823e-05
1.13963265684 0.22932 1.27715 7.5497 0.472399 1.44591 0.795152432 -1.01466 7.80333e-05
1.13969918531 0.229405 1.27765 7.55499 0.472495 1.44632 0.795084918 -1.01497 7.80843e-05
1.13976571378 0.22949 1.27815 7.56029 0.472592 1.44672 0.795017383 -1.01528 7.81353e-05
1.13983224224 0.229575 1.27865 7.56559 0.472688 1.44713 0.794949827 -1.0156 7.81864e-05
1.13989877071 0.22966 1.27916 7.5709 0.472784 1.44754 0.794882251 -1.01591 7.82376e-05
1.13996529918 0.229745 1.27966 7.57621 0.47288 1.44794 0.794814653 -1.01622 7.82888e-05
1.14003182765 0.22983 1.28017 7.58154 0.472977 1.44835 0.794747035 -1.01654 7.83401e-05
1.14009835612 0.229915 1.28067 7.58686 0.473073 1.44876 0.794679396 -1.01685 7.83914e-05
1.14016488458 0.23 1.28117 7.5922 0.47317 1.44917 0.794611736 -1.01716 7.84429e-05
1.14023141305 0.230086 1.28168 7.59754 0.473266 1.44958 0.794544055 -1.01748 7.84943e-05
1.14029794152 0.230171 1.28219 7.60288 0.473362 1.44999 0.794476354 -1.01779 7.85458e-05
1.14036446999 0.230256 1.28269 7.60824 0.473459 1.4504 0.794408631 -1.0181 7.85974e-05
1.14043099846 0.230342 1.2832 7.6136 0.473555 1.45081 0.794340888 -1.01842 7.86491e-05
1.14049752692 0.230427 1.2837 7.61896 0.473652 1.45122 0.794273124 -1.01873 7.87008e-05
1.14056405539 0.230512 1.28421 7.62433 0.473749 1.45163 0.794205338 -1.01905 7.87525e-05
1.14063058386 0.230598 1.28472 7.62971 0.473845 1.45204 0.794137532 -1.01936 7.88043e-05
1.14069711233 0.230683 1.28523 7.6351 0.473942 1.45245 0.794069705 -1.01968 7.88562e-05
1.1407636408 0.230769 1.28574 7.64049 0.474038 1.45286 0.794001857 -1.01999 7.89082e-05
1.14083016926 0.230854 1.28624 7.64589 0.474135 1.45327 0.793933988 -1.02031 7.89601e-05
1.14089669773 0.23094 1.28675 7.65129 0.474232 1.45368 0.793866098 -1.02062 7.90122e-05
1.1409632262 0.231026 1.28726 7.6567 0.474328 1.4541 0.793798187 -1.02094 7.90643e-05
1.14102975467 0.231111 1.28777 7.66212 0.474425 1.45451 0.793730254 -1.02126 7.91165e-05
1.14109628314 0.231197 1.28828 7.66754 0.474522 1.45492 0.793662301 -1.02157 7.91687e-05
1.1411628116 0.231283 1.28879 7.67297 0.474619 1.45533 0.793594327 -1.02189 7.9221e-05
1.14122934007 0.231368 1.2893 7.67841 0.474716 1.45575 0.793526332 -1.02221 7.92734e-05
1.14129586854 0.231454 1.28981 7.68385 0.474812 1.45616 0.793458316 -1.02252 7.93258e-05
1.14136239701 0.23154 1.29032 7.6893 0.474909 1.45658 0.793390278 -1.02284 7.93783e-05
1.14142892548 0.231626 1.29084 7.69475 0.475006 1.45699 0.79332222 -1.02316 7.94308e-05
1.14149545394 0.231712 1.29135 7.70022 0.475103 1.45741 0.79325414 -1.02347 7.94834e-05
1.14156198241 0.231798 1.29186 7.70568 0.4752 1.45782 0.793186039 -1.02379 7.95361e-05
1.14162851088 0.231884 1.29237 7.71116 0.475297 1.45824 0.793117918 -1.02411 7.95888e-05
1.14169503935 0.23197 1.29289 7.71664 0.475394 1.45865 0.793049775 -1.02443 7.96416e-05
1.14176156782 0.232056 1.2934 7.72213 0.475491 1.45907 0.792981611 -1.02474 7.96945e-05
1.14182809628 0.232142 1.29391 7.72762 0.475588 1.45949 0.792913425 -1.02506 7.97474e-05
1.14189462475 0.232228 1.29443 7.73312 0.475685 1.45991 0.792845219 -1.02538 7.98003e-05
1.14196115322 0.232314 1.29494 7.73863 0.475783 1.46032 0.792776991 -1.0257 7.98534e-05
1.14202768169 0.2324 1.29546 7.74415 0.47588 1.46074 0.792708742 -1.02602 7.99065e-05
1.14209421016 0.232486 1.29597 7.74967 0.475977 1.46116 0.792640472 -1.02634 7.99596e-05
1.14216073862 0.232573 1.29649 7.75519 0.476074 1.46158 0.792572181 -1.02666 8.00128e-05
1.14222726709 0.232659 1.29701 7.76073 0.476171 1.462 0.792503868 -1.02698 8.00661e-05
1.14229379556 0.232745 1.29752 7.76627 0.476269 1.46242 0.792435534 -1.0273 8.01194e-05
1.14236032403 0.232832 1.29804 7.77181 0.476366 1.46284 0.792367179 -1.02762 8.01728e-05
1.1424268525 0.232918 1.29856 7.77737 0.476463 1.46326 0.792298803 -1.02794 8.02263e-05
1.14249338096 0.233004 1.29907 7.78293 0.476561 1.46368 0.792230405 -1.02826 8.02798e-05
1.14255990943 0.233091 1.29959 7.7885 0.476658 1.4641 0.792161986 -1.02858 8.03334e-05
1.1426264379 0.233177 1.30011 7.79407 0.476756 1.46452 0.792093546 -1.0289 8.03871e-05
1.14269296637 0.233264 1.30063 7.79965 0.476853 1.46494 0.792025084 -1.02922 8.04408e-05
1.14275949484 0.23335 1.30115 7.80524 0.47695 1.46536 0.791956601 -1.02954 8.04945e-05
1.1428260233 0.233437 1.30167 7.81083 0.477048 1.46578 0.791888097 -1.02986 8.05484e-05
1.14289255177 0.233524 1.30219 7.81643 0.477146 1.46621 0.791819571 -1.03018 8.06023e-05
1.14295908024 0.23361 1.30271 7.82204 0.477243 1.46663 0.791751024 -1.0305 8.06563e-05
1.14302560871 0.233697 1.30323 7.82765 0.477341 1.46705 0.791682456 -1.03082 8.07103e-05
1.14309213718 0.233784 1.30375 7.83327 0.477438 1.46747 0.791613866 -1.03115 8.07644e-05
1.14315866564 0.23387 1.30427 7.8389 0.477536 1.4679 0.791545255 -1.03147 8.08185e-05
1.14322519411 0.233957 1.30479 7.84453 0.477634 1.46832 0.791476622 -1.03179 8.08727e-05
1.14329172258 0.234044 1.30531 7.85018 0.477731 1.46875 0.791407968 -1.03211 8.0927e-05
1.14335825105 0.234131 1.30584 7.85582 0.477829 1.46917 0.791339292 -1.03244 8.09814e-05
1.14342477952 0.234218 1.30636 7.86148 0.477927 1.4696 0.791270595 -1.03276 8.10358e-05
1.14349130798 0.234305 1.30688 7.86714 0.478025 1.47002 0.791201876 -1.03308 8.10902e-05
1.14355783645 0.234392 1.30741 7.87281 0.478122 1.47045 0.791133136 -1.03341 8.11448e-05
1.14362436492 0.234479 1.30793 7.87848 0.47822 1.47088 0.791064374 -1.03373 8.11994e-05
1.14369089339 0.234566 1.30845 7.88416 0.478318 1.4713 0.790995591 -1.03405 8.1254e-05
1.14375742186 0.234653 1.30898 7.88985 0.478416 1.47173 0.790926786 -1.03438 8.13088e-05
1.14382395032 0.23474 1.3095 7.89555 0.478514 1.47216 0.79085796 -1.0347 8.13636e-05
1.14389047879 0.234827 1.31003 7.90125 0.478612 1.47258 0.790789112 -1.03503 8.14184e-05
1.14395700726 0.234914 1.31056 7.90696 0.47871 1.47301 0.790720243 -1.03535 8.14733e-05
1.14402353573 0.235001 1.31108 7.91268 0.478808 1.47344 0.790651352 -1.03567 8.15283e-05
1.1440900642 0.235089 1.31161 7.9184 0.478906 1.47387 0.790582439 -1.036 8.15834e-05
1.14415659266 0.235176 1.31214 7.92413 0.479004 1.4743 0.790513505 -1.03632 8.16385e-05
1.14422312113 0.235263 1.31266 7.92987 0.479102 1.47473 0.790444549 -1.03665 8.16937e-05
1.1442896496 0.23535 1.31319 7.93561 0.4792 1.47516 0.790375571 -1.03698 8.17489e-05
1.14435617807 0.235438 1.31372 7.94136 0.479298 1.47559 0.790306572 -1.0373 8.18042e-05
1.14442270654 0.235525 1.31425 7.94712 0.479397 1.47602 0.790237551 -1.03763 8.18596e-05
1.144489235 0.235613 1.31478 7.95288 0.479495 1.47645 0.790168509 -1.03795 8.19151e-05
1.14455576347 0.2357 1.31531 7.95866 0.479593 1.47688 0.790099444 -1.03828 8.19706e-05
1.14462229194 0.235788 1.31583 7.96443 0.479691 1.47731 0.790030358 -1.03861 8.20261e-05
1.14468882041 0.235875 1.31636 7.97022 0.47979 1.47775 0.789961251 -1.03893 8.20818e-05
1.14475534888 0.235963 1.3169 7.97601 0.479888 1.47818 0.789892121 -1.03926 8.21375e-05
1.14482187734 0.236051 1.31743 7.98181 0.479986 1.47861 0.78982297 -1.03959 8.21932e-05
1.14488840581 0.236138 1.31796 7.98762 0.480085 1.47904 0.789753797 -1.03991 8.22491e-05
1.14495493428 0.236226 1.31849 7.99343 0.480183 1.47948 0.789684602 -1.04024 8.2305e-05
1.14502146275 0.236314 1.31902 7.99926 0.480281 1.47991 0.789615386 -1.04057 8.2361e-05
1.14508799122 0.236401 1.31955 8.00508 0.48038 1.48034 0.789546147 -1.0409 8.2417e-05
1.14515451968 0.236489 1.32009 8.01092 0.480478 1.48078 0.789476887 -1.04122 8.24731e-05
1.14522104815 0.236577 1.32062 8.01676 0.480577 1.48121 0.789407605 -1.04155 8.25293e-05
1.14528757662 0.236665 1.32115 8.02261 0.480676 1.48165 0.789338301 -1.04188 8.25855e-05
1.14535410509 0.236753 1.32169 8.02847 0.480774 1.48209 0.789268975 -1.04221 8.26418e-05
1.14542063356 0.236841 1.32222 8.03433 0.480873 1.48252 0.789199628 -1.04254 8.26982e-05
1.14548716202 0.236929 1.32276 8.0402 0.480971 1.48296 0.789130258 -1.04287 8.27546e-05
1.14555369049 0.237017 1.32329 8.04608 0.48107 1.48339 0.789060867 -1.0432 8.28111e-05
1.14562021896 0.237105 1.32383 8.05197 0.481169 1.48383 0.788991454 -1.04353 8.28677e-05
1.14568674743 0.237193 1.32436 8.05786 0.481267 1.48427 0.788922018 -1.04386 8.29243e-05
1.1457532759 0.237281 1.3249 8.06376 0.481366 1.48471 0.788852561 -1.04419 8.2981e-05
1.14581980436 0.237369 1.32544 8.06966 0.481465 1.48515 0.788783082 -1.04452 8.30378e-05
1.14588633283 0.237457 1.32597 8.07558 0.481564 1.48558 0.788713581 -1.04485 8.30946e-05
1.1459528613 0.237546 1.32651 8.0815 0.481663 1.48602 0.788644058 -1.04518 8.31515e-05
1.14601938977 0.237634 1.32705 8.08743 0.481762 1.48646 0.788574513 -1.04551 8.32085e-05
1.14608591824 0.237722 1.32759 8.09336 0.48186 1.4869 0.788504946 -1.04584 8.32656e-05
1.1461524467 0.237811 1.32812 8.09931 0.481959 1.48734 0.788435357 -1.04617 8.33227e-05
1.14621897517 0.237899 1.32866 8.10526 0.482058 1.48778 0.788365746 -1.0465 8.33799e-05
1.14628550364 0.237987 1.3292 8.11122 0.482157 1.48822 0.788296112 -1.04683 8.34371e-05
1.14635203211 0.238076 1.32974 8.11718 0.482256 1.48866 0.788226457 -1.04717 8.34944e-05
1.14641856058 0.238164 1.33028 8.12315 0.482355 1.48911 0.78815678 -1.0475 8.35518e-05
1.14648508904 0.238253 1.33082 8.12913 0.482455 1.48955 0.78808708 -1.04783 8.36093e-05
1.14655161751 0.238341 1.33136 8.13512 0.482554 1.48999 0.788017359 -1.04816 8.36668e-05
1.14661814598 0.23843 1.33191 8.14111 0.482653 1.49043 0.787947615 -1.04849 8.37244e-05
1.14668467445 0.238519 1.33245 8.14712 0.482752 1.49088 0.787877849 -1.04883 8.3782e-05
1.14675120292 0.238607 1.33299 8.15312 0.482851 1.49132 0.787808061 -1.04916 8.38398e-05
1.14681773138 0.238696 1.33353 8.15914 0.48295 1.49176 0.787738251 -1.04949 8.38976e-05
1.14688425985 0.238785 1.33408 8.16516 0.48305 1.49221 0.787668419 -1.04983 8.39554e-05
1.14695078832 0.238873 1.33462 8.1712 0.483149 1.49265 0.787598565 -1.05016 8.40134e-05
1.14701731679 0.238962 1.33516 8.17724 0.483248 1.4931 0.787528688 -1.05049 8.40714e-05
1.14708384526 0.239051 1.33571 8.18328 0.483348 1.49354 0.787458789 -1.05083 8.41295e-05
1.14715037372 0.23914 1.33625 8.18933 0.483447 1.49399 0.787388868 -1.05116 8.41876e-05
1.14721690219 0.239229 1.3368 8.1954 0.483546 1.49443 0.787318924 -1.0515 8.42458e-05
1.14728343066 0.239318 1.33734 8.20146 0.483646 1.49488 0.787248959 -1.05183 8.43041e-05
1.14734995913 0.239407 1.33789 8.20754 0.483745 1.49533 0.787178971 -1.05217 8.43625e-05
1.1474164876 0.239496 1.33843 8.21362 0.483845 1.49577 0.787108961 -1.0525 8.44209e-05
1.14748301606 0.239585 1.33898 8.21972 0.483944 1.49622 0.787038928 -1.05284 8.44794e-05
1.14754954453 0.239674 1.33953 8.22581 0.484044 1.49667 0.786968873 -1.05317 8.4538e-05
1.147616073 0.239763 1.34008 8.23192 0.484143 1.49712 0.786898796 -1.05351 8.45966e-05
1.14768260147 0.239852 1.34062 8.23803 0.484243 1.49757 0.786828697 -1.05384 8.46553e-05
1.14774912994 0.239942 1.34117 8.24416 0.484343 1.49802 0.786758575 -1.05418 8.47141e-05
1.1478156584 0.240031 1.34172 8.25029 0.484442 1.49847 0.786688431 -1.05452 8.4773e-05
1.14788218687 0.24012 1.34227 8.25642 0.484542 1.49892 0.786618264 -1.05485 8.48319e-05
1.14794871534 0.240209 1.34282 8.26257 0.484642 1.49937 0.786548075 -1.05519 8.48909e-05
1.14801524381 0.240299 1.34337 8.26872 0.484742 1.49982 0.786477864 -1.05553 8.495e-05
1.14808177228 0.240388 1.34392 8.27488 0.484841 1.50027 0.78640763 -1.05586 8.50091e-05
1.14814830074 0.240478 1.34447 8.28104 0.484941 1.50072 0.786337374 -1.0562 8.50683e-05
1.14821482921 0.240567 1.34502 8.28722 0.485041 1.50117 0.786267095 -1.05654 8.51276e-05
1.14828135768 0.240657 1.34557 8.2934 0.485141 1.50162 0.786196794 -1.05688 8.51869e-05
1.14834788615 0.240746 1.34612 8.29959 0.485241 1.50208 0.78612647 -1.05722 8.52464e-05
1.14841441462 0.240836 1.34668 8.30579 0.485341 1.50253 0.786056124 -1.05755 8.53059e-05
1.14848094308 0.240925 1.34723 8.312 0.485441 1.50298 0.785985755 -1.05789 8.53654e-05
1.14854747155 0.241015 1.34778 8.31821 0.485541 1.50344 0.785915364 -1.05823 8.54251e-05
1.14861400002 0.241105 1.34834 8.32443 0.485641 1.50389 0.78584495 -1.05857 8.54848e-05
1.14868052849 0.241194 1.34889 8.33066 0.485741 1.50435 0.785774514 -1.05891 8.55446e-05
1.14874705696 0.241284 1.34944 8.3369 0.485841 1.5048 0.785704055 -1.05925 8.56044e-05
1.14881358542 0.241374 1.35 8.34314 0.485941 1.50526 0.785633574 -1.05959 8.56644e-05
1.14888011389 0.241464 1.35055 8.34939 0.486041 1.50571 0.78556307 -1.05993 8.57244e-05
1.14894664236 0.241554 1.35111 8.35565 0.486141 1.50617 0.785492543 -1.06027 8.57845e-05
1.14901317083 0.241643 1.35167 8.36192 0.486242 1.50662 0.785421994 -1.06061 8.58446e-05
1.1490796993 0.241733 1.35222 8.3682 0.486342 1.50708 0.785351422 -1.06095 8.59048e-05
1.14914622776 0.241823 1.35278 8.37448 0.486442 1.50754 0.785280827 -1.06129 8.59651e-05
1.14921275623 0.241913 1.35334 8.38077 0.486543 1.508 0.78521021 -1.06163 8.60255e-05
1.1492792847 0.242003 1.3539 8.38707 0.486643 1.50845 0.78513957 -1.06197 8.6086e-05
1.14934581317 0.242094 1.35445 8.39338 0.486743 1.50891 0.785068907 -1.06231 8.61465e-05
1.14941234164 0.242184 1.35501 8.39969 0.486844 1.50937 0.784998222 -1.06265 8.62071e-05
1.1494788701 0.242274 1.35557 8.40601 0.486944 1.50983 0.784927514 -1.063 8.62678e-05
1.14954539857 0.242364 1.35613 8.41235 0.487045 1.51029 0.784856783 -1.06334 8.63285e-05
1.14961192704 0.242454 1.35669 8.41868 0.487145 1.51075 0.784786029 -1.06368 8.63893e-05
1.14967845551 0.242545 1.35725 8.42503 0.487246 1.51121 0.784715253 -1.06402 8.64502e-05
1.14974498398 0.242635 1.35781 8.43139 0.487346 1.51167 0.784644454 -1.06436 8.65112e-05
1.14981151244 0.242725 1.35837 8.43775 0.487447 1.51213 0.784573632 -1.06471 8.65722e-05
1.14987804091 0.242816 1.35893 8.44412 0.487547 1.51259 0.784502787 -1.06505 8.66333e-05
1.14994456938 0.242906 1.3595 8.4505 0.487648 1.51306 0.78443192 -1.06539 8.66945e-05
1.15001109785 0.242996 1.36006 8.45688 0.487749 1.51352 0.784361029 -1.06574 8.67558e-05
1.15007762632 0.243087 1.36062 8.46328 0.487849 1.51398 0.784290116 -1.06608 8.68171e-05
1.15014415478 0.243178 1.36118 8.46968 0.48795 1.51444 0.78421918 -1.06642 8.68786e-05
1.15021068325 0.243268 1.36175 8.47609 0.488051 1.51491 0.784148221 -1.06677 8.69401e-05
1.15027721172 0.243359 1.36231 8.48251 0.488152 1.51537 0.784077239 -1.06711 8.70016e-05
1.15034374019 0.243449 1.36288 8.48894 0.488252 1.51584 0.784006234 -1.06746 8.70633e-05
1.15041026866 0.24354 1.36344 8.49538 0.488353 1.5163 0.783935206 -1.0678 8.7125e-05
1.15047679712 0.243631 1.36401 8.50182 0.488454 1.51677 0.783864155 -1.06815 8.71868e-05
1.15054332559 0.243722 1.36457 8.50827 0.488555 1.51723 0.783793081 -1.06849 8.72487e-05
1.15060985406 0.243812 1.36514 8.51473 0.488656 1.5177 0.783721985 -1.06884 8.73106e-05
1.15067638253 0.243903 1.36571 8.5212 0.488757 1.51816 0.783650865 -1.06918 8.73726e-05
1.150742911 0.243994 1.36627 8.52767 0.488858 1.51863 0.783579722 -1.06953 8.74347e-05
1.15080943946 0.244085 1.36684 8.53416 0.488959 1.5191 0.783508557 -1.06988 8.74969e-05
1.15087596793 0.244176 1.36741 8.54065 0.48906 1.51957 0.783437368 -1.07022 8.75592e-05
1.1509424964 0.244267 1.36798 8.54715 0.489161 1.52003 0.783366156 -1.07057 8.76215e-05
1.15100902487 0.244358 1.36855 8.55366 0.489262 1.5205 0.783294921 -1.07092 8.76839e-05
1.15107555334 0.244449 1.36912 8.56018 0.489364 1.52097 0.783223663 -1.07126 8.77464e-05
1.1511420818 0.24454 1.36968 8.5667 0.489465 1.52144 0.783152382 -1.07161 8.7809e-05
1.15120861027 0.244631 1.37026 8.57324 0.489566 1.52191 0.783081078 -1.07196 8.78716e-05
1.15127513874 0.244722 1.37083 8.57978 0.489667 1.52238 0.783009751 -1.07231 8.79343e-05
1.15134166721 0.244814 1.3714 8.58633 0.489769 1.52285 0.7829384 -1.07265 8.79971e-05
1.15140819568 0.244905 1.37197 8.59289 0.48987 1.52332 0.782867026 -1.073 8.806e-05
1.15147472414 0.244996 1.37254 8.59945 0.489971 1.52379 0.78279563 -1.07335 8.81229e-05
1.15154125261 0.245088 1.37311 8.60603 0.490073 1.52426 0.78272421 -1.0737 8.8186e-05
1.15160778108 0.245179 1.37369 8.61261 0.490174 1.52474 0.782652767 -1.07405 8.82491e-05
1.15167430955 0.24527 1.37426 8.6192 0.490276 1.52521 0.7825813 -1.0744 8.83123e-05
1.15174083802 0.245362 1.37483 8.62581 0.490377 1.52568 0.782509811 -1.07475 8.83755e-05
1.15180736648 0.245453 1.37541 8.63241 0.490479 1.52616 0.782438298 -1.0751 8.84389e-05
1.15187389495 0.245545 1.37598 8.63903 0.49058 1.52663 0.782366762 -1.07545 8.85023e-05
1.15194042342 0.245636 1.37656 8.64566 0.490682 1.5271 0.782295202 -1.0758 8.85658e-05
1.15200695189 0.245728 1.37713 8.65229 0.490783 1.52758 0.78222362 -1.07615 8.86294e-05
1.15207348036 0.24582 1.37771 8.65893 0.490885 1.52805 0.782152014 -1.0765 8.86931e-05
1.15214000882 0.245911 1.37828 8.66559 0.490987 1.52853 0.782080384 -1.07685 8.87568e-05
1.15220653729 0.246003 1.37886 8.67225 0.491088 1.529 0.782008732 -1.0772 8.88206e-05
1.15227306576 0.246095 1.37944 8.67891 0.49119 1.52948 0.781937056 -1.07755 8.88845e-05
1.15233959423 0.246187 1.38001 8.68559 0.491292 1.52996 0.781865356 -1.0779 8.89485e-05
1.1524061227 0.246278 1.38059 8.69228 0.491394 1.53043 0.781793633 -1.07825 8.90126e-05
1.15247265116 0.24637 1.38117 8.69897 0.491496 1.53091 0.781721887 -1.0786 8.90767e-05
1.15253917963 0.246462 1.38175 8.70567 0.491597 1.53139 0.781650118 -1.07896 8.91409e-05
1.1526057081 0.246554 1.38233 8.71238 0.491699 1.53187 0.781578325 -1.07931 8.92052e-05
1.15267223657 0.246646 1.38291 8.7191 0.491801 1.53235 0.781506508 -1.07966 8.92696e-05
1.15273876504 0.246738 1.38349 8.72583 0.491903 1.53283 0.781434668 -1.08001 8.93341e-05
1.1528052935 0.24683 1.38407 8.73257 0.492005 1.53331 0.781362805 -1.08037 8.93986e-05
1.15287182197 0.246922 1.38465 8.73931 0.492107 1.53379 0.781290918 -1.08072 8.94632e-05
1.15293835044 0.247014 1.38523 8.74607 0.492209 1.53427 0.781219008 -1.08107 8.95279e-05
1.15300487891 0.247107 1.38582 8.75283 0.492311 1.53475 0.781147074 -1.08143 8.95927e-05
1.15307140738 0.247199 1.3864 8.7596 0.492413 1.53523 0.781075116 -1.08178 8.96576e-05
1.15313793584 0.247291 1.38698 8.76638 0.492516 1.53571 0.781003135 -1.08214 8.97225e-05
1.15320446431 0.247383 1.38756 8.77317 0.492618 1.53619 0.780931131 -1.08249 8.97876e-05
1.15327099278 0.247476 1.38815 8.77997 0.49272 1.53668 0.780859103 -1.08284 8.98527e-05
1.15333752125 0.247568 1.38873 8.78677 0.492822 1.53716 0.780787051 -1.0832 8.99179e-05
1.15340404972 0.24766 1.38932 8.79359 0.492925 1.53764 0.780714975 -1.08355 8.99831e-05
1.15347057818 0.247753 1.3899 8.80041 0.493027 1.53813 0.780642876 -1.08391 9.00485e-05
1.15353710665 0.247845 1.39049 8.80725 0.493129 1.53861 0.780570754 -1.08426 9.01139e-05
1.15360363512 0.247938 1.39107 8.81409 0.493232 1.53909 0.780498607 -1.08462 9.01795e-05
1.15367016359 0.24803 1.39166 8.82094 0.493334 1.53958 0.780426437 -1.08498 9.02451e-05
1.15373669206 0.248123 1.39225 8.8278 0.493436 1.54007 0.780354244 -1.08533 9.03107e-05
1.15380322052 0.248216 1.39284 8.83467 0.493539 1.54055 0.780282026 -1.08569 9.03765e-05
1.15386974899 0.248308 1.39342 8.84154 0.493641 1.54104 0.780209785 -1.08605 9.04424e-05
1.15393627746 0.248401 1.39401 8.84843 0.493744 1.54152 0.78013752 -1.0864 9.05083e-05
1.15400280593 0.248494 1.3946 8.85532 0.493847 1.54201 0.780065232 -1.08676 9.05743e-05
1.1540693344 0.248587 1.39519 8.86223 0.493949 1.5425 0.779992919 -1.08712 9.06404e-05
1.15413586286 0.248679 1.39578 8.86914 0.494052 1.54299 0.779920583 -1.08748 9.07066e-05
1.15420239133 0.248772 1.39637 8.87606 0.494154 1.54348 0.779848223 -1.08783 9.07729e-05
1.1542689198 0.248865 1.39696 8.88299 0.494257 1.54397 0.779775839 -1.08819 9.08392e-05
1.15433544827 0.248958 1.39755 8.88993 0.49436 1.54445 0.779703432 -1.08855 9.09057e-05
1.15440197674 0.249051 1.39814 8.89688 0.494463 1.54494 0.779631 -1.08891 9.09722e-05
1.1544685052 0.249144 1.39874 8.90384 0.494565 1.54544 0.779558545 -1.08927 9.10388e-05
1.15453503367 0.249237 1.39933 8.91081 0.494668 1.54593 0.779486066 -1.08963 9.11055e-05
1.15460156214 0.24933 1.39992 8.91778 0.494771 1.54642 0.779413563 -1.08999 9.11723e-05
1.15466809061 0.249424 1.40052 8.92477 0.494874 1.54691 0.779341035 -1.09035 9.12391e-05
1.15473461908 0.249517 1.40111 8.93176 0.494977 1.5474 0.779268484 -1.09071 9.13061e-05
1.15480114754 0.24961 1.4017 8.93876 0.49508 1.54789 0.77919591 -1.09107 9.13731e-05
1.15486767601 0.249703 1.4023 8.94578 0.495183 1.54839 0.779123311 -1.09143 9.14402e-05
1.15493420448 0.249797 1.40289 8.9528 0.495286 1.54888 0.779050688 -1.09179 9.15074e-05
1.15500073295 0.24989 1.40349 8.95983 0.495389 1.54937 0.778978041 -1.09215 9.15747e-05
1.15506726142 0.249983 1.40409 8.96687 0.495492 1.54987 0.77890537 -1.09251 9.16421e-05
1.15513378988 0.250077 1.40468 8.97392 0.495595 1.55036 0.778832675 -1.09287 9.17096e-05
1.15520031835 0.25017 1.40528 8.98098 0.495698 1.55086 0.778759956 -1.09323 9.17771e-05
1.15526684682 0.250264 1.40588 8.98804 0.495802 1.55135 0.778687213 -1.09359 9.18447e-05
1.15533337529 0.250357 1.40648 8.99512 0.495905 1.55185 0.778614446 -1.09395 9.19125e-05
1.15539990376 0.250451 1.40707 9.0022 0.496008 1.55235 0.778541655 -1.09432 9.19803e-05
1.15546643222 0.250545 1.40767 9.0093 0.496111 1.55284 0.77846884 -1.09468 9.20482e-05
1.15553296069 0.250638 1.40827 9.0164 0.496215 1.55334 0.778396 -1.09504 9.21161e-05
1.15559948916 0.250732 1.40887 9.02352 0.496318 1.55384 0.778323137 -1.09541 9.21842e-05
1.15566601763 0.250826 1.40947 9.03064 0.496421 1.55434 0.778250249 -1.09577 9.22524e-05
1.1557325461 0.250919 1.41008 9.03777 0.496525 1.55483 0.778177337 -1.09613 9.23206e-05
1.15579907456 0.251013 1.41068 9.04492 0.496628 1.55533 0.778104401 -1.0965 9.23889e-05
1.15586560303 0.251107 1.41128 9.05207 0.496732 1.55583 0.778031441 -1.09686 9.24573e-05
1.1559321315 0.251201 1.41188 9.05923 0.496835 1.55633 0.777958456 -1.09722 9.25258e-05
1.15599865997 0.251295 1.41248 9.0664 0.496939 1.55683 0.777885447 -1.09759 9.25944e-05
1.15606518844 0.251389 1.41309 9.07358 0.497042 1.55733 0.777812414 -1.09795 9.26631e-05
1.1561317169 0.251483 1.41369 9.08076 0.497146 1.55784 0.777739357 -1.09832 9.27319e-05
1.15619824537 0.251577 1.4143 9.08796 0.49725 1.55834 0.777666275 -1.09868 9.28007e-05
1.15626477384 0.251671 1.4149 9.09517 0.497353 1.55884 0.77759317 -1.09905 9.28697e-05
1.15633130231 0.251765 1.41551 9.10239 0.497457 1.55934 0.777520039 -1.09941 9.29387e-05
1.15639783078 0.25186 1.41611 9.10961 0.497561 1.55985 0.777446885 -1.09978 9.30078e-05
1.15646435924 0.251954 1.41672 9.11685 0.497665 1.56035 0.777373706 -1.10015 9.3077e-05
1.15653088771 0.252048 1.41732 9.1241 0.497769 1.56085 0.777300503 -1.10051 9.31463e-05
1.15659741618 0.252142 1.41793 9.13135 0.497872 1.56136 0.777227275 -1.10088 9.32157e-05
1.15666394465 0.252237 1.41854 9.13862 0.497976 1.56186 0.777154023 -1.10125 9.32852e-05
1.15673047312 0.252331 1.41915 9.14589 0.49808 1.56237 0.777080747 -1.10161 9.33548e-05
1.15679700158 0.252426 1.41976 9.15317 0.498184 1.56287 0.777007446 -1.10198 9.34244e-05
1.15686353005 0.25252 1.42037 9.16047 0.498288 1.56338 0.77693412 -1.10235 9.34942e-05
1.15693005852 0.252615 1.42098 9.16777 0.498392 1.56389 0.776860771 -1.10272 9.3564e-05
1.15699658699 0.252709 1.42159 9.17508 0.498496 1.56439 0.776787396 -1.10309 9.36339e-05
1.15706311546 0.252804 1.4222 9.18241 0.4986 1.5649 0.776713997 -1.10345 9.3704e-05
1.15712964392 0.252898 1.42281 9.18974 0.498704 1.56541 0.776640574 -1.10382 9.37741e-05
1.15719617239 0.252993 1.42342 9.19708 0.498809 1.56592 0.776567126 -1.10419 9.38443e-05
1.15726270086 0.253088 1.42403 9.20443 0.498913 1.56643 0.776493654 -1.10456 9.39146e-05
1.15732922933 0.253183 1.42464 9.21179 0.499017 1.56694 0.776420157 -1.10493 9.39849e-05
1.1573957578 0.253277 1.42526 9.21917 0.499121 1.56745 0.776346635 -1.1053 9.40554e-05
1.15746228626 0.253372 1.42587 9.22655 0.499226 1.56796 0.776273089 -1.10567 9.4126e-05
1.15752881473 0.253467 1.42648 9.23394 0.49933 1.56847 0.776199518 -1.10604 9.41966e-05
1.1575953432 0.253562 1.4271 9.24134 0.499434 1.56898 0.776125923 -1.10641 9.42674e-05
1.15766187167 0.253657 1.42771 9.24875 0.499539 1.56949 0.776052303 -1.10678 9.43382e-05
1.15772840014 0.253752 1.42833 9.25617 0.499643 1.57 0.775978658 -1.10715 9.44091e-05
1.1577949286 0.253847 1.42895 9.2636 0.499748 1.57052 0.775904988 -1.10752 9.44802e-05
1.15786145707 0.253942 1.42956 9.27104 0.499852 1.57103 0.775831294 -1.10789 9.45513e-05
1.15792798554 0.254037 1.43018 9.27849 0.499957 1.57154 0.775757575 -1.10827 9.46225e-05
1.15799451401 0.254132 1.4308 9.28595 0.500061 1.57206 0.775683832 -1.10864 9.46938e-05
1.15806104248 0.254228 1.43141 9.29342 0.500166 1.57257 0.775610063 -1.10901 9.47652e-05
1.15812757094 0.254323 1.43203 9.3009 0.50027 1.57309 0.77553627 -1.10938 9.48367e-05
1.15819409941 0.254418 1.43265 9.30839 0.500375 1.5736 0.775462452 -1.10976 9.49083e-05
1.15826062788 0.254513 1.43327 9.31589 0.50048 1.57412 0.77538861 -1.11013 9.49799e-05
1.15832715635 0.254609 1.43389 9.3234 0.500585 1.57464 0.775314742 -1.1105 9.50517e-05
1.15839368482 0.254704 1.43451 9.33092 0.500689 1.57515 0.77524085 -1.11088 9.51236e-05
1.15846021328 0.2548 1.43513 9.33845 0.500794 1.57567 0.775166932 -1.11125 9.51955e-05
1.15852674175 0.254895 1.43576 9.34599 0.500899 1.57619 0.77509299 -1.11162 9.52676e-05
1.15859327022 0.254991 1.43638 9.35354 0.501004 1.57671 0.775019023 -1.112 9.53397e-05
1.15865979869 0.255086 1.437 9.3611 0.501109 1.57723 0.774945031 -1.11237 9.54119e-05
1.15872632716 0.255182 1.43762 9.36867 0.501214 1.57775 0.774871014 -1.11275 9.54843e-05
1.15879285562 0.255278 1.43825 9.37625 0.501319 1.57827 0.774796972 -1.11312 9.55567e-05
1.15885938409 0.255373 1.43887 9.38384 0.501424 1.57879 0.774722906 -1.1135 9.56292e-05
1.15892591256 0.255469 1.43949 9.39144 0.501529 1.57931 0.774648814 -1.11387 9.57018e-05
1.15899244103 0.255565 1.44012 9.39906 0.501634 1.57983 0.774574697 -1.11425 9.57746e-05
1.1590589695 0.255661 1.44075 9.40668 0.501739 1.58035 0.774500555 -1.11462 9.58474e-05
1.15912549796 0.255757 1.44137 9.41431 0.501844 1.58087 0.774426389 -1.115 9.59203e-05
1.15919202643 0.255852 1.442 9.42195 0.501949 1.58139 0.774352197 -1.11538 9.59933e-05
1.1592585549 0.255948 1.44263 9.4296 0.502055 1.58192 0.77427798 -1.11575 9.60664e-05
1.15932508337 0.256044 1.44325 9.43727 0.50216 1.58244 0.774203738 -1.11613 9.61396e-05
1.15939161184 0.25614 1.44388 9.44494 0.502265 1.58296 0.774129471 -1.11651 9.62128e-05
1.1594581403 0.256237 1.44451 9.45262 0.50237 1.58349 0.774055178 -1.11689 9.62862e-05
1.15952466877 0.256333 1.44514 9.46031 0.502476 1.58401 0.773980861 -1.11727 9.63597e-05
1.15959119724 0.256429 1.44577 9.46802 0.502581 1.58454 0.773906519 -1.11764 9.64333e-05
1.15965772571 0.256525 1.4464 9.47573 0.502687 1.58507 0.773832151 -1.11802 9.6507e-05
1.15972425418 0.256621 1.44703 9.48346 0.502792 1.58559 0.773757758 -1.1184 9.65807e-05
1.15979078264 0.256718 1.44766 9.49119 0.502898 1.58612 0.77368334 -1.11878 9.66546e-05
1.15985731111 0.256814 1.44829 9.49894 0.503003 1.58665 0.773608897 -1.11916 9.67286e-05
1.15992383958 0.25691 1.44892 9.50669 0.503109 1.58717 0.773534428 -1.11954 9.68026e-05
1.15999036805 0.257007 1.44956 9.51446 0.503214 1.5877 0.773459934 -1.11992 9.68768e-05
1.16005689652 0.257103 1.45019 9.52224 0.50332 1.58823 0.773385415 -1.1203 9.69511e-05
1.16012342498 0.2572 1.45082 9.53003 0.503426 1.58876 0.773310871 -1.12068 9.70254e-05
1.16018995345 0.257296 1.45146 9.53782 0.503531 1.58929 0.773236301 -1.12106 9.70999e-05
1.16025648192 0.257393 1.45209 9.54563 0.503637 1.58982 0.773161706 -1.12144 9.71744e-05
1.16032301039 0.257489 1.45273 9.55345 0.503743 1.59035 0.773087086 -1.12182 9.72491e-05
1.16038953886 0.257586 1.45336 9.56128 0.503849 1.59088 0.77301244 -1.1222 9.73239e-05
1.16045606732 0.257683 1.454 9.56912 0.503955 1.59142 0.772937769 -1.12258 9.73987e-05
1.16052259579 0.25778 1.45464 9.57697 0.504061 1.59195 0.772863072 -1.12297 9.74737e-05
1.16058912426 0.257876 1.45527 9.58484 0.504166 1.59248 0.77278835 -1.12335 9.75487e-05
1.16065565273 0.257973 1.45591 9.59271 0.504272 1.59301 0.772713603 -1.12373 9.76239e-05
1.1607221812 0.25807 1.45655 9.60059 0.504378 1.59355 0.77263883 -1.12411 9.76991e-05
1.16078870966 0.258167 1.45719 9.60849 0.504484 1.59408 0.772564032 -1.1245 9.77745e-05
1.16085523813 0.258264 1.45783 9.61639 0.50459 1.59462 0.772489208 -1.12488 9.78499e-05
1.1609217666 0.258361 1.45847 9.62431 0.504697 1.59515 0.772414359 -1.12526 9.79255e-05
1.16098829507 0.258458 1.45911 9.63223 0.504803 1.59569 0.772339484 -1.12565 9.80011e-05
1.16105482354 0.258555 1.45975 9.64017 0.504909 1.59622 0.772264584 -1.12603 9.80769e-05
1.161121352 0.258652 1.46039 9.64812 0.505015 1.59676 0.772189658 -1.12642 9.81527e-05
1.16118788047 0.258749 1.46103 9.65608 0.505121 1.5973 0.772114706 -1.1268 9.82287e-05
1.16125440894 0.258847 1.46168 9.66405 0.505228 1.59784 0.772039729 -1.12719 9.83048e-05
1.16132093741 0.258944 1.46232 9.67203 0.505334 1.59838 0.771964726 -1.12757 9.83809e-05
1.16138746588 0.259041 1.46296 9.68002 0.50544 1.59891 0.771889698 -1.12796 9.84572e-05
1.16145399434 0.259139 1.46361 9.68802 0.505547 1.59945 0.771814644 -1.12834 9.85336e-05
1.16152052281 0.259236 1.46425 9.69603 0.505653 1.59999 0.771739564 -1.12873 9.861e-05
1.16158705128 0.259333 1.4649 9.70406 0.50576 1.60053 0.771664459 -1.12911 9.86866e-05
1.16165357975 0.259431 1.46554 9.71209 0.505866 1.60107 0.771589328 -1.1295 9.87633e-05
1.16172010822 0.259528 1.46619 9.72014 0.505973 1.60162 0.771514171 -1.12989 9.884e-05
1.16178663668 0.259626 1.46684 9.7282 0.506079 1.60216 0.771438988 -1.13027 9.89169e-05
1.16185316515 0.259724 1.46749 9.73627 0.506186 1.6027 0.77136378 -1.13066 9.89939e-05
1.16191969362 0.259821 1.46813 9.74435 0.506292 1.60324 0.771288546 -1.13105 9.9071e-05
1.16198622209 0.259919 1.46878 9.75244 0.506399 1.60379 0.771213286 -1.13144 9.91482e-05
1.16205275056 0.260017 1.46943 9.76054 0.506506 1.60433 0.771138 -1.13183 9.92255e-05
1.16211927902 0.260114 1.47008 9.76865 0.506613 1.60487 0.771062689 -1.13221 9.93029e-05
1.16218580749 0.260212 1.47073 9.77677 0.506719 1.60542 0.770987351 -1.1326 9.93804e-05
1.16225233596 0.26031 1.47138 9.78491 0.506826 1.60596 0.770911988 -1.13299 9.9458e-05
1.16231886443 0.260408 1.47203 9.79306 0.506933 1.60651 0.770836599 -1.13338 9.95357e-05
1.1623853929 0.260506 1.47268 9.80121 0.50704 1.60706 0.770761184 -1.13377 9.96135e-05
1.16245192136 0.260604 1.47334 9.80938 0.507147 1.6076 0.770685743 -1.13416 9.96914e-05
1.16251844983 0.260702 1.47399 9.81756 0.507254 1.60815 0.770610276 -1.13455 9.97694e-05
1.1625849783 0.2608 1.47464 9.82575 0.507361 1.6087 0.770534783 -1.13494 9.98475e-05
1.16265150677 0.260898 1.4753 9.83396 0.507468 1.60925 0.770459264 -1.13533 9.99258e-05
1.16271803524 0.260996 1.47595 9.84217 0.507575 1.6098 0.770383719 -1.13572 0.000100004
1.1627845637 0.261095 1.47661 9.8504 0.507682 1.61034 0.770308148 -1.13611 0.000100083
1.16285109217 0.261193 1.47726 9.85863 0.507789 1.61089 0.770232551 -1.13651 0.000100161
1.16291762064 0.261291 1.47792 9.86688 0.507896 1.61145 0.770156928 -1.1369 0.00010024
1.16298414911 0.261389 1.47858 9.87514 0.508004 1.612 0.770081279 -1.13729 0.000100319
1.16305067758 0.261488 1.47923 9.88341 0.508111 1.61255 0.770005603 -1.13768 0.000100397
1.16311720604 0.261586 1.47989 9.89169 0.508218 1.6131 0.769929902 -1.13808 0.000100476
1.16318373451 0.261685 1.48055 9.89999 0.508326 1.61365 0.769854175 -1.13847 0.000100555
1.16325026298 0.261783 1.48121 9.90829 0.508433 1.61421 0.769778421 -1.13886 0.000100635
1.16331679145 0.261882 1.48187 9.91661 0.50854 1.61476 0.769702641 -1.13926 0.000100714
1.16338331992 0.26198 1.48253 9.92494 0.508648 1.61531 0.769626835 -1.13965 0.000100793
1.16344984838 0.262079 1.48319 9.93328 0.508755 1.61587 0.769551003 -1.14004 0.000100873
1.16351637685 0.262178 1.48385 9.94163 0.508863 1.61642 0.769475145 -1.14044 0.000100953
1.16358290532 0.262277 1.48451 9.94999 0.50897 1.61698 0.76939926 -1.14083 0.000101032
1.16364943379 0.262375 1.48517 9.95837 0.509078 1.61753 0.769323349 -1.14123 0.000101112
1.16371596226 0.262474 1.48584 9.96676 0.509186 1.61809 0.769247412 -1.14162 0.000101192
1.16378249072 0.262573 1.4865 9.97515 0.509293 1.61865 0.769171448 -1.14202 0.000101272
1.16384901919 0.262672 1.48716 9.98356 0.509401 1.61921 0.769095458 -1.14241 0.000101352
1.16391554766 0.262771 1.48783 9.99199 0.509509 1.61976 0.769019442 -1.14281 0.000101433
1.16398207613 0.26287 1.48849 10.0004 0.509617 1.62032 0.7689434 -1.14321 0.000101513
1.1640486046 0.262969 1.48916 10.0089 0.509724 1.62088 0.768867331 -1.1436 0.000101593
1.16411513306 0.263068 1.48982 10.0173 0.509832 1.62144 0.768791235 -1.144 0.000101674
1.16418166153 0.263167 1.49049 10.0258 0.50994 1.622 0.768715113 -1.1444 0.000101755
1.16424819 0.263266 1.49116 10.0343 0.510048 1.62256 0.768638965 -1.14479 0.000101836
1.16431471847 0.263366 1.49183 10.0428 0.510156 1.62312 0.768562791 -1.14519 0.000101917
1.16438124694 0.263465 1.49249 10.0513 0.510264 1.62369 0.768486589 -1.14559 0.000101998
1.1644477754 0.263564 1.49316 10.0598 0.510372 1.62425 0.768410362 -1.14599 0.000102079
1.16451430387 0.263664 1.49383 10.0683 0.51048 1.62481 0.768334108 -1.14639 0.00010216
1.16458083234 0.263763 1.4945 10.0769 0.510588 1.62538 0.768257827 -1.14679 0.000102241
1.16464736081 0.263862 1.49517 10.0854 0.510696 1.62594 0.76818152 -1.14719 0.000102323
1.16471388928 0.263962 1.49584 10.094 0.510805 1.6265 0.768105186 -1.14759 0.000102404
1.16478041774 0.264061 1.49652 10.1025 0.510913 1.62707 0.768028825 -1.14799 0.000102486
1.16484694621 0.264161 1.49719 10.1111 0.511021 1.62764 0.767952438 -1.14839 0.000102568
1.16491347468 0.264261 1.49786 10.1197 0.511129 1.6282 0.767876025 -1.14879 0.00010265
1.16498000315 0.26436 1.49854 10.1283 0.511238 1.62877 0.767799584 -1.14919 0.000102732
1.16504653162 0.26446 1.49921 10.137 0.511346 1.62934 0.767723117 -1.14959 0.000102814
1.16511306008 0.26456 1.49988 10.1456 0.511454 1.6299 0.767646624 -1.14999 0.000102896
1.16517958855 0.26466 1.50056 10.1543 0.511563 1.63047 0.767570103 -1.15039 0.000102979
1.16524611702 0.264759 1.50124 10.1629 0.511671 1.63104 0.767493556 -1.15079 0.000103061
1.16531264549 0.264859 1.50191 10.1716 0.51178 1.63161 0.767416982 -1.1512 0.000103144
1.16537917396 0.264959 1.50259 10.1803 0.511889 1.63218 0.767340382 -1.1516 0.000103227
1.16544570242 0.265059 1.50327 10.189 0.511997 1.63275 0.767263754 -1.152 0.00010331
1.16551223089 0.265159 1.50394 10.1977 0.512106 1.63332 0.7671871 -1.1524 0.000103393
1.16557875936 0.265259 1.50462 10.2064 0.512214 1.63389 0.767110419 -1.15281 0.000103476
1.16564528783 0.26536 1.5053 10.2151 0.512323 1.63447 0.767033711 -1.15321 0.000103559
1.1657118163 0.26546 1.50598 10.2239 0.512432 1.63504 0.766956976 -1.15361 0.000103642
1.16577834476 0.26556 1.50666 10.2326 0.512541 1.63561 0.766880215 -1.15402 0.000103726
1.16584487323 0.26566 1.50734 10.2414 0.51265 1.63619 0.766803426 -1.15442 0.000103809
1.1659114017 0.26576 1.50803 10.2502 0.512758 1.63676 0.766726611 -1.15483 0.000103893
1.16597793017 0.265861 1.50871 10.259 0.512867 1.63734 0.766649768 -1.15523 0.000103976
1.16604445864 0.265961 1.50939 10.2678 0.512976 1.63791 0.766572899 -1.15564 0.00010406
1.1661109871 0.266062 1.51007 10.2766 0.513085 1.63849 0.766496002 -1.15605 0.000104144
1.16617751557 0.266162 1.51076 10.2855 0.513194 1.63906 0.766419079 -1.15645 0.000104229
1.16624404404 0.266263 1.51144 10.2943 0.513303 1.63964 0.766342129 -1.15686 0.000104313
1.16631057251 0.266363 1.51213 10.3032 0.513412 1.64022 0.766265151 -1.15726 0.000104397
1.16637710098 0.266464 1.51281 10.312 0.513522 1.6408 0.766188146 -1.15767 0.000104482
1.16644362944 0.266565 1.5135 10.3209 0.513631 1.64138 0.766111115 -1.15808 0.000104566
1.16651015791 0.266665 1.51419 10.3298 0.51374 1.64195 0.766034056 -1.15849 0.000104651
1.16657668638 0.266766 1.51487 10.3387 0.513849 1.64253 0.76595697 -1.15889 0.000104736
1.16664321485 0.266867 1.51556 10.3477 0.513959 1.64312 0.765879857 -1.1593 0.000104821
1.16670974332 0.266968 1.51625 10.3566 0.514068 1.6437 0.765802717 -1.15971 0.000104906
1.16677627178 0.267069 1.51694 10.3655 0.514177 1.64428 0.76572555 -1.16012 0.000104991
1.16684280025 0.26717 1.51763 10.3745 0.514287 1.64486 0.765648355 -1.16053 0.000105076
1.16690932872 0.267271 1.51832 10.3835 0.514396 1.64544 0.765571133 -1.16094 0.000105162
1.16697585719 0.267372 1.51901 10.3925 0.514506 1.64603 0.765493884 -1.16135 0.000105247
1.16704238566 0.267473 1.5197 10.4015 0.514615 1.64661 0.765416608 -1.16176 0.000105333
1.16710891412 0.267574 1.5204 10.4105 0.514725 1.64719 0.765339304 -1.16217 0.000105419
1.16717544259 0.267675 1.52109 10.4195 0.514834 1.64778 0.765261973 -1.16258 0.000105504
1.16724197106 0.267776 1.52178 10.4285 0.514944 1.64836 0.765184615 -1.16299 0.00010559
1.16730849953 0.267877 1.52248 10.4376 0.515054 1.64895 0.765107229 -1.1634 0.000105677
1.167375028 0.267979 1.52317 10.4466 0.515163 1.64954 0.765029816 -1.16381 0.000105763
1.16744155646 0.26808 1.52387 10.4557 0.515273 1.65012 0.764952376 -1.16422 0.000105849
1.16750808493 0.268181 1.52456 10.4648 0.515383 1.65071 0.764874908 -1.16464 0.000105936
1.1675746134 0.268283 1.52526 10.4739 0.515493 1.6513 0.764797413 -1.16505 0.000106022
1.16764114187 0.268384 1.52596 10.483 0.515603 1.65189 0.76471989 -1.16546 0.000106109
1.16770767034 0.268486 1.52665 10.4922 0.515713 1.65248 0.76464234 -1.16588 0.000106196
1.1677741988 0.268588 1.52735 10.5013 0.515822 1.65307 0.764564762 -1.16629 0.000106283
1.16784072727 0.268689 1.52805 10.5105 0.515932 1.65366 0.764487157 -1.1667 0.00010637
1.16790725574 0.268791 1.52875 10.5196 0.516043 1.65425 0.764409525 -1.16712 0.000106457
1.16797378421 0.268893 1.52945 10.5288 0.516153 1.65484 0.764331864 -1.16753 0.000106545
1.16804031268 0.268994 1.53015 10.538 0.516263 1.65544 0.764254176 -1.16795 0.000106632
1.16810684114 0.269096 1.53085 10.5472 0.516373 1.65603 0.764176461 -1.16836 0.00010672
1.16817336961 0.269198 1.53155 10.5564 0.516483 1.65662 0.764098718 -1.16878 0.000106808
1.16823989808 0.2693 1.53226 10.5657 0.516593 1.65722 0.764020947 -1.16919 0.000106895
1.16830642655 0.269402 1.53296 10.5749 0.516704 1.65781 0.763943149 -1.16961 0.000106983
1.16837295502 0.269504 1.53366 10.5842 0.516814 1.65841 0.763865323 -1.17002 0.000107071
1.16843948348 0.269606 1.53437 10.5935 0.516924 1.659 0.763787469 -1.17044 0.00010716
1.16850601195 0.269708 1.53507 10.6027 0.517035 1.6596 0.763709588 -1.17086 0.000107248
1.16857254042 0.26981 1.53578 10.612 0.517145 1.6602 0.763631678 -1.17127 0.000107336
1.16863906889 0.269912 1.53649 10.6214 0.517256 1.66079 0.763553741 -1.17169 0.000107425
1.16870559736 0.270015 1.53719 10.6307 0.517366 1.66139 0.763475777 -1.17211 0.000107514
1.16877212582 0.270117 1.5379 10.64 0.517477 1.66199 0.763397784 -1.17253 0.000107603
1.16883865429 0.270219 1.53861 10.6494 0.517587 1.66259 0.763319764 -1.17295 0.000107692
1.16890518276 0.270322 1.53932 10.6588 0.517698 1.66319 0.763241715 -1.17337 0.000107781
1.16897171123 0.270424 1.54003 10.6681 0.517808 1.66379 0.763163639 -1.17378 0.00010787
1.1690382397 0.270527 1.54074 10.6775 0.517919 1.66439 0.763085535 -1.1742 0.000107959
1.16910476816 0.270629 1.54145 10.6869 0.51803 1.66499 0.763007403 -1.17462 0.000108049
1.16917129663 0.270732 1.54216 10.6964 0.518141 1.6656 0.762929243 -1.17504 0.000108138
1.1692378251 0.270834 1.54287 10.7058 0.518252 1.6662 0.762851056 -1.17546 0.000108228
1.16930435357 0.270937 1.54358 10.7153 0.518362 1.6668 0.76277284 -1.17588 0.000108318
1.16937088204 0.27104 1.5443 10.7247 0.518473 1.66741 0.762694596 -1.17631 0.000108408
1.1694374105 0.271143 1.54501 10.7342 0.518584 1.66801 0.762616324 -1.17673 0.000108498
1.16950393897 0.271245 1.54572 10.7437 0.518695 1.66862 0.762538024 -1.17715 0.000108588
1.16957046744 0.271348 1.54644 10.7532 0.518806 1.66922 0.762459696 -1.17757 0.000108679
1.16963699591 0.271451 1.54716 10.7627 0.518917 1.66983 0.76238134 -1.17799 0.000108769
1.16970352438 0.271554 1.54787 10.7722 0.519028 1.67043 0.762302956 -1.17842 0.00010886
1.16977005284 0.271657 1.54859 10.7818 0.51914 1.67104 0.762224544 -1.17884 0.000108951
1.16983658131 0.27176 1.54931 10.7914 0.519251 1.67165 0.762146104 -1.17926 0.000109042
1.16990310978 0.271863 1.55002 10.8009 0.519362 1.67226 0.762067635 -1.17969 0.000109133
1.16996963825 0.271966 1.55074 10.8105 0.519473 1.67287 0.761989138 -1.18011 0.000109224
1.17003616672 0.27207 1.55146 10.8201 0.519585 1.67348 0.761910613 -1.18053 0.000109315
1.17010269518 0.272173 1.55218 10.8297 0.519696 1.67409 0.76183206 -1.18096 0.000109407
1.17016922365 0.272276 1.5529 10.8394 0.519807 1.6747 0.761753479 -1.18138 0.000109498
1.17023575212 0.272379 1.55363 10.849 0.519919 1.67531 0.761674869 -1.18181 0.00010959
1.17030228059 0.272483 1.55435 10.8587 0.52003 1.67592 0.761596231 -1.18223 0.000109682
1.17036880906 0.272586 1.55507 10.8684 0.520142 1.67654 0.761517564 -1.18266 0.000109774
1.17043533752 0.27269 1.55579 10.878 0.520253 1.67715 0.76143887 -1.18309 0.000109866
1.17050186599 0.272793 1.55652 10.8878 0.520365 1.67777 0.761360147 -1.18351 0.000109958
1.17056839446 0.272897 1.55724 10.8975 0.520477 1.67838 0.761281395 -1.18394 0.00011005
1.17063492293 0.273 1.55797 10.9072 0.520588 1.679 0.761202615 -1.18437 0.000110143
1.1707014514 0.273104 1.55869 10.9169 0.5207 1.67961 0.761123807 -1.18479 0.000110235
1.17076797986 0.273208 1.55942 10.9267 0.520812 1.68023 0.76104497 -1.18522 0.000110328
1.17083450833 0.273312 1.56015 10.9365 0.520924 1.68085 0.760966105 -1.18565 0.000110421
1.1709010368 0.273415 1.56088 10.9463 0.521035 1.68146 0.760887211 -1.18608 0.000110514
1.17096756527 0.273519 1.5616 10.9561 0.521147 1.68208 0.760808289 -1.18651 0.000110607
1.17103409374 0.273623 1.56233 10.9659 0.521259 1.6827 0.760729338 -1.18694 0.0001107
1.1711006222 0.273727 1.56306 10.9757 0.521371 1.68332 0.760650359 -1.18737 0.000110794
1.17116715067 0.273831 1.56379 10.9856 0.521483 1.68394 0.760571351 -1.1878 0.000110887
1.17123367914 0.273935 1.56453 10.9954 0.521595 1.68456 0.760492314 -1.18823 0.000110981
1.17130020761 0.274039 1.56526 11.0053 0.521707 1.68518 0.760413249 -1.18866 0.000111075
1.17136673608 0.274143 1.56599 11.0152 0.521819 1.68581 0.760334155 -1.18909 0.000111169
1.17143326454 0.274248 1.56672 11.0251 0.521932 1.68643 0.760255033 -1.18952 0.000111263
1.17149979301 0.274352 1.56746 11.035 0.522044 1.68705 0.760175881 -1.18995 0.000111357
1.17156632148 0.274456 1.56819 11.045 0.522156 1.68768 0.760096701 -1.19038 0.000111452
1.17163284995 0.274561 1.56893 11.0549 0.522268 1.6883 0.760017493 -1.19081 0.000111546
1.17169937842 0.274665 1.56966 11.0649 0.522381 1.68893 0.759938255 -1.19125 0.000111641
1.17176590688 0.274769 1.5704 11.0749 0.522493 1.68955 0.759858989 -1.19168 0.000111735
1.17183243535 0.274874 1.57114 11.0848 0.522606 1.69018 0.759779694 -1.19211 0.00011183
1.17189896382 0.274979 1.57187 11.0949 0.522718 1.69081 0.75970037 -1.19255 0.000111925
1.17196549229 0.275083 1.57261 11.1049 0.522831 1.69143 0.759621017 -1.19298 0.000112021
1.17203202076 0.275188 1.57335 11.1149 0.522943 1.69206 0.759541636 -1.19341 0.000112116
1.17209854922 0.275292 1.57409 11.125 0.523056 1.69269 0.759462225 -1.19385 0.000112211
1.17216507769 0.275397 1.57483 11.135 0.523168 1.69332 0.759382786 -1.19428 0.000112307
1.17223160616 0.275502 1.57557 11.1451 0.523281 1.69395 0.759303317 -1.19472 0.000112403
1.17229813463 0.275607 1.57631 11.1552 0.523394 1.69458 0.75922382 -1.19516 0.000112499
1.1723646631 0.275712 1.57706 11.1653 0.523506 1.69521 0.759144294 -1.19559 0.000112595
1.17243119156 0.275817 1.5778 11.1755 0.523619 1.69585 0.759064738 -1.19603 0.000112691
1.17249772003 0.275922 1.57854 11.1856 0.523732 1.69648 0.758985154 -1.19646 0.000112787
1.1725642485 0.276027 1.57929 11.1958 0.523845 1.69711 0.75890554 -1.1969 0.000112884
1.17263077697 0.276132 1.58003 11.2059 0.523958 1.69775 0.758825898 -1.19734 0.00011298
1.17269730544 0.276237 1.58078 11.2161 0.524071 1.69838 0.758746226 -1.19778 0.000113077
1.1727638339 0.276342 1.58153 11.2263 0.524184 1.69902 0.758666525 -1.19821 0.000113174
1.17283036237 0.276447 1.58227 11.2366 0.524297 1.69965 0.758586795 -1.19865 0.000113271
1.17289689084 0.276553 1.58302 11.2468 0.52441 1.70029 0.758507036 -1.19909 0.000113368
1.17296341931 0.276658 1.58377 11.257 0.524523 1.70093 0.758427248 -1.19953 0.000113465
1.17302994778 0.276763 1.58452 11.2673 0.524636 1.70157 0.758347431 -1.19997 0.000113563
1.17309647624 0.276869 1.58527 11.2776 0.52475 1.7022 0.758267584 -1.20041 0.00011366
1.17316300471 0.276974 1.58602 11.2879 0.524863 1.70284 0.758187708 -1.20085 0.000113758
1.17322953318 0.27708 1.58677 11.2982 0.524976 1.70348 0.758107802 -1.20129 0.000113856
1.17329606165 0.277185 1.58752 11.3085 0.52509 1.70412 0.758027868 -1.20173 0.000113954
1.17336259012 0.277291 1.58827 11.3189 0.525203 1.70476 0.757947904 -1.20217 0.000114052
1.17342911858 0.277397 1.58903 11.3292 0.525316 1.70541 0.75786791 -1.20261 0.000114151
1.17349564705 0.277503 1.58978 11.3396 0.52543 1.70605 0.757787888 -1.20306 0.000114249
1.17356217552 0.277608 1.59054 11.35 0.525543 1.70669 0.757707836 -1.2035 0.000114348
1.17362870399 0.277714 1.59129 11.3604 0.525657 1.70734 0.757627754 -1.20394 0.000114446
1.17369523246 0.27782 1.59205 11.3708 0.525771 1.70798 0.757547643 -1.20438 0.000114545
1.17376176092 0.277926 1.59281 11.3813 0.525884 1.70863 0.757467503 -1.20483 0.000114644
1.17382828939 0.278032 1.59356 11.3917 0.525998 1.70927 0.757387333 -1.20527 0.000114744
1.17389481786 0.278138 1.59432 11.4022 0.526112 1.70992 0.757307133 -1.20571 0.000114843
1.17396134633 0.278244 1.59508 11.4127 0.526225 1.71056 0.757226904 -1.20616 0.000114942
1.1740278748 0.27835 1.59584 11.4232 0.526339 1.71121 0.757146645 -1.2066 0.000115042
1.17409440326 0.278456 1.5966 11.4337 0.526453 1.71186 0.757066357 -1.20705 0.000115142
1.17416093173 0.278563 1.59736 11.4442 0.526567 1.71251 0.756986039 -1.20749 0.000115242
1.1742274602 0.278669 1.59812 11.4548 0.526681 1.71316 0.756905692 -1.20794 0.000115342
1.17429398867 0.278775 1.59889 11.4653 0.526795 1.71381 0.756825315 -1.20838 0.000115442
1.17436051714 0.278882 1.59965 11.4759 0.526909 1.71446 0.756744908 -1.20883 0.000115542
1.1744270456 0.278988 1.60041 11.4865 0.527023 1.71511 0.756664471 -1.20928 0.000115643
1.17449357407 0.279095 1.60118 11.4971 0.527137 1.71577 0.756584005 -1.20973 0.000115744
1.17456010254 0.279201 1.60194 11.5077 0.527251 1.71642 0.756503509 -1.21017 0.000115844
1.17462663101 0.279308 1.60271 11.5184 0.527366 1.71707 0.756422983 -1.21062 0.000115945
1.17469315948 0.279415 1.60347 11.529 0.52748 1.71773 0.756342428 -1.21107 0.000116047
1.17475968794 0.279521 1.60424 11.5397 0.527594 1.71838 0.756261842 -1.21152 0.000116148
1.17482621641 0.279628 1.60501 11.5504 0.527708 1.71904 0.756181227 -1.21197 0.000116249
1.17489274488 0.279735 1.60578 11.5611 0.527823 1.71969 0.756100582 -1.21242 0.000116351
1.17495927335 0.279842 1.60655 11.5719 0.527937 1.72035 0.756019907 -1.21287 0.000116453
1.17502580182 0.279949 1.60732 11.5826 0.528052 1.72101 0.755939202 -1.21332 0.000116554
1.17509233028 0.280055 1.60809 11.5934 0.528166 1.72167 0.755858467 -1.21377 0.000116657
1.17515885875 0.280162 1.60886 11.6041 0.528281 1.72233 0.755777702 -1.21422 0.000116759
1.17522538722 0.28027 1.60963 11.6149 0.528395 1.72298 0.755696907 -1.21467 0.000116861
1.17529191569 0.280377 1.61041 11.6257 0.52851 1.72365 0.755616082 -1.21512 0.000116964
1.17535844416 0.280484 1.61118 11.6366 0.528625 1.72431 0.755535227 -1.21557 0.000117066
1.17542497262 0.280591 1.61195 11.6474 0.52874 1.72497 0.755454342 -1.21602 0.000117169
1.17549150109 0.280698 1.61273 11.6583 0.528854 1.72563 0.755373426 -1.21648 0.000117272
1.17555802956 0.280806 1.61351 11.6691 0.528969 1.72629 0.755292481 -1.21693 0.000117375
1.17562455803 0.280913 1.61428 11.68 0.529084 1.72696 0.755211506 -1.21738 0.000117478
1.1756910865 0.28102 1.61506 11.6909 0.529199 1.72762 0.7551305 -1.21784 0.000117582
1.17575761496 0.281128 1.61584 11.7019 0.529314 1.72829 0.755049464 -1.21829 0.000117685
1.17582414343 0.281235 1.61662 11.7128 0.529429 1.72895 0.754968398 -1.21874 0.000117789
1.1758906719 0.281343 1.6174 11.7238 0.529544 1.72962 0.754887302 -1.2192 0.000117893
1.17595720037 0.281451 1.61818 11.7347 0.529659 1.73029 0.754806175 -1.21965 0.000117997
1.17602372884 0.281558 1.61896 11.7457 0.529774 1.73095 0.754725018 -1.22011 0.000118101
1.1760902573 0.281666 1.61974 11.7567 0.529889 1.73162 0.754643831 -1.22057 0.000118206
1.17615678577 0.281774 1.62052 11.7678 0.530005 1.73229 0.754562614 -1.22102 0.00011831
1.17622331424 0.281882 1.62131 11.7788 0.53012 1.73296 0.754481366 -1.22148 0.000118415
1.17628984271 0.28199 1.62209 11.7899 0.530235 1.73363 0.754400087 -1.22194 0.00011852
1.17635637118 0.282097 1.62287 11.8009 0.530351 1.7343 0.754318779 -1.22239 0.000118625
1.17642289964 0.282205 1.62366 11.812 0.530466 1.73498 0.75423744 -1.22285 0.00011873
1.17648942811 0.282314 1.62445 11.8231 0.530581 1.73565 0.75415607 -1.22331 0.000118835
1.17655595658 0.282422 1.62523 11.8343 0.530697 1.73632 0.75407467 -1.22377 0.000118941
1.17662248505 0.28253 1.62602 11.8454 0.530812 1.737 0.753993239 -1.22423 0.000119046
1.17668901352 0.282638 1.62681 11.8566 0.530928 1.73767 0.753911778 -1.22469 0.000119152
1.17675554198 0.282746 1.6276 11.8678 0.531044 1.73835 0.753830286 -1.22515 0.000119258
1.17682207045 0.282855 1.62839 11.879 0.531159 1.73902 0.753748764 -1.22561 0.000119364
1.17688859892 0.282963 1.62918 11.8902 0.531275 1.7397 0.753667211 -1.22607 0.00011947
1.17695512739 0.283071 1.62997 11.9014 0.531391 1.74038 0.753585628 -1.22653 0.000119577
1.17702165586 0.28318 1.63076 11.9127 0.531507 1.74106 0.753504013 -1.22699 0.000119683
1.17708818432 0.283288 1.63156 11.9239 0.531622 1.74174 0.753422368 -1.22745 0.00011979
1.17715471279 0.283397 1.63235 11.9352 0.531738 1.74241 0.753340693 -1.22791 0.000119897
1.17722124126 0.283505 1.63314 11.9465 0.531854 1.7431 0.753258986 -1.22837 0.000120004
1.17728776973 0.283614 1.63394 11.9578 0.53197 1.74378 0.753177249 -1.22884 0.000120111
1.1773542982 0.283723 1.63473 11.9692 0.532086 1.74446 0.753095481 -1.2293 0.000120219
1.17742082666 0.283832 1.63553 11.9805 0.532202 1.74514 0.753013682 -1.22976 0.000120326
1.17748735513 0.283941 1.63633 11.9919 0.532318 1.74582 0.752931853 -1.23023 0.000120434
1.1775538836 0.284049 1.63713 12.0033 0.532435 1.74651 0.752849992 -1.23069 0.000120542
1.17762041207 0.284158 1.63793 12.0147 0.532551 1.74719 0.752768101 -1.23115 0.00012065
1.17768694054 0.284267 1.63873 12.0261 0.532667 1.74788 0.752686178 -1.23162 0.000120758
1.177753469 0.284376 1.63953 12.0376 0.532783 1.74856 0.752604225 -1.23209 0.000120867
1.17781999747 0.284485 1.64033 12.049 0.5329 1.74925 0.752522241 -1.23255 0.000120975
1.17788652594 0.284595 1.64113 12.0605 0.533016 1.74994 0.752440226 -1.23302 0.000121084
1.17795305441 0.284704 1.64193 12.072 0.533133 1.75063 0.75235818 -1.23348 0.000121193
1.17801958288 0.284813 1.64274 12.0835 0.533249 1.75132 0.752276102 -1.23395 0.000121302
1.17808611134 0.284922 1.64354 12.0951 0.533366 1.75201 0.752193994 -1.23442 0.000121411
1.17815263981 0.285032 1.64434 12.1066 0.533482 1.7527 0.752111854 -1.23489 0.000121521
1.17821916828 0.285141 1.64515 12.1182 0.533599 1.75339 0.752029684 -1.23535 0.00012163
1.17828569675 0.285251 1.64596 12.1298 0.533716 1.75408 0.751947482 -1.23582 0.00012174
1.17835222522 0.28536 1.64676 12.1414 0.533832 1.75477 0.751865249 -1.23629 0.00012185
1.17841875368 0.28547 1.64757 12.153 0.533949 1.75547 0.751782985 -1.23676 0.00012196
1.17848528215 0.285579 1.64838 12.1646 0.534066 1.75616 0.751700689 -1.23723 0.00012207
1.17855181062 0.285689 1.64919 12.1763 0.534183 1.75685 0.751618363 -1.2377 0.000122181
1.17861833909 0.285799 1.65 12.188 0.5343 1.75755 0.751536005 -1.23817 0.000122291
1.17868486756 0.285909 1.65081 12.1997 0.534417 1.75825 0.751453616 -1.23864 0.000122402
1.17875139602 0.286019 1.65163 12.2114 0.534534 1.75894 0.751371195 -1.23911 0.000122513
1.17881792449 0.286128 1.65244 12.2231 0.534651 1.75964 0.751288743 -1.23958 0.000122624
1.17888445296 0.286238 1.65325 12.2349 0.534768 1.76034 0.75120626 -1.24006 0.000122736
1.17895098143 0.286348 1.65407 12.2467 0.534885 1.76104 0.751123745 -1.24053 0.000122847
1.1790175099 0.286459 1.65488 12.2585 0.535002 1.76174 0.751041199 -1.241 0.000122959
1.17908403836 0.286569 1.6557 12.2703 0.535119 1.76244 0.750958621 -1.24147 0.00012307
1.17915056683 0.286679 1.65651 12.2821 0.535236 1.76314 0.750876012 -1.24195 0.000123182
1.1792170953 0.286789 1.65733 12.2939 0.535354 1.76384 0.750793372 -1.24242 0.000123295
1.17928362377 0.286899 1.65815 12.3058 0.535471 1.76455 0.750710699 -1.2429 0.000123407
1.17935015224 0.28701 1.65897 12.3177 0.535589 1.76525 0.750627996 -1.24337 0.000123519
1.1794166807 0.28712 1.65979 12.3296 0.535706 1.76595 0.75054526 -1.24385 0.000123632
1.17948320917 0.287231 1.66061 12.3415 0.535824 1.76666 0.750462493 -1.24432 0.000123745
1.17954973764 0.287341 1.66143 12.3535 0.535941 1.76737 0.750379695 -1.2448 0.000123858
1.17961626611 0.287452 1.66225 12.3654 0.536059 1.76807 0.750296864 -1.24527 0.000123971
1.17968279458 0.287562 1.66308 12.3774 0.536176 1.76878 0.750214002 -1.24575 0.000124084
1.17974932304 0.287673 1.6639 12.3894 0.536294 1.76949 0.750131108 -1.24623 0.000124198
1.17981585151 0.287784 1.66472 12.4014 0.536412 1.7702 0.750048183 -1.24671 0.000124312
1.17988237998 0.287894 1.66555 12.4135 0.53653 1.77091 0.749965226 -1.24718 0.000124426
1.17994890845 0.288005 1.66638 12.4255 0.536647 1.77162 0.749882237 -1.24766 0.00012454
1.18001543692 0.288116 1.6672 12.4376 0.536765 1.77233 0.749799216 -1.24814 0.000124654
1.18008196538 0.288227 1.66803 12.4497 0.536883 1.77304 0.749716163 -1.24862 0.000124768
1.18014849385 0.288338 1.66886 12.4618 0.537001 1.77375 0.749633078 -1.2491 0.000124883
1.18021502232 0.288449 1.66969 12.4739 0.537119 1.77447 0.749549961 -1.24958 0.000124998
1.18028155079 0.28856 1.67052 12.4861 0.537237 1.77518 0.749466813 -1.25006 0.000125113
1.18034807926 0.288671 1.67135 12.4982 0.537355 1.7759 0.749383632 -1.25054 0.000125228
1.18041460772 0.288783 1.67218 12.5104 0.537474 1.77661 0.74930042 -1.25102 0.000125343
1.18048113619 0.288894 1.67301 12.5226 0.537592 1.77733 0.749217175 -1.2515 0.000125459
1.18054766466 0.289005 1.67385 12.5349 0.53771 1.77804 0.749133898 -1.25199 0.000125575
1.18061419313 0.289117 1.67468 12.5471 0.537828 1.77876 0.74905059 -1.25247 0.000125691
1.1806807216 0.289228 1.67552 12.5594 0.537947 1.77948 0.748967249 -1.25295 0.000125807
1.18074725006 0.28934 1.67635 12.5717 0.538065 1.7802 0.748883876 -1.25343 0.000125923
1.18081377853 0.289451 1.67719 12.584 0.538184 1.78092 0.748800471 -1.25392 0.000126039
1.180880307 0.289563 1.67803 12.5963 0.538302 1.78164 0.748717033 -1.2544 0.000126156
1.18094683547 0.289674 1.67887 12.6087 0.538421 1.78236 0.748633564 -1.25489 0.000126273
1.18101336394 0.289786 1.67971 12.621 0.538539 1.78309 0.748550062 -1.25537 0.00012639
1.1810798924 0.289898 1.68055 12.6334 0.538658 1.78381 0.748466528 -1.25586 0.000126507
1.18114642087 0.29001 1.68139 12.6458 0.538777 1.78453 0.748382961 -1.25634 0.000126624
1.18121294934 0.290122 1.68223 12.6583 0.538895 1.78526 0.748299363 -1.25683 0.000126742
1.18127947781 0.290233 1.68307 12.6707 0.539014 1.78599 0.748215731 -1.25732 0.00012686
1.18134600628 0.290345 1.68391 12.6832 0.539133 1.78671 0.748132068 -1.2578 0.000126977
1.18141253474 0.290458 1.68476 12.6957 0.539252 1.78744 0.748048372 -1.25829 0.000127096
1.18147906321 0.29057 1.6856 12.7082 0.539371 1.78817 0.747964644 -1.25878 0.000127214
1.18154559168 0.290682 1.68645 12.7207 0.53949 1.7889 0.747880883 -1.25927 0.000127332
1.18161212015 0.290794 1.6873 12.7333 0.539609 1.78963 0.74779709 -1.25976 0.000127451
1.18167864862 0.290906 1.68814 12.7458 0.539728 1.79036 0.747713264 -1.26024 0.00012757
1.18174517708 0.291019 1.68899 12.7584 0.539847 1.79109 0.747629405 -1.26073 0.000127689
1.18181170555 0.291131 1.68984 12.771 0.539966 1.79182 0.747545514 -1.26122 0.000127808
1.18187823402 0.291244 1.69069 12.7837 0.540086 1.79255 0.747461591 -1.26171 0.000127928
1.18194476249 0.291356 1.69154 12.7963 0.540205 1.79329 0.747377634 -1.26221 0.000128047
1.18201129096 0.291469 1.69239 12.809 0.540324 1.79402 0.747293646 -1.2627 0.000128167
1.18207781942 0.291581 1.69325 12.8217 0.540444 1.79476 0.747209624 -1.26319 0.000128287
1.18214434789 0.291694 1.6941 12.8344 0.540563 1.79549 0.74712557 -1.26368 0.000128407
1.18221087636 0.291807 1.69495 12.8471 0.540682 1.79623 0.747041483 -1.26417 0.000128528
1.18227740483 0.291919 1.69581 12.8599 0.540802 1.79697 0.746957363 -1.26467 0.000128648
1.1823439333 0.292032 1.69667 12.8726 0.540922 1.79771 0.74687321 -1.26516 0.000128769
1.18241046176 0.292145 1.69752 12.8854 0.541041 1.79844 0.746789025 -1.26565 0.00012889
1.18247699023 0.292258 1.69838 12.8983 0.541161 1.79918 0.746704806 -1.26615 0.000129011
1.1825435187 0.292371 1.69924 12.9111 0.541281 1.79993 0.746620555 -1.26664 0.000129132
1.18261004717 0.292484 1.7001 12.924 0.5414 1.80067 0.746536271 -1.26714 0.000129254
1.18267657564 0.292597 1.70096 12.9368 0.54152 1.80141 0.746451954 -1.26763 0.000129376
1.1827431041 0.292711 1.70182 12.9497 0.54164 1.80215 0.746367603 -1.26813 0.000129497
1.18280963257 0.292824 1.70268 12.9627 0.54176 1.8029 0.74628322 -1.26862 0.00012962
1.18287616104 0.292937 1.70354 12.9756 0.54188 1.80364 0.746198804 -1.26912 0.000129742
1.18294268951 0.29305 1.70441 12.9886 0.542 1.80439 0.746114355 -1.26962 0.000129864
1.18300921798 0.293164 1.70527 13.0015 0.54212 1.80513 0.746029872 -1.27012 0.000129987
1.18307574644 0.293277 1.70614 13.0146 0.54224 1.80588 0.745945357 -1.27061 0.00013011
1.18314227491 0.293391 1.707 13.0276 0.54236 1.80663 0.745860808 -1.27111 0.000130233
1.18320880338 0.293504 1.70787 13.0406 0.542481 1.80738 0.745776227 -1.27161 0.000130356
1.18327533185 0.293618 1.70874 13.0537 0.542601 1.80813 0.745691612 -1.27211 0.00013048
1.18334186032 0.293732 1.70961 13.0668 0.542721 1.80888 0.745606963 -1.27261 0.000130604
1.18340838878 0.293846 1.71048 13.0799 0.542841 1.80963 0.745522282 -1.27311 0.000130728
1.18347491725 0.293959 1.71135 13.093 0.542962 1.81038 0.745437567 -1.27361 0.000130852
1.18354144572 0.294073 1.71222 13.1062 0.543082 1.81113 0.745352819 -1.27411 0.000130976
1.18360797419 0.294187 1.71309 13.1194 0.543203 1.81189 0.745268037 -1.27462 0.000131101
1.18367450266 0.294301 1.71397 13.1326 0.543323 1.81264 0.745183222 -1.27512 0.000131225
1.18374103112 0.294415 1.71484 13.1458 0.543444 1.8134 0.745098374 -1.27562 0.00013135
1.18380755959 0.294529 1.71571 13.159 0.543565 1.81416 0.745013492 -1.27612 0.000131475
1.18387408806 0.294644 1.71659 13.1723 0.543685 1.81491 0.744928577 -1.27663 0.000131601
1.18394061653 0.294758 1.71747 13.1856 0.543806 1.81567 0.744843628 -1.27713 0.000131726
1.184007145 0.294872 1.71835 13.1989 0.543927 1.81643 0.744758646 -1.27763 0.000131852
1.18407367346 0.294986 1.71922 13.2122 0.544048 1.81719 0.74467363 -1.27814 0.000131978
1.18414020193 0.295101 1.7201 13.2256 0.544169 1.81795 0.744588581 -1.27864 0.000132104
1.1842067304 0.295215 1.72098 13.239 0.54429 1.81871 0.744503498 -1.27915 0.00013223
1.18427325887 0.29533 1.72186 13.2524 0.544411 1.81947 0.744418381 -1.27966 0.000132357
1.18433978734 0.295444 1.72275 13.2658 0.544532 1.82024 0.744333231 -1.28016 0.000132483
1.1844063158 0.295559 1.72363 13.2792 0.544653 1.821 0.744248046 -1.28067 0.00013261
1.18447284427 0.295674 1.72451 13.2927 0.544774 1.82176 0.744162829 -1.28118 0.000132738
1.18453937274 0.295789 1.7254 13.3062 0.544895 1.82253 0.744077577 -1.28168 0.000132865
1.18460590121 0.295903 1.72628 13.3197 0.545017 1.8233 0.743992291 -1.28219 0.000132993
1.18467242968 0.296018 1.72717 13.3332 0.545138 1.82406 0.743906972 -1.2827 0.00013312
1.18473895814 0.296133 1.72806 13.3468 0.545259 1.82483 0.743821619 -1.28321 0.000133248
1.18480548661 0.296248 1.72895 13.3603 0.545381 1.8256 0.743736232 -1.28372 0.000133377
1.18487201508 0.296363 1.72984 13.3739 0.545502 1.82637 0.743650811 -1.28423 0.000133505
1.18493854355 0.296478 1.73073 13.3876 0.545624 1.82714 0.743565356 -1.28474 0.000133634
1.18500507202 0.296594 1.73162 13.4012 0.545745 1.82791 0.743479867 -1.28525 0.000133762
1.18507160048 0.296709 1.73251 13.4149 0.545867 1.82869 0.743394344 -1.28576 0.000133891
1.18513812895 0.296824 1.7334 13.4286 0.545989 1.82946 0.743308787 -1.28628 0.000134021
1.18520465742 0.296939 1.7343 13.4423 0.54611 1.83023 0.743223196 -1.28679 0.00013415
1.18527118589 0.297055 1.73519 13.456 0.546232 1.83101 0.743137571 -1.2873 0.00013428
1.18533771436 0.29717 1.73609 13.4698 0.546354 1.83178 0.743051912 -1.28781 0.00013441
1.18540424282 0.297286 1.73698 13.4836 0.546476 1.83256 0.742966219 -1.28833 0.00013454
1.18547077129 0.297401 1.73788 13.4974 0.546598 1.83334 0.742880491 -1.28884 0.00013467
1.18553729976 0.297517 1.73878 13.5112 0.54672 1.83412 0.742794729 -1.28936 0.000134801
1.18560382823 0.297633 1.73968 13.5251 0.546842 1.8349 0.742708933 -1.28987 0.000134931
1.1856703567 0.297749 1.74058 13.5389 0.546964 1.83568 0.742623103 -1.29039 0.000135062
1.18573688516 0.297864 1.74148 13.5528 0.547086 1.83646 0.742537238 -1.2909 0.000135194
1.18580341363 0.29798 1.74238 13.5667 0.547208 1.83724 0.742451339 -1.29142 0.000135325
1.1858699421 0.298096 1.74328 13.5807 0.547331 1.83802 0.742365405 -1.29194 0.000135457
1.18593647057 0.298212 1.74419 13.5947 0.547453 1.8388 0.742279437 -1.29246 0.000135588
1.18600299904 0.298328 1.74509 13.6087 0.547575 1.83959 0.742193435 -1.29297 0.000135721
1.1860695275 0.298444 1.746 13.6227 0.547698 1.84037 0.742107398 -1.29349 0.000135853
1.18613605597 0.298561 1.74691 13.6367 0.54782 1.84116 0.742021327 -1.29401 0.000135985
1.18620258444 0.298677 1.74781 13.6508 0.547943 1.84195 0.741935221 -1.29453 0.000136118
1.18626911291 0.298793 1.74872 13.6649 0.548065 1.84274 0.741849081 -1.29505 0.000136251
1.18633564138 0.29891 1.74963 13.679 0.548188 1.84353 0.741762906 -1.29557 0.000136384
1.18640216984 0.299026 1.75054 13.6931 0.548311 1.84431 0.741676696 -1.29609 0.000136517
1.18646869831 0.299142 1.75145 13.7073 0.548433 1.84511 0.741590452 -1.29661 0.000136651
1.18653522678 0.299259 1.75237 13.7214 0.548556 1.8459 0.741504173 -1.29713 0.000136785
1.18660175525 0.299376 1.75328 13.7356 0.548679 1.84669 0.741417859 -1.29766 0.000136919
1.18666828372 0.299492 1.75419 13.7499 0.548802 1.84748 0.741331511 -1.29818 0.000137053
1.18673481218 0.299609 1.75511 13.7641 0.548925 1.84828 0.741245127 -1.2987 0.000137188
1.18680134065 0.299726 1.75603 13.7784 0.549048 1.84907 0.741158709 -1.29923 0.000137322
1.18686786912 0.299843 1.75694 13.7927 0.549171 1.84987 0.741072256 -1.29975 0.000137457
1.18693439759 0.29996 1.75786 13.807 0.549294 1.85067 0.740985768 -1.30027 0.000137592
1.18700092606 0.300077 1.75878 13.8214 0.549417 1.85146 0.740899246 -1.3008 0.000137728
1.18706745452 0.300194 1.7597 13.8358 0.54954 1.85226 0.740812688 -1.30133 0.000137863
1.18713398299 0.300311 1.76062 13.8502 0.549663 1.85306 0.740726095 -1.30185 0.000137999
1.18720051146 0.300428 1.76154 13.8646 0.549787 1.85386 0.740639468 -1.30238 0.000138135
1.18726703993 0.300545 1.76247 13.879 0.54991 1.85466 0.740552805 -1.3029 0.000138272
1.1873335684 0.300662 1.76339 13.8935 0.550034 1.85547 0.740466107 -1.30343 0.000138408
1.18740009686 0.30078 1.76431 13.908 0.550157 1.85627 0.740379374 -1.30396 0.000138545
1.18746662533 0.300897 1.76524 13.9225 0.550281 1.85707 0.740292606 -1.30449 0.000138682
1.1875331538 0.301015 1.76617 13.9371 0.550404 1.85788 0.740205803 -1.30502 0.000138819
1.18759968227 0.301132 1.76709 13.9517 0.550528 1.85868 0.740118965 -1.30555 0.000138957
1.18766621074 0.30125 1.76802 13.9663 0.550651 1.85949 0.740032091 -1.30608 0.000139094
1.1877327392 0.301367 1.76895 13.9809 0.550775 1.8603 0.739945182 -1.30661 0.000139232
1.18779926767 0.301485 1.76988 13.9955 0.550899 1.86111 0.739858238 -1.30714 0.00013937
1.18786579614 0.301603 1.77081 14.0102 0.551023 1.86192 0.739771258 -1.30767 0.000139509
1.18793232461 0.301721 1.77175 14.0249 0.551147 1.86273 0.739684243 -1.3082 0.000139647
1.18799885308 0.301839 1.77268 14.0396 0.551271 1.86354 0.739597193 -1.30873 0.000139786
1.18806538154 0.301957 1.77362 14.0544 0.551395 1.86435 0.739510107 -1.30927 0.000139925
1.18813191001 0.302075 1.77455 14.0692 0.551519 1.86517 0.739422986 -1.3098 0.000140064
1.18819843848 0.302193 1.77549 14.084 0.551643 1.86598 0.739335829 -1.31033 0.000140204
1.18826496695 0.302311 1.77642 14.0988 0.551767 1.8668 0.739248637 -1.31087 0.000140344
1.18833149542 0.302429 1.77736 14.1136 0.551891 1.86761 0.739161409 -1.3114 0.000140484
1.18839802388 0.302547 1.7783 14.1285 0.552015 1.86843 0.739074146 -1.31194 0.000140624
1.18846455235 0.302666 1.77924 14.1434 0.55214 1.86925 0.738986847 -1.31247 0.000140764
1.18853108082 0.302784 1.78018 14.1583 0.552264 1.87007 0.738899512 -1.31301 0.000140905
1.18859760929 0.302903 1.78113 14.1733 0.552389 1.87089 0.738812142 -1.31355 0.000141046
1.18866413776 0.303021 1.78207 14.1883 0.552513 1.87171 0.738724736 -1.31408 0.000141187
1.18873066622 0.30314 1.78301 14.2033 0.552638 1.87253 0.738637294 -1.31462 0.000141329
1.18879719469 0.303258 1.78396 14.2183 0.552762 1.87335 0.738549816 -1.31516 0.000141471
1.18886372316 0.303377 1.78491 14.2334 0.552887 1.87417 0.738462303 -1.3157 0.000141612
1.18893025163 0.303496 1.78585 14.2484 0.553012 1.875 0.738374753 -1.31624 0.000141755
1.1889967801 0.303615 1.7868 14.2636 0.553136 1.87582 0.738287168 -1.31678 0.000141897
1.18906330856 0.303734 1.78775 14.2787 0.553261 1.87665 0.738199547 -1.31732 0.00014204
1.18912983703 0.303853 1.7887 14.2939 0.553386 1.87748 0.73811189 -1.31786 0.000142183
1.1891963655 0.303972 1.78965 14.309 0.553511 1.87831 0.738024197 -1.3184 0.000142326
1.18926289397 0.304091 1.79061 14.3243 0.553636 1.87914 0.737936468 -1.31894 0.000142469
1.18932942244 0.30421 1.79156 14.3395 0.553761 1.87997 0.737848702 -1.31948 0.000142613
1.1893959509 0.304329 1.79251 14.3548 0.553886 1.8808 0.737760901 -1.32003 0.000142757
1.18946247937 0.304448 1.79347 14.3701 0.554011 1.88163 0.737673064 -1.32057 0.000142901
1.18952900784 0.304568 1.79443 14.3854 0.554137 1.88246 0.73758519 -1.32111 0.000143045
1.18959553631 0.304687 1.79538 14.4007 0.554262 1.8833 0.73749728 -1.32166 0.00014319
1.18966206478 0.304807 1.79634 14.4161 0.554387 1.88413 0.737409334 -1.3222 0.000143335
1.18972859324 0.304926 1.7973 14.4315 0.554513 1.88497 0.737321352 -1.32275 0.00014348
1.18979512171 0.305046 1.79826 14.4469 0.554638 1.88581 0.737233333 -1.32329 0.000143625
1.18986165018 0.305165 1.79922 14.4624 0.554763 1.88664 0.737145279 -1.32384 0.000143771
1.18992817865 0.305285 1.80019 14.4779 0.554889 1.88748 0.737057187 -1.32439 0.000143916
1.18999470712 0.305405 1.80115 14.4934 0.555015 1.88832 0.73696906 -1.32493 0.000144063
1.19006123558 0.305525 1.80212 14.5089 0.55514 1.88916 0.736880895 -1.32548 0.000144209
1.19012776405 0.305645 1.80308 14.5245 0.555266 1.89001 0.736792695 -1.32603 0.000144356
1.19019429252 0.305765 1.80405 14.5401 0.555392 1.89085 0.736704458 -1.32658 0.000144502
1.19026082099 0.305885 1.80502 14.5557 0.555518 1.89169 0.736616184 -1.32713 0.00014465
1.19032734946 0.306005 1.80598 14.5713 0.555643 1.89254 0.736527874 -1.32768 0.000144797
1.19039387792 0.306125 1.80695 14.587 0.555769 1.89338 0.736439527 -1.32823 0.000144945
1.19046040639 0.306245 1.80793 14.6027 0.555895 1.89423 0.736351144 -1.32878 0.000145092
1.19052693486 0.306366 1.8089 14.6184 0.556021 1.89508 0.736262724 -1.32933 0.000145241
1.19059346333 0.306486 1.80987 14.6342 0.556148 1.89593 0.736174267 -1.32988 0.000145389
1.1906599918 0.306606 1.81084 14.65 0.556274 1.89678 0.736085773 -1.33044 0.000145538
1.19072652026 0.306727 1.81182 14.6658 0.5564 1.89763 0.735997243 -1.33099 0.000145686
1.19079304873 0.306847 1.8128 14.6816 0.556526 1.89848 0.735908676 -1.33154 0.000145836
1.1908595772 0.306968 1.81377 14.6975 0.556652 1.89933 0.735820072 -1.3321 0.000145985
1.19092610567 0.307089 1.81475 14.7134 0.556779 1.90018 0.735731431 -1.33265 0.000146135
1.19099263414 0.30721 1.81573 14.7293 0.556905 1.90104 0.735642753 -1.33321 0.000146285
1.1910591626 0.30733 1.81671 14.7453 0.557032 1.9019 0.735554038 -1.33376 0.000146435
1.19112569107 0.307451 1.81769 14.7612 0.557158 1.90275 0.735465286 -1.33432 0.000146585
1.19119221954 0.307572 1.81868 14.7772 0.557285 1.90361 0.735376498 -1.33488 0.000146736
1.19125874801 0.307693 1.81966 14.7933 0.557412 1.90447 0.735287672 -1.33543 0.000146887
1.19132527648 0.307814 1.82064 14.8093 0.557538 1.90533 0.735198809 -1.33599 0.000147038
1.19139180494 0.307936 1.82163 14.8254 0.557665 1.90619 0.735109909 -1.33655 0.00014719
1.19145833341 0.308057 1.82262 14.8416 0.557792 1.90705 0.735020971 -1.33711 0.000147342
1.19152486188 0.308178 1.8236 14.8577 0.557919 1.90791 0.734931997 -1.33767 0.000147494
1.19159139035 0.308299 1.82459 14.8739 0.558046 1.90878 0.734842985 -1.33823 0.000147646
1.19165791882 0.308421 1.82558 14.8901 0.558173 1.90964 0.734753936 -1.33879 0.000147799
1.19172444728 0.308542 1.82658 14.9063 0.5583 1.91051 0.73466485 -1.33935 0.000147951
1.19179097575 0.308664 1.82757 14.9226 0.558427 1.91137 0.734575726 -1.33991 0.000148105
1.19185750422 0.308785 1.82856 14.9389 0.558554 1.91224 0.734486565 -1.34047 0.000148258
1.19192403269 0.308907 1.82955 14.9552 0.558682 1.91311 0.734397367 -1.34104 0.000148412
1.19199056116 0.309029 1.83055 14.9716 0.558809 1.91398 0.734308131 -1.3416 0.000148566
1.19205708962 0.309151 1.83155 14.988 0.558936 1.91485 0.734218858 -1.34216 0.00014872
1.19212361809 0.309273 1.83254 15.0044 0.559064 1.91572 0.734129547 -1.34273 0.000148874
1.19219014656 0.309395 1.83354 15.0208 0.559191 1.9166 0.734040198 -1.34329 0.000149029
1.19225667503 0.309517 1.83454 15.0373 0.559319 1.91747 0.733950812 -1.34386 0.000149184
1.1923232035 0.309639 1.83554 15.0538 0.559446 1.91835 0.733861389 -1.34442 0.000149339
1.19238973196 0.309761 1.83655 15.0703 0.559574 1.91922 0.733771927 -1.34499 0.000149495
1.19245626043 0.309883 1.83755 15.0869 0.559702 1.9201 0.733682428 -1.34556 0.000149651
1.1925227889 0.310005 1.83855 15.1035 0.559829 1.92098 0.733592891 -1.34613 0.000149807
1.19258931737 0.310128 1.83956 15.1201 0.559957 1.92186 0.733503317 -1.34669 0.000149963
1.19265584584 0.31025 1.84057 15.1367 0.560085 1.92274 0.733413704 -1.34726 0.00015012
1.1927223743 0.310373 1.84157 15.1534 0.560213 1.92362 0.733324054 -1.34783 0.000150277
1.19278890277 0.310495 1.84258 15.1701 0.560341 1.9245 0.733234366 -1.3484 0.000150434
1.19285543124 0.310618 1.84359 15.1868 0.560469 1.92539 0.73314464 -1.34897 0.000150591
1.19292195971 0.31074 1.8446 15.2036 0.560597 1.92627 0.733054876 -1.34954 0.000150749
1.19298848818 0.310863 1.84561 15.2204 0.560725 1.92716 0.732965074 -1.35011 0.000150907
1.19305501664 0.310986 1.84663 15.2372 0.560854 1.92804 0.732875233 -1.35069 0.000151065
1.19312154511 0.311109 1.84764 15.2541 0.560982 1.92893 0.732785355 -1.35126 0.000151224
1.19318807358 0.311232 1.84866 15.271 0.56111 1.92982 0.732695439 -1.35183 0.000151383
1.19325460205 0.311355 1.84967 15.2879 0.561239 1.93071 0.732605485 -1.35241 0.000151542
1.19332113052 0.311478 1.85069 15.3049 0.561367 1.9316 0.732515492 -1.35298 0.000151702
1.19338765898 0.311601 1.85171 15.3218 0.561496 1.93249 0.732425461 -1.35356 0.000151861
1.19345418745 0.311724 1.85273 15.3388 0.561624 1.93338 0.732335392 -1.35413 0.000152021
1.19352071592 0.311848 1.85375 15.3559 0.561753 1.93428 0.732245285 -1.35471 0.000152182
1.19358724439 0.311971 1.85477 15.373 0.561882 1.93517 0.732155139 -1.35528 0.000152342
1.19365377286 0.312094 1.8558 15.3901 0.56201 1.93607 0.732064955 -1.35586 0.000152503
1.19372030132 0.312218 1.85682 15.4072 0.562139 1.93697 0.731974732 -1.35644 0.000152664
1.19378682979 0.312341 1.85785 15.4244 0.562268 1.93786 0.731884471 -1.35702 0.000152826
1.19385335826 0.312465 1.85887 15.4416 0.562397 1.93876 0.731794172 -1.3576 0.000152987
1.19391988673 0.312589 1.8599 15.4588 0.562526 1.93966 0.731703834 -1.35817 0.00015315
1.1939864152 0.312713 1.86093 15.4761 0.562655 1.94057 0.731613457 -1.35875 0.000153312
1.19405294366 0.312836 1.86196 15.4934 0.562784 1.94147 0.731523042 -1.35933 0.000153474
1.19411947213 0.31296 1.86299 15.5107 0.562914 1.94237 0.731432588 -1.35992 0.000153637
1.1941860006 0.313084 1.86402 15.528 0.563043 1.94328 0.731342096 -1.3605 0.000153801
1.19425252907 0.313208 1.86506 15.5454 0.563172 1.94418 0.731251565 -1.36108 0.000153964
1.19431905754 0.313332 1.86609 15.5628 0.563302 1.94509 0.731160995 -1.36166 0.000154128
1.194385586 0.313457 1.86713 15.5803 0.563431 1.946 0.731070386 -1.36225 0.000154292
1.19445211447 0.313581 1.86817 15.5978 0.56356 1.94691 0.730979738 -1.36283 0.000154456
1.19451864294 0.313705 1.8692 15.6153 0.56369 1.94782 0.730889052 -1.36341 0.000154621
1.19458517141 0.31383 1.87024 15.6328 0.56382 1.94873 0.730798327 -1.364 0.000154786
1.19465169988 0.313954 1.87128 15.6504 0.563949 1.94964 0.730707562 -1.36459 0.000154951
1.19471822834 0.314079 1.87233 15.668 0.564079 1.95056 0.730616759 -1.36517 0.000155117
1.19478475681 0.314203 1.87337 15.6857 0.564209 1.95147 0.730525917 -1.36576 0.000155283
1.19485128528 0.314328 1.87441 15.7033 0.564339 1.95239 0.730435036 -1.36635 0.000155449
1.19491781375 0.314453 1.87546 15.7211 0.564469 1.9533 0.730344115 -1.36693 0.000155615
1.19498434222 0.314577 1.8765 15.7388 0.564599 1.95422 0.730253155 -1.36752 0.000155782
1.19505087068 0.314702 1.87755 15.7566 0.564729 1.95514 0.730162157 -1.36811 0.000155949
1.19511739915 0.314827 1.8786 15.7744 0.564859 1.95606 0.730071119 -1.3687 0.000156116
1.19518392762 0.314952 1.87965 15.7922 0.564989 1.95698 0.729980041 -1.36929 0.000156284
1.19525045609 0.315077 1.8807 15.8101 0.565119 1.9579 0.729888925 -1.36988 0.000156452
1.19531698456 0.315202 1.88176 15.828 0.565249 1.95883 0.729797769 -1.37047 0.00015662
1.19538351302 0.315328 1.88281 15.8459 0.56538 1.95975 0.729706574 -1.37107 0.000156789
1.19545004149 0.315453 1.88386 15.8639 0.56551 1.96068 0.729615339 -1.37166 0.000156958
1.19551656996 0.315578 1.88492 15.8819 0.565641 1.96161 0.729524065 -1.37225 0.000157127
1.19558309843 0.315704 1.88598 15.8999 0.565771 1.96253 0.729432751 -1.37285 0.000157297
1.1956496269 0.315829 1.88704 15.918 0.565902 1.96346 0.729341398 -1.37344 0.000157466
1.19571615536 0.315955 1.88809 15.9361 0.566032 1.96439 0.729250006 -1.37404 0.000157637
1.19578268383 0.31608 1.88916 15.9543 0.566163 1.96532 0.729158573 -1.37463 0.000157807
1.1958492123 0.316206 1.89022 15.9724 0.566294 1.96626 0.729067101 -1.37523 0.000157978
1.19591574077 0.316332 1.89128 15.9906 0.566425 1.96719 0.72897559 -1.37582 0.000158149
1.19598226924 0.316458 1.89235 16.0089 0.566556 1.96813 0.728884038 -1.37642 0.00015832
1.1960487977 0.316584 1.89341 16.0271 0.566687 1.96906 0.728792447 -1.37702 0.000158492
1.19611532617 0.31671 1.89448 16.0455 0.566818 1.97 0.728700816 -1.37762 0.000158664
1.19618185464 0.316836 1.89555 16.0638 0.566949 1.97094 0.728609145 -1.37822 0.000158836
1.19624838311 0.316962 1.89662 16.0822 0.56708 1.97188 0.728517435 -1.37882 0.000159009
1.19631491158 0.317088 1.89769 16.1006 0.567211 1.97282 0.728425684 -1.37942 0.000159182
1.19638144004 0.317215 1.89876 16.119 0.567342 1.97376 0.728333893 -1.38002 0.000159355
1.19644796851 0.317341 1.89983 16.1375 0.567474 1.9747 0.728242063 -1.38062 0.000159529
1.19651449698 0.317467 1.9009 16.156 0.567605 1.97565 0.728150192 -1.38122 0.000159703
1.19658102545 0.317594 1.90198 16.1746 0.567737 1.97659 0.728058281 -1.38183 0.000159877
1.19664755392 0.31772 1.90306 16.1932 0.567868 1.97754 0.72796633 -1.38243 0.000160051
1.19671408238 0.317847 1.90413 16.2118 0.568 1.97849 0.727874339 -1.38303 0.000160226
1.19678061085 0.317974 1.90521 16.2304 0.568131 1.97944 0.727782308 -1.38364 0.000160401
1.19684713932 0.318101 1.90629 16.2491 0.568263 1.98039 0.727690236 -1.38425 0.000160577
1.19691366779 0.318227 1.90738 16.2678 0.568395 1.98134 0.727598125 -1.38485 0.000160753
1.19698019626 0.318354 1.90846 16.2866 0.568527 1.98229 0.727505972 -1.38546 0.000160929
1.19704672472 0.318481 1.90954 16.3054 0.568659 1.98324 0.72741378 -1.38606 0.000161105
1.19711325319 0.318608 1.91063 16.3242 0.568791 1.9842 0.727321547 -1.38667 0.000161282
1.19717978166 0.318736 1.91172 16.3431 0.568923 1.98515 0.727229273 -1.38728 0.000161459
1.19724631013 0.318863 1.9128 16.362 0.569055 1.98611 0.727136959 -1.38789 0.000161637
1.1973128386 0.31899 1.91389 16.3809 0.569187 1.98707 0.727044605 -1.3885 0.000161815
1.19737936706 0.319117 1.91498 16.3999 0.569319 1.98803 0.72695221 -1.38911 0.000161993
1.19744589553 0.319245 1.91607 16.4189 0.569451 1.98899 0.726859774 -1.38972 0.000162171
1.197512424 0.319372 1.91717 16.4379 0.569584 1.98995 0.726767298 -1.39033 0.00016235
1.19757895247 0.3195 1.91826 16.457 0.569716 1.99092 0.726674781 -1.39095 0.000162529
1.19764548094 0.319628 1.91936 16.4761 0.569849 1.99188 0.726582223 -1.39156 0.000162709
1.1977120094 0.319755 1.92045 16.4953 0.569981 1.99285 0.726489624 -1.39217 0.000162888
1.19777853787 0.319883 1.92155 16.5145 0.570114 1.99381 0.726396985 -1.39279 0.000163068
1.19784506634 0.320011 1.92265 16.5337 0.570247 1.99478 0.726304304 -1.3934 0.000163249
1.19791159481 0.320139 1.92375 16.5529 0.570379 1.99575 0.726211583 -1.39402 0.00016343
1.19797812328 0.320267 1.92485 16.5722 0.570512 1.99672 0.726118821 -1.39463 0.000163611
1.19804465174 0.320395 1.92596 16.5916 0.570645 1.99769 0.726026017 -1.39525 0.000163792
1.19811118021 0.320523 1.92706 16.6109 0.570778 1.99866 0.725933173 -1.39587 0.000163974
1.19817770868 0.320651 1.92817 16.6303 0.570911 1.99964 0.725840288 -1.39648 0.000164156
1.19824423715 0.32078 1.92927 16.6498 0.571044 2.00061 0.725747361 -1.3971 0.000164339
1.19831076562 0.320908 1.93038 16.6693 0.571177 2.00159 0.725654394 -1.39772 0.000164522
1.19837729408 0.321037 1.93149 16.6888 0.57131 2.00257 0.725561385 -1.39834 0.000164705
1.19844382255 0.321165 1.9326 16.7083 0.571444 2.00355 0.725468334 -1.39896 0.000164888
1.19851035102 0.321294 1.93372 16.7279 0.571577 2.00453 0.725375243 -1.39958 0.000165072
1.19857687949 0.321422 1.93483 16.7476 0.57171 2.00551 0.72528211 -1.40021 0.000165256
1.19864340796 0.321551 1.93594 16.7672 0.571844 2.00649 0.725188936 -1.40083 0.000165441
1.19870993642 0.32168 1.93706 16.7869 0.571977 2.00747 0.72509572 -1.40145 0.000165626
1.19877646489 0.321809 1.93818 16.8067 0.572111 2.00846 0.725002463 -1.40207 0.000165811
1.19884299336 0.321938 1.9393 16.8265 0.572245 2.00945 0.724909165 -1.4027 0.000165997
1.19890952183 0.322067 1.94042 16.8463 0.572378 2.01043 0.724815824 -1.40332 0.000166183
1.1989760503 0.322196 1.94154 16.8661 0.572512 2.01142 0.724722443 -1.40395 0.000166369
1.19904257876 0.322325 1.94266 16.886 0.572646 2.01241 0.724629019 -1.40458 0.000166556
1.19910910723 0.322455 1.94378 16.906 0.57278 2.0134 0.724535554 -1.4052 0.000166743
1.1991756357 0.322584 1.94491 16.9259 0.572914 2.0144 0.724442047 -1.40583 0.00016693
1.19924216417 0.322713 1.94604 16.9459 0.573048 2.01539 0.724348499 -1.40646 0.000167118
1.19930869264 0.322843 1.94716 16.966 0.573182 2.01638 0.724254908 -1.40709 0.000167306
1.1993752211 0.322972 1.94829 16.9861 0.573316 2.01738 0.724161276 -1.40772 0.000167494
1.19944174957 0.323102 1.94942 17.0062 0.57345 2.01838 0.724067601 -1.40835 0.000167683
1.19950827804 0.323232 1.95056 17.0264 0.573585 2.01938 0.723973885 -1.40898 0.000167872
1.19957480651 0.323362 1.95169 17.0466 0.573719 2.02038 0.723880127 -1.40961 0.000168062
1.19964133498 0.323492 1.95282 17.0668 0.573854 2.02138 0.723786327 -1.41024 0.000168252
1.19970786344 0.323622 1.95396 17.0871 0.573988 2.02238 0.723692485 -1.41088 0.000168442
1.19977439191 0.323752 1.9551 17.1074 0.574123 2.02339 0.7235986 -1.41151 0.000168633
1.19984092038 0.323882 1.95624 17.1278 0.574257 2.02439 0.723504673 -1.41214 0.000168824
1.19990744885 0.324012 1.95738 17.1482 0.574392 2.0254 0.723410705 -1.41278 0.000169015
1.19997397732 0.324142 1.95852 17.1686 0.574527 2.0264 0.723316693 -1.41341 0.000169207
1.20004050578 0.324272 1.95966 17.1891 0.574662 2.02741 0.72322264 -1.41405 0.000169399
1.20010703425 0.324403 1.96081 17.2096 0.574796 2.02842 0.723128544 -1.41469 0.000169591
1.20017356272 0.324533 1.96195 17.2301 0.574931 2.02944 0.723034406 -1.41532 0.000169784
1.20024009119 0.324664 1.9631 17.2507 0.575067 2.03045 0.722940226 -1.41596 0.000169977
1.20030661966 0.324795 1.96425 17.2714 0.575202 2.03146 0.722846002 -1.4166 0.00017017
1.20037314812 0.324925 1.9654 17.2921 0.575337 2.03248 0.722751737 -1.41724 0.000170364
1.20043967659 0.325056 1.96655 17.3128 0.575472 2.0335 0.722657429 -1.41788 0.000170559
1.20050620506 0.325187 1.9677 17.3335 0.575607 2.03451 0.722563078 -1.41852 0.000170753
1.20057273353 0.325318 1.96885 17.3543 0.575743 2.03553 0.722468684 -1.41916 0.000170948
1.200639262 0.325449 1.97001 17.3752 0.575878 2.03655 0.722374248 -1.41981 0.000171144
1.20070579046 0.32558 1.97117 17.396 0.576014 2.03758 0.722279769 -1.42045 0.000171339
1.20077231893 0.325711 1.97232 17.417 0.576149 2.0386 0.722185247 -1.42109 0.000171536
1.2008388474 0.325842 1.97348 17.4379 0.576285 2.03962 0.722090683 -1.42174 0.000171732
1.20090537587 0.325974 1.97464 17.4589 0.576421 2.04065 0.721996075 -1.42238 0.000171929
1.20097190434 0.326105 1.97581 17.48 0.576557 2.04168 0.721901425 -1.42303 0.000172126
1.2010384328 0.326237 1.97697 17.5011 0.576692 2.04271 0.721806731 -1.42368 0.000172324
1.20110496127 0.326368 1.97813 17.5222 0.576828 2.04374 0.721711995 -1.42432 0.000172522
1.20117148974 0.3265 1.9793 17.5434 0.576964 2.04477 0.721617215 -1.42497 0.00017272
1.20123801821 0.326632 1.98047 17.5646 0.5771 2.0458 0.721522393 -1.42562 0.000172919
1.20130454668 0.326763 1.98164 17.5858 0.577237 2.04683 0.721427527 -1.42627 0.000173119
1.20137107514 0.326895 1.98281 17.6071 0.577373 2.04787 0.721332618 -1.42692 0.000173318
1.20143760361 0.327027 1.98398 17.6284 0.577509 2.04891 0.721237665 -1.42757 0.000173518
1.20150413208 0.327159 1.98515 17.6498 0.577645 2.04994 0.72114267 -1.42822 0.000173718
1.20157066055 0.327291 1.98633 17.6712 0.577782 2.05098 0.721047631 -1.42887 0.000173919
1.20163718902 0.327424 1.98751 17.6927 0.577918 2.05202 0.720952548 -1.42953 0.00017412
1.20170371748 0.327556 1.98868 17.7142 0.578055 2.05307 0.720857422 -1.43018 0.000174322
1.20177024595 0.327688 1.98986 17.7358 0.578191 2.05411 0.720762253 -1.43083 0.000174524
1.20183677442 0.327821 1.99104 17.7573 0.578328 2.05515 0.72066704 -1.43149 0.000174726
1.20190330289 0.327953 1.99223 17.779 0.578465 2.0562 0.720571784 -1.43214 0.000174929
1.20196983136 0.328086 1.99341 17.8007 0.578602 2.05725 0.720476484 -1.4328 0.000175132
1.20203635982 0.328218 1.99459 17.8224 0.578739 2.0583 0.72038114 -1.43346 0.000175335
1.20210288829 0.328351 1.99578 17.8441 0.578876 2.05935 0.720285752 -1.43411 0.000175539
1.20216941676 0.328484 1.99697 17.8659 0.579013 2.0604 0.720190321 -1.43477 0.000175744
1.20223594523 0.328617 1.99816 17.8878 0.57915 2.06145 0.720094846 -1.43543 0.000175948
1.2023024737 0.32875 1.99935 17.9097 0.579287 2.06251 0.719999327 -1.43609 0.000176153
1.20236900216 0.328883 2.00054 17.9316 0.579424 2.06356 0.719903764 -1.43675 0.000176359
1.20243553063 0.329016 2.00173 17.9536 0.579561 2.06462 0.719808157 -1.43741 0.000176565
1.2025020591 0.329149 2.00293 17.9756 0.579699 2.06568 0.719712506 -1.43808 0.000176771
1.20256858757 0.329282 2.00413 17.9977 0.579836 2.06674 0.719616811 -1.43874 0.000176978
1.20263511604 0.329416 2.00532 18.0198 0.579974 2.0678 0.719521072 -1.4394 0.000177185
1.2027016445 0.329549 2.00652 18.0419 0.580111 2.06886 0.719425289 -1.44007 0.000177393
1.20276817297 0.329683 2.00773 18.0641 0.580249 2.06992 0.719329461 -1.44073 0.0001776
1.20283470144 0.329816 2.00893 18.0864 0.580387 2.07099 0.719233589 -1.4414 0.000177809
1.20290122991 0.32995 2.01013 18.1087 0.580525 2.07206 0.719137673 -1.44206 0.000178018
1.20296775838 0.330084 2.01134 18.131 0.580663 2.07313 0.719041713 -1.44273 0.000178227
1.20303428684 0.330218 2.01254 18.1534 0.580801 2.07419 0.718945708 -1.4434 0.000178436
1.20310081531 0.330352 2.01375 18.1758 0.580939 2.07527 0.718849659 -1.44407 0.000178646
1.20316734378 0.330486 2.01496 18.1983 0.581077 2.07634 0.718753565 -1.44474 0.000178857
1.20323387225 0.33062 2.01617 18.2208 0.581215 2.07741 0.718657427 -1.44541 0.000179068
1.20330040072 0.330754 2.01739 18.2433 0.581353 2.07849 0.718561244 -1.44608 0.000179279
1.20336692918 0.330888 2.0186 18.2659 0.581491 2.07956 0.718465017 -1.44675 0.00017949
1.20343345765 0.331022 2.01982 18.2886 0.58163 2.08064 0.718368744 -1.44742 0.000179703
1.20349998612 0.331157 2.02103 18.3113 0.581768 2.08172 0.718272427 -1.44809 0.000179915
1.20356651459 0.331291 2.02225 18.334 0.581907 2.0828 0.718176066 -1.44877 0.000180128
1.20363304306 0.331426 2.02347 18.3568 0.582045 2.08389 0.718079659 -1.44944 0.000180341
1.20369957152 0.331561 2.0247 18.3796 0.582184 2.08497 0.717983207 -1.45012 0.000180555
1.20376609999 0.331695 2.02592 18.4025 0.582323 2.08605 0.717886711 -1.45079 0.000180769
1.20383262846 0.33183 2.02714 18.4254 0.582462 2.08714 0.717790169 -1.45147 0.000180984
1.20389915693 0.331965 2.02837 18.4484 0.582601 2.08823 0.717693583 -1.45215 0.000181199
1.2039656854 0.3321 2.0296 18.4714 0.582739 2.08932 0.717596951 -1.45282 0.000181415
1.20403221386 0.332235 2.03083 18.4945 0.582879 2.09041 0.717500275 -1.4535 0.00018163
1.20409874233 0.33237 2.03206 18.5176 0.583018 2.0915 0.717403553 -1.45418 0.000181847
1.2041652708 0.332506 2.03329 18.5407 0.583157 2.0926 0.717306786 -1.45486 0.000182064
1.20423179927 0.332641 2.03453 18.5639 0.583296 2.09369 0.717209973 -1.45554 0.000182281
1.20429832774 0.332776 2.03576 18.5872 0.583435 2.09479 0.717113115 -1.45623 0.000182498
1.2043648562 0.332912 2.037 18.6105 0.583575 2.09589 0.717016212 -1.45691 0.000182717
1.20443138467 0.333047 2.03824 18.6338 0.583714 2.09699 0.716919263 -1.45759 0.000182935
1.20449791314 0.333183 2.03948 18.6572 0.583854 2.09809 0.716822269 -1.45828 0.000183154
1.20456444161 0.333319 2.04072 18.6807 0.583993 2.09919 0.71672523 -1.45896 0.000183373
1.20463097008 0.333454 2.04197 18.7042 0.584133 2.1003 0.716628144 -1.45965 0.000183593
1.20469749854 0.33359 2.04321 18.7277 0.584273 2.1014 0.716531014 -1.46033 0.000183814
1.20476402701 0.333726 2.04446 18.7513 0.584413 2.10251 0.716433837 -1.46102 0.000184034
1.20483055548 0.333862 2.04571 18.7749 0.584553 2.10362 0.716336615 -1.46171 0.000184255
1.20489708395 0.333998 2.04696 18.7986 0.584693 2.10473 0.716239346 -1.4624 0.000184477
1.20496361242 0.334135 2.04821 18.8223 0.584833 2.10584 0.716142032 -1.46309 0.000184699
1.20503014088 0.334271 2.04946 18.8461 0.584973 2.10695 0.716044672 -1.46378 0.000184922
1.20509666935 0.334407 2.05071 18.8699 0.585113 2.10807 0.715947267 -1.46447 0.000185145
1.20516319782 0.334544 2.05197 18.8938 0.585253 2.10918 0.715849815 -1.46516 0.000185368
1.20522972629 0.33468 2.05323 18.9177 0.585394 2.1103 0.715752317 -1.46585 0.000185592
1.20529625476 0.334817 2.05449 18.9417 0.585534 2.11142 0.715654773 -1.46655 0.000185816
1.20536278322 0.334954 2.05575 18.9657 0.585675 2.11254 0.715557183 -1.46724 0.000186041
1.20542931169 0.335091 2.05701 18.9898 0.585815 2.11366 0.715459546 -1.46794 0.000186266
1.20549584016 0.335227 2.05828 19.0139 0.585956 2.11479 0.715361863 -1.46863 0.000186492
1.20556236863 0.335364 2.05954 19.0381 0.586097 2.11591 0.715264134 -1.46933 0.000186718
1.2056288971 0.335502 2.06081 19.0623 0.586237 2.11704 0.715166359 -1.47003 0.000186945
1.20569542556 0.335639 2.06208 19.0866 0.586378 2.11817 0.715068537 -1.47072 0.000187172
1.20576195403 0.335776 2.06335 19.1109 0.586519 2.1193 0.714970669 -1.47142 0.000187399
1.2058284825 0.335913 2.06462 19.1353 0.58666 2.12043 0.714872754 -1.47212 0.000187627
1.20589501097 0.336051 2.06589 19.1597 0.586801 2.12156 0.714774793 -1.47282 0.000187856
1.20596153944 0.336188 2.06717 19.1842 0.586943 2.12269 0.714676785 -1.47352 0.000188085
1.2060280679 0.336326 2.06845 19.2087 0.587084 2.12383 0.71457873 -1.47423 0.000188314
1.20609459637 0.336463 2.06973 19.2333 0.587225 2.12497 0.714480629 -1.47493 0.000188544
1.20616112484 0.336601 2.07101 19.2579 0.587367 2.12611 0.71438248 -1.47563 0.000188774
1.20622765331 0.336739 2.07229 19.2826 0.587508 2.12725 0.714284285 -1.47634 0.000189005
1.20629418178 0.336877 2.07357 19.3073 0.58765 2.12839 0.714186043 -1.47704 0.000189236
1.20636071024 0.337015 2.07486 19.3321 0.587791 2.12953 0.714087754 -1.47775 0.000189468
1.20642723871 0.337153 2.07614 19.3569 0.587933 2.13068 0.713989419 -1.47846 0.0001897
1.20649376718 0.337291 2.07743 19.3818 0.588075 2.13183 0.713891036 -1.47916 0.000189933
1.20656029565 0.337429 2.07872 19.4067 0.588217 2.13297 0.713792605 -1.47987 0.000190166
1.20662682412 0.337568 2.08001 19.4317 0.588359 2.13412 0.713694128 -1.48058 0.0001904
1.20669335258 0.337706 2.08131 19.4568 0.588501 2.13528 0.713595604 -1.48129 0.000190634
1.20675988105 0.337845 2.0826 19.4819 0.588643 2.13643 0.713497032 -1.482 0.000190869
1.20682640952 0.337983 2.0839 19.507 0.588785 2.13758 0.713398413 -1.48272 0.000191104
1.20689293799 0.338122 2.0852 19.5322 0.588927 2.13874 0.713299746 -1.48343 0.00019134
1.20695946646 0.338261 2.0865 19.5575 0.589069 2.1399 0.713201032 -1.48414 0.000191576
1.20702599492 0.338399 2.0878 19.5828 0.589212 2.14106 0.713102271 -1.48486 0.000191812
1.20709252339 0.338538 2.08911 19.6081 0.589354 2.14222 0.713003462 -1.48557 0.000192049
1.20715905186 0.338677 2.09041 19.6335 0.589497 2.14338 0.712904606 -1.48629 0.000192287
1.20722558033 0.338817 2.09172 19.659 0.589639 2.14454 0.712805701 -1.487 0.000192525
1.2072921088 0.338956 2.09303 19.6845 0.589782 2.14571 0.712706749 -1.48772 0.000192763
1.20735863726 0.339095 2.09434 19.7101 0.589925 2.14688 0.71260775 -1.48844 0.000193003
1.20742516573 0.339234 2.09565 19.7357 0.590068 2.14805 0.712508702 -1.48916 0.000193242
1.2074916942 0.339374 2.09696 19.7614 0.590211 2.14922 0.712409607 -1.48988 0.000193482
1.20755822267 0.339513 2.09828 19.7871 0.590354 2.15039 0.712310463 -1.4906 0.000193723
1.20762475114 0.339653 2.0996 19.8129 0.590497 2.15156 0.712211272 -1.49132 0.000193964
1.2076912796 0.339793 2.10091 19.8387 0.59064 2.15274 0.712112033 -1.49204 0.000194205
1.20775780807 0.339933 2.10224 19.8646 0.590783 2.15392 0.712012745 -1.49277 0.000194447
1.20782433654 0.340073 2.10356 19.8906 0.590927 2.1551 0.71191341 -1.49349 0.00019469
1.20789086501 0.340212 2.10488 19.9166 0.59107 2.15628 0.711814026 -1.49422 0.000194933
1.20795739348 0.340353 2.10621 19.9427 0.591214 2.15746 0.711714594 -1.49494 0.000195176
1.20802392194 0.340493 2.10754 19.9688 0.591357 2.15864 0.711615113 -1.49567 0.000195421
1.20809045041 0.340633 2.10886 19.9949 0.591501 2.15983 0.711515585 -1.4964 0.000195665
1.20815697888 0.340773 2.1102 20.0212 0.591645 2.16101 0.711416007 -1.49713 0.00019591
1.20822350735 0.340914 2.11153 20.0475 0.591788 2.1622 0.711316382 -1.49785 0.000196156
1.20829003582 0.341054 2.11286 20.0738 0.591932 2.16339 0.711216707 -1.49859 0.000196402
1.20835656428 0.341195 2.1142 20.1002 0.592076 2.16458 0.711116984 -1.49932 0.000196649
1.20842309275 0.341336 2.11554 20.1266 0.59222 2.16578 0.711017213 -1.50005 0.000196896
1.20848962122 0.341476 2.11688 20.1532 0.592364 2.16697 0.710917393 -1.50078 0.000197143
1.20855614969 0.341617 2.11822 20.1797 0.592509 2.16817 0.710817524 -1.50151 0.000197392
1.20862267816 0.341758 2.11956 20.2063 0.592653 2.16937 0.710717606 -1.50225 0.00019764
1.20868920662 0.341899 2.12091 20.233 0.592797 2.17057 0.710617639 -1.50298 0.00019789
1.20875573509 0.34204 2.12225 20.2598 0.592942 2.17177 0.710517623 -1.50372 0.000198139
1.20882226356 0.342182 2.1236 20.2865 0.593086 2.17298 0.710417559 -1.50446 0.00019839
1.20888879203 0.342323 2.12495 20.3134 0.593231 2.17418 0.710317445 -1.5052 0.000198641
1.2089553205 0.342464 2.12631 20.3403 0.593375 2.17539 0.710217282 -1.50593 0.000198892
1.20902184896 0.342606 2.12766 20.3673 0.59352 2.1766 0.71011707 -1.50667 0.000199144
1.20908837743 0.342748 2.12902 20.3943 0.593665 2.17781 0.710016808 -1.50741 0.000199396
1.2091549059 0.342889 2.13037 20.4214 0.59381 2.17902 0.709916498 -1.50816 0.000199649
1.20922143437 0.343031 2.13173 20.4485 0.593955 2.18023 0.709816138 -1.5089 0.000199903
1.20928796284 0.343173 2.13309 20.4757 0.5941 2.18145 0.709715728 -1.50964 0.000200157
1.2093544913 0.343315 2.13446 20.503 0.594245 2.18267 0.70961527 -1.51039 0.000200411
1.20942101977 0.343457 2.13582 20.5303 0.594391 2.18388 0.709514761 -1.51113 0.000200666
1.20948754824 0.343599 2.13719 20.5577 0.594536 2.18511 0.709414203 -1.51188 0.000200922
1.20955407671 0.343741 2.13856 20.5851 0.594681 2.18633 0.709313596 -1.51262 0.000201178
1.20962060518 0.343884 2.13993 20.6126 0.594827 2.18755 0.709212938 -1.51337 0.000201435
1.20968713364 0.344026 2.1413 20.6401 0.594972 2.18878 0.709112231 -1.51412 0.000201692
1.20975366211 0.344168 2.14267 20.6677 0.595118 2.19001 0.709011474 -1.51487 0.00020195
1.20982019058 0.344311 2.14405 20.6954 0.595264 2.19124 0.708910667 -1.51562 0.000202209
1.20988671905 0.344454 2.14543 20.7231 0.59541 2.19247 0.708809811 -1.51637 0.000202468
1.20995324752 0.344597 2.14681 20.7509 0.595555 2.1937 0.708708904 -1.51712 0.000202727
1.21001977598 0.344739 2.14819 20.7788 0.595701 2.19493 0.708607947 -1.51787 0.000202987
1.21008630445 0.344882 2.14957 20.8067 0.595848 2.19617 0.70850694 -1.51863 0.000203248
1.21015283292 0.345025 2.15096 20.8347 0.595994 2.19741 0.708405883 -1.51938 0.000203509
1.21021936139 0.345169 2.15235 20.8627 0.59614 2.19865 0.708304775 -1.52014 0.000203771
1.21028588986 0.345312 2.15373 20.8908 0.596286 2.19989 0.708203618 -1.5209 0.000204033
1.21035241832 0.345455 2.15512 20.919 0.596433 2.20113 0.70810241 -1.52165 0.000204296
1.21041894679 0.345599 2.15652 20.9472 0.596579 2.20238 0.708001151 -1.52241 0.000204559
1.21048547526 0.345742 2.15791 20.9755 0.596726 2.20363 0.707899842 -1.52317 0.000204823
1.21055200373 0.345886 2.15931 21.0038 0.596872 2.20487 0.707798483 -1.52393 0.000205088
1.2106185322 0.346029 2.16071 21.0322 0.597019 2.20612 0.707697073 -1.52469 0.000205353
1.21068506066 0.346173 2.16211 21.0607 0.597166 2.20738 0.707595612 -1.52545 0.000205619
1.21075158913 0.346317 2.16351 21.0892 0.597313 2.20863 0.7074941 -1.52622 0.000205885
1.2108181176 0.346461 2.16491 21.1178 0.59746 2.20989 0.707392538 -1.52698 0.000206152
1.21088464607 0.346605 2.16632 21.1465 0.597607 2.21114 0.707290925 -1.52775 0.000206419
1.21095117454 0.346749 2.16773 21.1752 0.597754 2.2124 0.707189261 -1.52851 0.000206687
1.211017703 0.346894 2.16914 21.204 0.597901 2.21367 0.707087546 -1.52928 0.000206956
1.21108423147 0.347038 2.17055 21.2328 0.598048 2.21493 0.70698578 -1.53005 0.000207225
1.21115075994 0.347182 2.17196 21.2617 0.598196 2.21619 0.706883963 -1.53081 0.000207495
1.21121728841 0.347327 2.17338 21.2907 0.598343 2.21746 0.706782094 -1.53158 0.000207765
1.21128381688 0.347472 2.17479 21.3197 0.598491 2.21873 0.706680175 -1.53235 0.000208036
1.21135034534 0.347616 2.17621 21.3488 0.598639 2.22 0.706578204 -1.53313 0.000208308
1.21141687381 0.347761 2.17763 21.378 0.598786 2.22127 0.706476182 -1.5339 0.00020858
1.21148340228 0.347906 2.17906 21.4072 0.598934 2.22255 0.706374108 -1.53467 0.000208853
1.21154993075 0.348051 2.18048 21.4365 0.599082 2.22382 0.706271983 -1.53545 0.000209126
1.21161645922 0.348196 2.18191 21.4658 0.59923 2.2251 0.706169806 -1.53622 0.0002094
1.21168298768 0.348341 2.18334 21.4953 0.599378 2.22638 0.706067578 -1.537 0.000209675
1.21174951615 0.348487 2.18477 21.5248 0.599526 2.22766 0.705965298 -1.53777 0.00020995
1.21181604462 0.348632 2.1862 21.5543 0.599674 2.22894 0.705862967 -1.53855 0.000210225
1.21188257309 0.348778 2.18764 21.5839 0.599823 2.23023 0.705760583 -1.53933 0.000210502
1.21194910156 0.348923 2.18908 21.6136 0.599971 2.23152 0.705658148 -1.54011 0.000210779
1.21201563002 0.349069 2.19051 21.6434 0.60012 2.23281 0.705555661 -1.54089 0.000211056
1.21208215849 0.349215 2.19196 21.6732 0.600268 2.2341 0.705453122 -1.54167 0.000211334
1.21214868696 0.34936 2.1934 21.7031 0.600417 2.23539 0.705350531 -1.54246 0.000211613
1.21221521543 0.349506 2.19484 21.733 0.600566 2.23668 0.705247887 -1.54324 0.000211893
1.2122817439 0.349652 2.19629 21.763 0.600715 2.23798 0.705145192 -1.54402 0.000212173
1.21234827236 0.349799 2.19774 21.7931 0.600864 2.23928 0.705042444 -1.54481 0.000212453
1.21241480083 0.349945 2.19919 21.8233 0.601013 2.24058 0.704939644 -1.5456 0.000212734
1.2124813293 0.350091 2.20064 21.8535 0.601162 2.24188 0.704836792 -1.54638 0.000213016
1.21254785777 0.350238 2.2021 21.8838 0.601311 2.24319 0.704733887 -1.54717 0.000213299
1.21261438624 0.350384 2.20355 21.9141 0.60146 2.24449 0.70463093 -1.54796 0.000213582
1.2126809147 0.350531 2.20501 21.9445 0.60161 2.2458 0.70452792 -1.54875 0.000213866
1.21274744317 0.350678 2.20647 21.975 0.601759 2.24711 0.704424858 -1.54954 0.00021415
1.21281397164 0.350825 2.20794 22.0056 0.601909 2.24842 0.704321743 -1.55034 0.000214435
1.21288050011 0.350971 2.2094 22.0362 0.602058 2.24974 0.704218575 -1.55113 0.000214721
1.21294702858 0.351118 2.21087 22.0669 0.602208 2.25105 0.704115354 -1.55192 0.000215007
1.21301355704 0.351266 2.21234 22.0977 0.602358 2.25237 0.704012081 -1.55272 0.000215294
1.21308008551 0.351413 2.21381 22.1285 0.602508 2.25369 0.703908754 -1.55352 0.000215581
1.21314661398 0.35156 2.21528 22.1594 0.602658 2.25501 0.703805375 -1.55431 0.000215869
1.21321314245 0.351708 2.21676 22.1904 0.602808 2.25633 0.703701942 -1.55511 0.000216158
1.21327967092 0.351855 2.21824 22.2214 0.602958 2.25766 0.703598456 -1.55591 0.000216448
1.21334619938 0.352003 2.21971 22.2526 0.603108 2.25899 0.703494917 -1.55671 0.000216738
1.21341272785 0.35215 2.2212 22.2837 0.603258 2.26031 0.703391325 -1.55751 0.000217029
1.21347925632 0.352298 2.22268 22.315 0.603409 2.26165 0.703287679 -1.55832 0.00021732
1.21354578479 0.352446 2.22417 22.3463 0.603559 2.26298 0.70318398 -1.55912 0.000217612
1.21361231326 0.352594 2.22565 22.3777 0.60371 2.26431 0.703080228 -1.55992 0.000217905
1.21367884172 0.352742 2.22714 22.4092 0.603861 2.26565 0.702976422 -1.56073 0.000218198
1.21374537019 0.352891 2.22863 22.4407 0.604011 2.26699 0.702872562 -1.56153 0.000218492
1.21381189866 0.353039 2.23013 22.4724 0.604162 2.26833 0.702768649 -1.56234 0.000218787
1.21387842713 0.353187 2.23162 22.504 0.604313 2.26967 0.702664681 -1.56315 0.000219082
1.2139449556 0.353336 2.23312 22.5358 0.604464 2.27102 0.702560661 -1.56396 0.000219378
1.21401148406 0.353484 2.23462 22.5676 0.604615 2.27237 0.702456586 -1.56477 0.000219675
1.21407801253 0.353633 2.23613 22.5995 0.604767 2.27372 0.702352457 -1.56558 0.000219972
1.214144541 0.353782 2.23763 22.6315 0.604918 2.27507 0.702248274 -1.56639 0.00022027
1.21421106947 0.353931 2.23914 22.6635 0.605069 2.27642 0.702144037 -1.56721 0.000220569
1.21427759794 0.35408 2.24065 22.6957 0.605221 2.27778 0.702039746 -1.56802 0.000220868
1.2143441264 0.354229 2.24216 22.7279 0.605372 2.27913 0.701935401 -1.56884 0.000221168
1.21441065487 0.354378 2.24367 22.7601 0.605524 2.28049 0.701831001 -1.56965 0.000221469
1.21447718334 0.354528 2.24519 22.7925 0.605676 2.28185 0.701726548 -1.57047 0.00022177
1.21454371181 0.354677 2.2467 22.8249 0.605828 2.28322 0.701622039 -1.57129 0.000222073
1.21461024028 0.354827 2.24822 22.8574 0.60598 2.28458 0.701517476 -1.57211 0.000222375
1.21467676874 0.354976 2.24974 22.89 0.606132 2.28595 0.701412859 -1.57293 0.000222679
1.21474329721 0.355126 2.25127 22.9226 0.606284 2.28732 0.701308187 -1.57375 0.000222983
1.21480982568 0.355276 2.25279 22.9553 0.606436 2.28869 0.70120346 -1.57458 0.000223288
1.21487635415 0.355426 2.25432 22.9881 0.606588 2.29006 0.701098678 -1.5754 0.000223593
1.21494288262 0.355576 2.25585 23.021 0.606741 2.29144 0.700993842 -1.57623 0.0002239
1.21500941108 0.355726 2.25739 23.0539 0.606893 2.29282 0.700888951 -1.57705 0.000224206
1.21507593955 0.355876 2.25892 23.0869 0.607046 2.2942 0.700784004 -1.57788 0.000224514
1.21514246802 0.356026 2.26046 23.12 0.607198 2.29558 0.700679003 -1.57871 0.000224822
1.21520899649 0.356177 2.262 23.1532 0.607351 2.29696 0.700573946 -1.57954 0.000225131
1.21527552496 0.356327 2.26354 23.1865 0.607504 2.29835 0.700468835 -1.58037 0.000225441
1.21534205342 0.356478 2.26508 23.2198 0.607657 2.29974 0.700363668 -1.5812 0.000225752
1.21540858189 0.356629 2.26663 23.2532 0.60781 2.30113 0.700258445 -1.58203 0.000226063
1.21547511036 0.35678 2.26818 23.2867 0.607963 2.30252 0.700153168 -1.58286 0.000226375
1.21554163883 0.35693 2.26973 23.3202 0.608116 2.30391 0.700047834 -1.5837 0.000226687
1.2156081673 0.357082 2.27128 23.3539 0.60827 2.30531 0.699942446 -1.58453 0.000227001
1.21567469576 0.357233 2.27283 23.3876 0.608423 2.30671 0.699837001 -1.58537 0.000227315
1.21574122423 0.357384 2.27439 23.4214 0.608577 2.30811 0.699731501 -1.58621 0.000227629
1.2158077527 0.357535 2.27595 23.4553 0.60873 2.30951 0.699625945 -1.58705 0.000227945
1.21587428117 0.357687 2.27751 23.4892 0.608884 2.31092 0.699520333 -1.58789 0.000228261
1.21594080964 0.357838 2.27908 23.5232 0.609038 2.31233 0.699414666 -1.58873 0.000228578
1.2160073381 0.35799 2.28064 23.5573 0.609192 2.31373 0.699308942 -1.58957 0.000228896
1.21607386657 0.358142 2.28221 23.5915 0.609346 2.31515 0.699203162 -1.59041 0.000229214
1.21614039504 0.358294 2.28378 23.6258 0.6095 2.31656 0.699097327 -1.59126 0.000229533
1.21620692351 0.358446 2.28535 23.6602 0.609654 2.31798 0.698991434 -1.5921 0.000229853
1.21627345198 0.358598 2.28693 23.6946 0.609808 2.31939 0.698885486 -1.59295 0.000230174
1.21633998044 0.35875 2.28851 23.7291 0.609962 2.32081 0.698779481 -1.5938 0.000230495
1.21640650891 0.358902 2.29009 23.7637 0.610117 2.32224 0.69867342 -1.59465 0.000230817
1.21647303738 0.359055 2.29167 23.7984 0.610271 2.32366 0.698567303 -1.5955 0.00023114
1.21653956585 0.359207 2.29325 23.8331 0.610426 2.32509 0.698461129 -1.59635 0.000231464
1.21660609432 0.35936 2.29484 23.868 0.610581 2.32652 0.698354898 -1.5972 0.000231788
1.21667262278 0.359513 2.29643 23.9029 0.610736 2.32795 0.69824861 -1.59805 0.000232113
1.21673915125 0.359665 2.29802 23.9379 0.610891 2.32938 0.698142266 -1.59891 0.000232439
1.21680567972 0.359818 2.29961 23.973 0.611046 2.33082 0.698035865 -1.59976 0.000232766
1.21687220819 0.359971 2.30121 24.0082 0.611201 2.33225 0.697929406 -1.60062 0.000233093
1.21693873666 0.360125 2.30281 24.0434 0.611356 2.33369 0.697822891 -1.60148 0.000233421
1.21700526512 0.360278 2.30441 24.0788 0.611511 2.33514 0.697716319 -1.60233 0.00023375
1.21707179359 0.360431 2.30601 24.1142 0.611667 2.33658 0.697609689 -1.60319 0.00023408
1.21713832206 0.360585 2.30762 24.1497 0.611822 2.33803 0.697503003 -1.60406 0.000234411
1.21720485053 0.360738 2.30922 24.1853 0.611978 2.33948 0.697396259 -1.60492 0.000234742
1.217271379 0.360892 2.31083 24.2209 0.612133 2.34093 0.697289457 -1.60578 0.000235074
1.21733790746 0.361046 2.31245 24.2567 0.612289 2.34238 0.697182598 -1.60665 0.000235407
1.21740443593 0.3612 2.31406 24.2925 0.612445 2.34384 0.697075682 -1.60751 0.00023574
1.2174709644 0.361354 2.31568 24.3285 0.612601 2.34529 0.696968708 -1.60838 0.000236075
1.21753749287 0.361508 2.3173 24.3645 0.612757 2.34675 0.696861676 -1.60925 0.00023641
1.21760402134 0.361662 2.31892 24.4006 0.612913 2.34822 0.696754587 -1.61011 0.000236746
1.2176705498 0.361816 2.32055 24.4368 0.61307 2.34968 0.696647439 -1.61098 0.000237083
1.21773707827 0.361971 2.32217 24.4731 0.613226 2.35115 0.696540234 -1.61186 0.00023742
1.21780360674 0.362125 2.3238 24.5094 0.613382 2.35262 0.696432971 -1.61273 0.000237758
1.21787013521 0.36228 2.32543 24.5459 0.613539 2.35409 0.696325649 -1.6136 0.000238098
1.21793666368 0.362435 2.32707 24.5824 0.613696 2.35556 0.69621827 -1.61448 0.000238438
1.21800319214 0.362589 2.32871 24.619 0.613852 2.35704 0.696110832 -1.61535 0.000238778
1.21806972061 0.362744 2.33034 24.6557 0.614009 2.35852 0.696003336 -1.61623 0.00023912
1.21813624908 0.3629 2.33199 24.6925 0.614166 2.36 0.695895781 -1.61711 0.000239462
1.21820277755 0.363055 2.33363 24.7294 0.614323 2.36148 0.695788168 -1.61799 0.000239806
1.21826930602 0.36321 2.33528 24.7664 0.61448 2.36297 0.695680497 -1.61887 0.00024015
1.21833583448 0.363365 2.33693 24.8035 0.614638 2.36445 0.695572767 -1.61975 0.000240494
1.21840236295 0.363521 2.33858 24.8406 0.614795 2.36594 0.695464978 -1.62063 0.00024084
1.21846889142 0.363677 2.34023 24.8779 0.614952 2.36744 0.69535713 -1.62152 0.000241186
1.21853541989 0.363832 2.34189 24.9152 0.61511 2.36893 0.695249224 -1.6224 0.000241534
1.21860194836 0.363988 2.34355 24.9526 0.615268 2.37043 0.695141258 -1.62329 0.000241882
1.21866847682 0.364144 2.34521 24.9901 0.615425 2.37193 0.695033234 -1.62418 0.000242231
1.21873500529 0.3643 2.34687 25.0278 0.615583 2.37343 0.69492515 -1.62507 0.000242581
1.21880153376 0.364456 2.34854 25.0655 0.615741 2.37493 0.694817007 -1.62596 0.000242931
1.21886806223 0.364613 2.35021 25.1032 0.615899 2.37644 0.694708805 -1.62685 0.000243283
1.2189345907 0.364769 2.35188 25.1411 0.616057 2.37795 0.694600544 -1.62774 0.000243635
1.21900111916 0.364926 2.35355 25.1791 0.616216 2.37946 0.694492223 -1.62863 0.000243988
1.21906764763 0.365082 2.35523 25.2172 0.616374 2.38098 0.694383843 -1.62953 0.000244342
1.2191341761 0.365239 2.35691 25.2553 0.616532 2.38249 0.694275403 -1.63042 0.000244697
1.21920070457 0.365396 2.35859 25.2936 0.616691 2.38401 0.694166904 -1.63132 0.000245053
1.21926723304 0.365553 2.36027 25.3319 0.61685 2.38553 0.694058345 -1.63222 0.00024541
1.2193337615 0.36571 2.36196 25.3704 0.617008 2.38705 0.693949726 -1.63312 0.000245767
1.21940028997 0.365867 2.36365 25.4089 0.617167 2.38858 0.693841047 -1.63402 0.000246125
1.21946681844 0.366024 2.36534 25.4475 0.617326 2.39011 0.693732308 -1.63492 0.000246485
1.21953334691 0.366182 2.36703 25.4862 0.617485 2.39164 0.693623509 -1.63583 0.000246845
1.21959987538 0.366339 2.36873 25.5251 0.617644 2.39317 0.693514649 -1.63673 0.000247206
1.21966640384 0.366497 2.37043 25.564 0.617804 2.39471 0.69340573 -1.63764 0.000247567
1.21973293231 0.366655 2.37213 25.603 0.617963 2.39625 0.69329675 -1.63855 0.00024793
1.21979946078 0.366813 2.37384 25.6421 0.618123 2.39779 0.69318771 -1.63945 0.000248294
1.21986598925 0.366971 2.37554 25.6813 0.618282 2.39933 0.69307861 -1.64036 0.000248658
1.21993251772 0.367129 2.37725 25.7206 0.618442 2.40088 0.692969449 -1.64127 0.000249023
1.21999904618 0.367287 2.37897 25.76 0.618602 2.40242 0.692860227 -1.64219 0.00024939
1.22006557465 0.367445 2.38068 25.7995 0.618761 2.40397 0.692750944 -1.6431 0.000249757
1.22013210312 0.367604 2.3824 25.8391 0.618921 2.40553 0.692641601 -1.64401 0.000250125
1.22019863159 0.367762 2.38412 25.8787 0.619082 2.40708 0.692532197 -1.64493 0.000250494
1.22026516006 0.367921 2.38584 25.9185 0.619242 2.40864 0.692422732 -1.64585 0.000250863
1.22033168852 0.36808 2.38757 25.9584 0.619402 2.4102 0.692313205 -1.64677 0.000251234
1.22039821699 0.368239 2.3893 25.9984 0.619562 2.41176 0.692203618 -1.64769 0.000251606
1.22046474546 0.368398 2.39103 26.0385 0.619723 2.41333 0.692093969 -1.64861 0.000251978
1.22053127393 0.368557 2.39276 26.0786 0.619884 2.4149 0.691984259 -1.64953 0.000252352
1.2205978024 0.368716 2.3945 26.1189 0.620044 2.41647 0.691874488 -1.65045 0.000252726
1.22066433086 0.368875 2.39624 26.1593 0.620205 2.41804 0.691764655 -1.65138 0.000253101
1.22073085933 0.369035 2.39798 26.1998 0.620366 2.41962 0.691654761 -1.6523 0.000253478
1.2207973878 0.369194 2.39972 26.2404 0.620527 2.42119 0.691544805 -1.65323 0.000253855
1.22086391627 0.369354 2.40147 26.2811 0.620688 2.42277 0.691434787 -1.65416 0.000254233
1.22093044474 0.369514 2.40322 26.3218 0.620849 2.42436 0.691324707 -1.65509 0.000254612
1.2209969732 0.369674 2.40497 26.3627 0.621011 2.42594 0.691214566 -1.65602 0.000254992
1.22106350167 0.369834 2.40673 26.4037 0.621172 2.42753 0.691104362 -1.65695 0.000255372
1.22113003014 0.369994 2.40848 26.4448 0.621334 2.42912 0.690994097 -1.65789 0.000255754
1.22119655861 0.370154 2.41025 26.486 0.621495 2.43072 0.690883769 -1.65882 0.000256137
1.22126308708 0.370315 2.41201 26.5273 0.621657 2.43231 0.690773379 -1.65976 0.000256521
1.22132961554 0.370475 2.41377 26.5687 0.621819 2.43391 0.690662927 -1.6607 0.000256905
1.22139614401 0.370636 2.41554 26.6102 0.621981 2.43551 0.690552412 -1.66163 0.000257291
1.22146267248 0.370797 2.41732 26.6518 0.622143 2.43712 0.690441835 -1.66258 0.000257678
1.22152920095 0.370958 2.41909 26.6935 0.622305 2.43872 0.690331195 -1.66352 0.000258065
1.22159572942 0.371119 2.42087 26.7353 0.622468 2.44033 0.690220492 -1.66446 0.000258454
1.22166225788 0.37128 2.42265 26.7773 0.62263 2.44195 0.690109727 -1.6654 0.000258843
1.22172878635 0.371441 2.42443 26.8193 0.622792 2.44356 0.689998899 -1.66635 0.000259233
1.22179531482 0.371602 2.42622 26.8614 0.622955 2.44518 0.689888007 -1.6673 0.000259625
1.22186184329 0.371764 2.428 26.9037 0.623118 2.4468 0.689777053 -1.66824 0.000260017
1.22192837176 0.371925 2.4298 26.946 0.623281 2.44842 0.689666036 -1.66919 0.000260411
1.22199490022 0.372087 2.43159 26.9885 0.623444 2.45005 0.689554955 -1.67015 0.000260805
1.22206142869 0.372249 2.43339 27.031 0.623607 2.45167 0.689443811 -1.6711 0.0002612
1.22212795716 0.372411 2.43519 27.0737 0.62377 2.4533 0.689332604 -1.67205 0.000261597
1.22219448563 0.372573 2.43699 27.1165 0.623933 2.45494 0.689221333 -1.67301 0.000261994
1.2222610141 0.372735 2.43879 27.1594 0.624096 2.45657 0.689109999 -1.67396 0.000262392
1.22232754256 0.372898 2.4406 27.2024 0.62426 2.45821 0.688998601 -1.67492 0.000262792
1.22239407103 0.37306 2.44241 27.2455 0.624424 2.45985 0.688887139 -1.67588 0.000263192
1.2224605995 0.373223 2.44423 27.2887 0.624587 2.4615 0.688775613 -1.67684 0.000263593
1.22252712797 0.373385 2.44604 27.332 0.624751 2.46314 0.688664024 -1.6778 0.000263996
1.22259365644 0.373548 2.44786 27.3755 0.624915 2.46479 0.68855237 -1.67877 0.000264399
1.2226601849 0.373711 2.44969 27.419 0.625079 2.46645 0.688440652 -1.67973 0.000264803
1.22272671337 0.373874 2.45151 27.4627 0.625243 2.4681 0.68832887 -1.6807 0.000265209
1.22279324184 0.374037 2.45334 27.5065 0.625407 2.46976 0.688217024 -1.68166 0.000265615
1.22285977031 0.3742 2.45517 27.5503 0.625572 2.47142 0.688105114 -1.68263 0.000266023
1.22292629878 0.374364 2.45701 27.5943 0.625736 2.47308 0.687993138 -1.6836 0.000266431
1.22299282724 0.374527 2.45884 27.6384 0.625901 2.47475 0.687881099 -1.68457 0.000266841
1.22305935571 0.374691 2.46068 27.6827 0.626066 2.47642 0.687768994 -1.68555 0.000267251
1.22312588418 0.374855 2.46253 27.727 0.62623 2.47809 0.687656825 -1.68652 0.000267663
1.22319241265 0.375019 2.46437 27.7715 0.626395 2.47976 0.687544591 -1.6875 0.000268076
1.22325894112 0.375183 2.46622 27.816 0.62656 2.48144 0.687432292 -1.68847 0.000268489
1.22332546958 0.375347 2.46808 27.8607 0.626725 2.48312 0.687319928 -1.68945 0.000268904
1.22339199805 0.375511 2.46993 27.9055 0.626891 2.4848 0.687207499 -1.69043 0.00026932
1.22345852652 0.375675 2.47179 27.9504 0.627056 2.48649 0.687095004 -1.69141 0.000269737
1.22352505499 0.37584 2.47365 27.9954 0.627222 2.48818 0.686982445 -1.69239 0.000270155
1.22359158346 0.376004 2.47551 28.0406 0.627387 2.48987 0.68686982 -1.69338 0.000270574
1.22365811192 0.376169 2.47738 28.0859 0.627553 2.49156 0.686757129 -1.69436 0.000270994
1.22372464039 0.376334 2.47925 28.1312 0.627719 2.49326 0.686644373 -1.69535 0.000271415
1.22379116886 0.376499 2.48112 28.1767 0.627885 2.49496 0.686531551 -1.69634 0.000271837
1.22385769733 0.376664 2.483 28.2223 0.628051 2.49666 0.686418663 -1.69733 0.000272261
1.2239242258 0.37683 2.48488 28.2681 0.628217 2.49837 0.686305709 -1.69832 0.000272685
1.22399075426 0.376995 2.48676 28.3139 0.628383 2.50008 0.686192689 -1.69931 0.000273111
1.22405728273 0.37716 2.48865 28.3599 0.628549 2.50179 0.686079604 -1.70031 0.000273537
1.2241238112 0.377326 2.49053 28.406 0.628716 2.50351 0.685966452 -1.7013 0.000273965
1.22419033967 0.377492 2.49243 28.4522 0.628883 2.50522 0.685853233 -1.7023 0.000274394
1.22425686814 0.377658 2.49432 28.4985 0.629049 2.50694 0.685739949 -1.7033 0.000274824
1.2243233966 0.377824 2.49622 28.545 0.629216 2.50867 0.685626598 -1.7043 0.000275255
1.22438992507 0.37799 2.49812 28.5916 0.629383 2.51039 0.68551318 -1.7053 0.000275687
1.22445645354 0.378156 2.50002 28.6383 0.62955 2.51212 0.685399696 -1.7063 0.00027612
1.22452298201 0.378322 2.50193 28.6851 0.629717 2.51385 0.685286145 -1.70731 0.000276554
1.22458951048 0.378489 2.50384 28.732 0.629885 2.51559 0.685172527 -1.70831 0.00027699
1.22465603894 0.378656 2.50575 28.7791 0.630052 2.51733 0.685058842 -1.70932 0.000277427
1.22472256741 0.378822 2.50767 28.8263 0.63022 2.51907 0.68494509 -1.71033 0.000277864
1.22478909588 0.378989 2.50959 28.8736 0.630387 2.52081 0.684831271 -1.71134 0.000278303
1.22485562435 0.379156 2.51151 28.921 0.630555 2.52256 0.684717384 -1.71235 0.000278743
1.22492215282 0.379323 2.51344 28.9686 0.630723 2.52431 0.68460343 -1.71336 0.000279185
1.22498868128 0.379491 2.51536 29.0163 0.630891 2.52606 0.684489409 -1.71438 0.000279627
1.22505520975 0.379658 2.5173 29.0641 0.631059 2.52782 0.68437532 -1.71539 0.000280071
1.22512173822 0.379826 2.51923 29.1121 0.631227 2.52957 0.684261164 -1.71641 0.000280515
1.22518826669 0.379993 2.52117 29.1601 0.631396 2.53134 0.68414694 -1.71743 0.000280961
1.22525479516 0.380161 2.52311 29.2083 0.631564 2.5331 0.684032648 -1.71845 0.000281408
1.22532132362 0.380329 2.52506 29.2566 0.631733 2.53487 0.683918288 -1.71947 0.000281856
1.22538785209 0.380497 2.527 29.3051 0.631901 2.53664 0.68380386 -1.7205 0.000282306
1.22545438056 0.380665 2.52896 29.3537 0.63207 2.53841 0.683689364 -1.72152 0.000282756
1.22552090903 0.380834 2.53091 29.4024 0.632239 2.54019 0.683574799 -1.72255 0.000283208
1.2255874375 0.381002 2.53287 29.4512 0.632408 2.54197 0.683460166 -1.72358 0.000283661
1.22565396596 0.381171 2.53483 29.5002 0.632577 2.54376 0.683345465 -1.72461 0.000284115
1.22572049443 0.381339 2.53679 29.5493 0.632747 2.54554 0.683230695 -1.72564 0.00028457
1.2257870229 0.381508 2.53876 29.5985 0.632916 2.54733 0.683115857 -1.72667 0.000285027
1.22585355137 0.381677 2.54073 29.6479 0.633085 2.54912 0.683000949 -1.72771 0.000285485
1.22592007984 0.381846 2.5427 29.6974 0.633255 2.55092 0.682885973 -1.72874 0.000285944
1.2259866083 0.382015 2.54468 29.747 0.633425 2.55272 0.682770928 -1.72978 0.000286404
1.22605313677 0.382185 2.54666 29.7968 0.633595 2.55452 0.682655814 -1.73082 0.000286865
1.22611966524 0.382354 2.54865 29.8467 0.633765 2.55633 0.682540631 -1.73186 0.000287328
1.22618619371 0.382524 2.55063 29.8967 0.633935 2.55813 0.682425378 -1.7329 0.000287792
1.22625272218 0.382694 2.55262 29.9469 0.634105 2.55994 0.682310056 -1.73395 0.000288257
1.22631925064 0.382864 2.55462 29.9972 0.634276 2.56176 0.682194664 -1.73499 0.000288723
1.22638577911 0.383034 2.55662 30.0476 0.634446 2.56358 0.682079203 -1.73604 0.00028919
1.22645230758 0.383204 2.55862 30.0982 0.634617 2.5654 0.681963672 -1.73709 0.000289659
1.22651883605 0.383374 2.56062 30.1489 0.634787 2.56722 0.681848072 -1.73814 0.000290129
1.22658536452 0.383544 2.56263 30.1997 0.634958 2.56905 0.681732401 -1.73919 0.000290601
1.22665189298 0.383715 2.56464 30.2507 0.635129 2.57088 0.681616661 -1.74024 0.000291073
1.22671842145 0.383886 2.56665 30.3018 0.6353 2.57271 0.68150085 -1.7413 0.000291547
1.22678494992 0.384056 2.56867 30.3531 0.635472 2.57455 0.681384969 -1.74235 0.000292022
1.22685147839 0.384227 2.57069 30.4045 0.635643 2.57639 0.681269018 -1.74341 0.000292498
1.22691800686 0.384399 2.57272 30.456 0.635814 2.57823 0.681152996 -1.74447 0.000292976
1.22698453532 0.38457 2.57474 30.5077 0.635986 2.58008 0.681036904 -1.74553 0.000293455
1.22705106379 0.384741 2.57678 30.5595 0.636158 2.58193 0.680920741 -1.74659 0.000293935
1.22711759226 0.384913 2.57881 30.6115 0.636329 2.58378 0.680804507 -1.74766 0.000294417
1.22718412073 0.385084 2.58085 30.6635 0.636501 2.58564 0.680688203 -1.74873 0.0002949
1.2272506492 0.385256 2.58289 30.7158 0.636674 2.5875 0.680571827 -1.74979 0.000295384
1.22731717766 0.385428 2.58494 30.7682 0.636846 2.58936 0.680455381 -1.75086 0.000295869
1.22738370613 0.3856 2.58698 30.8207 0.637018 2.59123 0.680338863 -1.75193 0.000296356
1.2274502346 0.385772 2.58904 30.8734 0.63719 2.5931 0.680222274 -1.75301 0.000296844
1.22751676307 0.385944 2.59109 30.9262 0.637363 2.59497 0.680105613 -1.75408 0.000297333
1.22758329154 0.386117 2.59315 30.9791 0.637536 2.59685 0.679988881 -1.75516 0.000297824
1.22764982 0.386289 2.59521 31.0322 0.637709 2.59873 0.679872077 -1.75623 0.000298316
1.22771634847 0.386462 2.59728 31.0855 0.637882 2.60061 0.679755202 -1.75731 0.000298809
1.22778287694 0.386635 2.59935 31.1389 0.638055 2.6025 0.679638255 -1.75839 0.000299304
1.22784940541 0.386808 2.60142 31.1924 0.638228 2.60439 0.679521235 -1.75948 0.0002998
1.22791593388 0.386981 2.6035 31.2461 0.638401 2.60628 0.679404144 -1.76056 0.000300297
1.22798246234 0.387154 2.60558 31.3 0.638575 2.60818 0.67928698 -1.76165 0.000300796
1.22804899081 0.387328 2.60767 31.3539 0.638748 2.61008 0.679169745 -1.76273 0.000301296
1.22811551928 0.387501 2.60975 31.4081 0.638922 2.61198 0.679052436 -1.76382 0.000301798
1.22818204775 0.387675 2.61184 31.4624 0.639096 2.61389 0.678935056 -1.76491 0.000302301
1.22824857622 0.387849 2.61394 31.5168 0.63927 2.6158 0.678817602 -1.76601 0.000302805
1.22831510468 0.388023 2.61604 31.5714 0.639444 2.61771 0.678700076 -1.7671 0.00030331
1.22838163315 0.388197 2.61814 31.6261 0.639618 2.61963 0.678582477 -1.7682 0.000303817
1.22844816162 0.388371 2.62025 31.681 0.639792 2.62155 0.678464805 -1.7693 0.000304326
1.22851469009 0.388546 2.62236 31.7361 0.639967 2.62347 0.67834706 -1.77039 0.000304836
1.22858121856 0.38872 2.62447 31.7912 0.640141 2.6254 0.678229242 -1.7715 0.000305347
1.22864774702 0.388895 2.62659 31.8466 0.640316 2.62733 0.67811135 -1.7726 0.000305859
1.22871427549 0.38907 2.62871 31.9021 0.640491 2.62926 0.677993385 -1.7737 0.000306373
1.22878080396 0.389245 2.63083 31.9578 0.640666 2.6312 0.677875347 -1.77481 0.000306889
1.22884733243 0.38942 2.63296 32.0136 0.640841 2.63314 0.677757234 -1.77592 0.000307406
1.2289138609 0.389595 2.63509 32.0695 0.641016 2.63509 0.677639048 -1.77703 0.000307924
1.22898038936 0.38977 2.63723 32.1257 0.641192 2.63704 0.677520788 -1.77814 0.000308444
1.22904691783 0.389946 2.63936 32.1819 0.641367 2.63899 0.677402455 -1.77925 0.000308965
1.2291134463 0.390122 2.64151 32.2384 0.641543 2.64094 0.677284047 -1.78037 0.000309488
1.22917997477 0.390297 2.64365 32.295 0.641719 2.6429 0.677165564 -1.78148 0.000310012
1.22924650324 0.390473 2.6458 32.3517 0.641895 2.64487 0.677047008 -1.7826 0.000310537
1.2293130317 0.390649 2.64796 32.4087 0.642071 2.64683 0.676928377 -1.78372 0.000311064
1.22937956017 0.390826 2.65012 32.4657 0.642247 2.6488 0.676809671 -1.78484 0.000311593
1.22944608864 0.391002 2.65228 32.523 0.642423 2.65078 0.676690891 -1.78597 0.000312122
1.22951261711 0.391179 2.65444 32.5804 0.642599 2.65275 0.676572035 -1.78709 0.000312654
1.22957914558 0.391355 2.65661 32.6379 0.642776 2.65473 0.676453105 -1.78822 0.000313187
1.22964567404 0.391532 2.65879 32.6957 0.642953 2.65672 0.6763341 -1.78935 0.000313721
1.22971220251 0.391709 2.66096 32.7535 0.643129 2.65871 0.67621502 -1.79048 0.000314257
1.22977873098 0.391886 2.66315 32.8116 0.643306 2.6607 0.676095864 -1.79161 0.000314794
1.22984525945 0.392063 2.66533 32.8698 0.643483 2.66269 0.675976633 -1.79275 0.000315333
1.22991178792 0.392241 2.66752 32.9282 0.643661 2.66469 0.675857326 -1.79389 0.000315874
1.22997831638 0.392418 2.66971 32.9867 0.643838 2.66669 0.675737944 -1.79502 0.000316415
1.23004484485 0.392596 2.67191 33.0454 0.644016 2.6687 0.675618486 -1.79616 0.000316959
1.23011137332 0.392774 2.67411 33.1043 0.644193 2.67071 0.675498952 -1.79731 0.000317504
1.23017790179 0.392952 2.67631 33.1634 0.644371 2.67272 0.675379342 -1.79845 0.00031805
1.23024443026 0.39313 2.67852 33.2226 0.644549 2.67474 0.675259656 -1.79959 0.000318598
1.23031095872 0.393308 2.68073 33.282 0.644727 2.67676 0.675139893 -1.80074 0.000319148
1.23037748719 0.393487 2.68295 33.3415 0.644905 2.67879 0.675020054 -1.80189 0.000319699
1.23044401566 0.393665 2.68517 33.4012 0.645083 2.68082 0.674900139 -1.80304 0.000320252
1.23051054413 0.393844 2.68739 33.4611 0.645262 2.68285 0.674780147 -1.80419 0.000320806
1.2305770726 0.394023 2.68962 33.5212 0.64544 2.68488 0.674660078 -1.80535 0.000321362
1.23064360106 0.394202 2.69185 33.5814 0.645619 2.68692 0.674539933 -1.80651 0.000321919
1.23071012953 0.394381 2.69409 33.6419 0.645798 2.68897 0.67441971 -1.80766 0.000322478
1.230776658 0.39456 2.69633 33.7024 0.645977 2.69102 0.67429941 -1.80882 0.000323039
1.23084318647 0.39474 2.69857 33.7632 0.646156 2.69307 0.674179033 -1.80999 0.000323601
1.23090971494 0.394919 2.70082 33.8241 0.646335 2.69512 0.674058579 -1.81115 0.000324165
1.2309762434 0.395099 2.70307 33.8852 0.646514 2.69718 0.673938047 -1.81232 0.00032473
1.23104277187 0.395279 2.70533 33.9465 0.646694 2.69924 0.673817438 -1.81348 0.000325297
1.23110930034 0.395459 2.70759 34.008 0.646873 2.70131 0.67369675 -1.81465 0.000325866
1.23117582881 0.395639 2.70986 34.0696 0.647053 2.70338 0.673575985 -1.81583 0.000326436
1.23124235728 0.39582 2.71212 34.1315 0.647233 2.70546 0.673455142 -1.817 0.000327008
1.23130888574 0.396 2.7144 34.1935 0.647413 2.70754 0.673334221 -1.81817 0.000327581
1.23137541421 0.396181 2.71667 34.2556 0.647593 2.70962 0.673213221 -1.81935 0.000328157
1.23144194268 0.396362 2.71896 34.318 0.647774 2.7117 0.673092143 -1.82053 0.000328733
1.23150847115 0.396543 2.72124 34.3805 0.647954 2.71379 0.672970987 -1.82171 0.000329312
1.23157499962 0.396724 2.72353 34.4432 0.648135 2.71589 0.672849752 -1.8229 0.000329892
1.23164152808 0.396905 2.72582 34.5062 0.648316 2.71799 0.672728438 -1.82408 0.000330474
1.23170805655 0.397086 2.72812 34.5692 0.648497 2.72009 0.672607045 -1.82527 0.000331057
1.23177458502 0.397268 2.73042 34.6325 0.648678 2.72219 0.672485574 -1.82646 0.000331643
1.23184111349 0.39745 2.73273 34.696 0.648859 2.7243 0.672364023 -1.82765 0.000332229
1.23190764196 0.397632 2.73504 34.7596 0.64904 2.72642 0.672242392 -1.82884 0.000332818
1.23197417042 0.397814 2.73735 34.8234 0.649221 2.72854 0.672120683 -1.83003 0.000333408
1.23204069889 0.397996 2.73967 34.8874 0.649403 2.73066 0.671998894 -1.83123 0.000334
1.23210722736 0.398178 2.742 34.9516 0.649585 2.73278 0.671877025 -1.83243 0.000334594
1.23217375583 0.398361 2.74432 35.016 0.649767 2.73492 0.671755076 -1.83363 0.000335189
1.2322402843 0.398543 2.74666 35.0806 0.649949 2.73705 0.671633047 -1.83483 0.000335787
1.23230681276 0.398726 2.74899 35.1454 0.650131 2.73919 0.671510939 -1.83604 0.000336385
1.23237334123 0.398909 2.75133 35.2103 0.650313 2.74133 0.67138875 -1.83724 0.000336986
1.2324398697 0.399092 2.75368 35.2755 0.650496 2.74348 0.67126648 -1.83845 0.000337588
1.23250639817 0.399275 2.75603 35.3408 0.650678 2.74563 0.671144131 -1.83966 0.000338193
1.23257292664 0.399459 2.75838 35.4064 0.650861 2.74778 0.6710217 -1.84088 0.000338799
1.2326394551 0.399642 2.76074 35.4721 0.651044 2.74994 0.670899189 -1.84209 0.000339406
1.23270598357 0.399826 2.7631 35.538 0.651227 2.7521 0.670776597 -1.84331 0.000340016
1.23277251204 0.40001 2.76547 35.6042 0.65141 2.75427 0.670653924 -1.84453 0.000340627
1.23283904051 0.400194 2.76784 35.6705 0.651593 2.75644 0.67053117 -1.84575 0.00034124
1.23290556898 0.400378 2.77021 35.737 0.651777 2.75862 0.670408335 -1.84697 0.000341855
1.23297209744 0.400563 2.77259 35.8037 0.65196 2.7608 0.670285418 -1.8482 0.000342472
1.23303862591 0.400747 2.77498 35.8706 0.652144 2.76298 0.67016242 -1.84942 0.00034309
1.23310515438 0.400932 2.77736 35.9377 0.652328 2.76517 0.670039339 -1.85065 0.00034371
1.23317168285 0.401117 2.77976 36.005 0.652512 2.76736 0.669916178 -1.85188 0.000344333
1.23323821132 0.401302 2.78215 36.0725 0.652696 2.76956 0.669792934 -1.85311 0.000344957
1.23330473978 0.401487 2.78456 36.1402 0.652881 2.77176 0.669669608 -1.85435 0.000345582
1.23337126825 0.401672 2.78696 36.2082 0.653065 2.77396 0.6695462 -1.85559 0.00034621
1.23343779672 0.401858 2.78937 36.2763 0.65325 2.77617 0.669422709 -1.85683 0.00034684
1.23350432519 0.402043 2.79179 36.3446 0.653434 2.77839 0.669299136 -1.85807 0.000347471
1.23357085366 0.402229 2.79421 36.4131 0.653619 2.78061 0.66917548 -1.85931 0.000348104
1.23363738212 0.402415 2.79664 36.4818 0.653804 2.78283 0.669051742 -1.86056 0.00034874
1.23370391059 0.402601 2.79906 36.5508 0.65399 2.78505 0.66892792 -1.8618 0.000349377
1.23377043906 0.402788 2.8015 36.6199 0.654175 2.78729 0.668804015 -1.86305 0.000350016
1.23383696753 0.402974 2.80394 36.6893 0.65436 2.78952 0.668680028 -1.86431 0.000350656
1.233903496 0.403161 2.80638 36.7588 0.654546 2.79176 0.668555956 -1.86556 0.000351299
1.23397002446 0.403348 2.80883 36.8286 0.654732 2.794 0.668431802 -1.86682 0.000351944
1.23403655293 0.403535 2.81128 36.8986 0.654918 2.79625 0.668307564 -1.86807 0.000352591
1.2341030814 0.403722 2.81374 36.9688 0.655104 2.79851 0.668183241 -1.86934 0.000353239
1.23416960987 0.403909 2.8162 37.0392 0.65529 2.80076 0.668058835 -1.8706 0.00035389
1.23423613834 0.404096 2.81867 37.1098 0.655477 2.80302 0.667934345 -1.87186 0.000354542
1.2343026668 0.404284 2.82114 37.1807 0.655663 2.80529 0.667809771 -1.87313 0.000355196
1.23436919527 0.404472 2.82361 37.2517 0.65585 2.80756 0.667685112 -1.8744 0.000355853
1.23443572374 0.40466 2.82609 37.323 0.656037 2.80984 0.667560369 -1.87567 0.000356511
1.23450225221 0.404848 2.82858 37.3945 0.656224 2.81212 0.667435541 -1.87694 0.000357172
1.23456878068 0.405036 2.83107 37.4662 0.656411 2.8144 0.667310629 -1.87822 0.000357834
1.23463530914 0.405224 2.83356 37.5381 0.656598 2.81669 0.667185631 -1.8795 0.000358498
1.23470183761 0.405413 2.83606 37.6102 0.656786 2.81898 0.667060549 -1.88078 0.000359165
1.23476836608 0.405602 2.83857 37.6826 0.656973 2.82128 0.666935381 -1.88206 0.000359833
1.23483489455 0.405791 2.84108 37.7552 0.657161 2.82358 0.666810128 -1.88334 0.000360503
1.23490142302 0.40598 2.84359 37.828 0.657349 2.82589 0.666684789 -1.88463 0.000361176
1.23496795148 0.406169 2.84611 37.901 0.657537 2.8282 0.666559365 -1.88592 0.00036185
1.23503447995 0.406359 2.84864 37.9742 0.657725 2.83052 0.666433854 -1.88721 0.000362527
1.23510100842 0.406548 2.85116 38.0477 0.657914 2.83284 0.666308258 -1.8885 0.000363205
1.23516753689 0.406738 2.8537 38.1214 0.658102 2.83516 0.666182576 -1.8898 0.000363886
1.23523406536 0.406928 2.85624 38.1953 0.658291 2.83749 0.666056807 -1.8911 0.000364569
1.23530059382 0.407118 2.85878 38.2695 0.65848 2.83983 0.665930952 -1.8924 0.000365254
1.23536712229 0.407308 2.86133 38.3439 0.658669 2.84217 0.665805011 -1.8937 0.000365941
1.23543365076 0.407499 2.86388 38.4185 0.658858 2.84451 0.665678982 -1.895 0.00036663
1.23550017923 0.407689 2.86644 38.4933 0.659047 2.84686 0.665552867 -1.89631 0.000367321
1.2355667077 0.40788 2.869 38.5684 0.659237 2.84921 0.665426665 -1.89762 0.000368014
1.23563323616 0.408071 2.87157 38.6437 0.659426 2.85157 0.665300376 -1.89893 0.000368709
1.23569976463 0.408262 2.87415 38.7193 0.659616 2.85393 0.665173999 -1.90024 0.000369407
1.2357662931 0.408453 2.87672 38.7951 0.659806 2.8563 0.665047535 -1.90156 0.000370106
1.23583282157 0.408645 2.87931 38.8711 0.659996 2.85867 0.664920983 -1.90288 0.000370808
1.23589935004 0.408837 2.8819 38.9473 0.660187 2.86105 0.664794343 -1.9042 0.000371512
1.2359658785 0.409028 2.88449 39.0238 0.660377 2.86343 0.664667616 -1.90552 0.000372218
1.23603240697 0.40922 2.88709 39.1005 0.660568 2.86582 0.6645408 -1.90685 0.000372927
1.23609893544 0.409412 2.88969 39.1775 0.660758 2.86821 0.664413897 -1.90818 0.000373637
1.23616546391 0.409605 2.8923 39.2547 0.660949 2.87061 0.664286904 -1.90951 0.00037435
1.23623199238 0.409797 2.89492 39.3322 0.66114 2.87301 0.664159823 -1.91084 0.000375065
1.23629852084 0.40999 2.89754 39.4098 0.661331 2.87542 0.664032654 -1.91217 0.000375782
1.23636504931 0.410183 2.90016 39.4878 0.661523 2.87783 0.663905396 -1.91351 0.000376501
1.23643157778 0.410376 2.90279 39.566 0.661714 2.88024 0.663778048 -1.91485 0.000377223
1.23649810625 0.410569 2.90542 39.6444 0.661906 2.88266 0.663650612 -1.91619 0.000377947
1.23656463472 0.410762 2.90806 39.723 0.662098 2.88509 0.663523086 -1.91754 0.000378673
1.23663116318 0.410956 2.91071 39.802 0.66229 2.88752 0.66339547 -1.91888 0.000379401
1.23669769165 0.41115 2.91336 39.8811 0.662482 2.88996 0.663267765 -1.92023 0.000380132
1.23676422012 0.411344 2.91602 39.9606 0.662674 2.8924 0.66313997 -1.92158 0.000380865
1.23683074859 0.411538 2.91868 40.0402 0.662867 2.89484 0.663012085 -1.92294 0.0003816
1.23689727706 0.411732 2.92134 40.1201 0.66306 2.89729 0.66288411 -1.92429 0.000382338
1.23696380552 0.411926 2.92402 40.2003 0.663253 2.89975 0.662756045 -1.92565 0.000383078
1.23703033399 0.412121 2.92669 40.2807 0.663445 2.90221 0.662627889 -1.92701 0.00038382
1.23709686246 0.412316 2.92938 40.3614 0.663639 2.90468 0.662499642 -1.92837 0.000384564
1.23716339093 0.412511 2.93206 40.4424 0.663832 2.90715 0.662371305 -1.92974 0.000385311
1.2372299194 0.412706 2.93476 40.5236 0.664025 2.90962 0.662242877 -1.93111 0.00038606
1.23729644786 0.412901 2.93745 40.605 0.664219 2.91211 0.662114358 -1.93248 0.000386812
1.23736297633 0.413097 2.94016 40.6867 0.664413 2.91459 0.661985747 -1.93385 0.000387566
1.2374295048 0.413293 2.94287 40.7687 0.664607 2.91708 0.661857045 -1.93523 0.000388322
1.23749603327 0.413488 2.94558 40.8509 0.664801 2.91958 0.661728251 -1.93661 0.000389081
1.23756256174 0.413685 2.9483 40.9334 0.664995 2.92208 0.661599366 -1.93799 0.000389842
1.2376290902 0.413881 2.95103 41.0162 0.66519 2.92459 0.661470389 -1.93937 0.000390606
1.23769561867 0.414077 2.95376 41.0992 0.665385 2.9271 0.661341319 -1.94076 0.000391372
1.23776214714 0.414274 2.9565 41.1825 0.665579 2.92962 0.661212157 -1.94215 0.00039214
1.23782867561 0.414471 2.95924 41.2661 0.665774 2.93214 0.661082903 -1.94354 0.000392911
1.23789520408 0.414668 2.96199 41.3499 0.66597 2.93467 0.660953556 -1.94493 0.000393684
1.23796173254 0.414865 2.96474 41.434 0.666165 2.9372 0.660824117 -1.94632 0.00039446
1.23802826101 0.415062 2.9675 41.5184 0.66636 2.93974 0.660694584 -1.94772 0.000395238
1.23809478948 0.41526 2.97027 41.603 0.666556 2.94229 0.660564959 -1.94912 0.000396019
1.23816131795 0.415457 2.97304 41.6879 0.666752 2.94483 0.66043524 -1.95053 0.000396802
1.23822784642 0.415655 2.97581 41.7731 0.666948 2.94739 0.660305427 -1.95193 0.000397588
1.23829437488 0.415853 2.9786 41.8586 0.667144 2.94995 0.660175521 -1.95334 0.000398376
1.23836090335 0.416051 2.98138 41.9443 0.66734 2.95251 0.660045521 -1.95475 0.000399167
1.23842743182 0.41625 2.98418 42.0304 0.667537 2.95509 0.659915428 -1.95617 0.00039996
1.23849396029 0.416448 2.98698 42.1167 0.667734 2.95766 0.65978524 -1.95758 0.000400756
1.23856048876 0.416647 2.98978 42.2033 0.66793 2.96024 0.659654958 -1.959 0.000401555
1.23862701722 0.416846 2.99259 42.2901 0.668127 2.96283 0.659524581 -1.96042 0.000402356
1.23869354569 0.417045 2.99541 42.3773 0.668325 2.96542 0.65939411 -1.96185 0.000403159
1.23876007416 0.417245 2.99823 42.4647 0.668522 2.96802 0.659263543 -1.96327 0.000403965
1.23882660263 0.417444 3.00106 42.5524 0.66872 2.97062 0.659132882 -1.9647 0.000404774
1.2388931311 0.417644 3.00389 42.6404 0.668917 2.97323 0.659002126 -1.96614 0.000405586
1.23895965956 0.417844 3.00673 42.7287 0.669115 2.97585 0.658871274 -1.96757 0.0004064
1.23902618803 0.418044 3.00958 42.8173 0.669313 2.97847 0.658740327 -1.96901 0.000407216
1.2390927165 0.418245 3.01243 42.9062 0.669511 2.98109 0.658609284 -1.97045 0.000408036
1.23915924497 0.418445 3.01529 42.9953 0.66971 2.98372 0.658478145 -1.97189 0.000408858
1.23922577344 0.418646 3.01815 43.0848 0.669908 2.98636 0.65834691 -1.97334 0.000409683
1.2392923019 0.418847 3.02102 43.1745 0.670107 2.989 0.658215579 -1.97478 0.00041051
1.23935883037 0.419048 3.02389 43.2646 0.670306 2.99165 0.658084151 -1.97624 0.00041134
1.23942535884 0.419249 3.02678 43.3549 0.670505 2.99431 0.657952627 -1.97769 0.000412173
1.23949188731 0.41945 3.02966 43.4455 0.670705 2.99696 0.657821006 -1.97915 0.000413008
1.23955841578 0.419652 3.03256 43.5365 0.670904 2.99963 0.657689288 -1.9806 0.000413847
1.23962494424 0.419854 3.03546 43.6277 0.671104 3.0023 0.657557472 -1.98207 0.000414688
1.23969147271 0.420056 3.03836 43.7193 0.671304 3.00498 0.65742556 -1.98353 0.000415531
1.23975800118 0.420258 3.04127 43.8111 0.671504 3.00766 0.65729355 -1.985 0.000416378
1.23982452965 0.420461 3.04419 43.9033 0.671704 3.01035 0.657161442 -1.98647 0.000417227
1.23989105812 0.420663 3.04711 43.9957 0.671904 3.01304 0.657029237 -1.98794 0.00041808
1.23995758658 0.420866 3.05004 44.0885 0.672105 3.01574 0.656896933 -1.98942 0.000418935
1.24002411505 0.421069 3.05298 44.1816 0.672305 3.01845 0.656764531 -1.99089 0.000419792
1.24009064352 0.421272 3.05592 44.2749 0.672506 3.02116 0.656632031 -1.99237 0.000420653
1.24015717199 0.421476 3.05887 44.3686 0.672707 3.02388 0.656499432 -1.99386 0.000421516
1.24022370046 0.421679 3.06183 44.4626 0.672909 3.0266 0.656366734 -1.99534 0.000422383
1.24029022892 0.421883 3.06479 44.557 0.67311 3.02933 0.656233937 -1.99683 0.000423252
1.24035675739 0.422087 3.06776 44.6516 0.673312 3.03206 0.656101041 -1.99833 0.000424124
1.24042328586 0.422291 3.07073 44.7466 0.673513 3.03481 0.655968046 -1.99982 0.000424999
1.24048981433 0.422496 3.07371 44.8418 0.673715 3.03755 0.655834951 -2.00132 0.000425877
1.2405563428 0.4227 3.0767 44.9374 0.673918 3.04031 0.655701757 -2.00282 0.000426758
1.24062287126 0.422905 3.07969 45.0333 0.67412 3.04306 0.655568462 -2.00432 0.000427641
1.24068939973 0.42311 3.08269 45.1296 0.674323 3.04583 0.655435067 -2.00583 0.000428528
1.2407559282 0.423315 3.08569 45.2261 0.674525 3.0486 0.655301572 -2.00734 0.000429418
1.24082245667 0.423521 3.08871 45.323 0.674728 3.05138 0.655167977 -2.00885 0.000430311
1.24088898514 0.423726 3.09172 45.4203 0.674931 3.05416 0.655034281 -2.01037 0.000431206
1.2409555136 0.423932 3.09475 45.5178 0.675135 3.05695 0.654900483 -2.01189 0.000432105
1.24102204207 0.424138 3.09778 45.6157 0.675338 3.05975 0.654766585 -2.01341 0.000433007
1.24108857054 0.424344 3.10082 45.7139 0.675542 3.06255 0.654632586 -2.01493 0.000433911
1.24115509901 0.424551 3.10386 45.8124 0.675746 3.06536 0.654498485 -2.01646 0.000434819
1.24122162748 0.424757 3.10691 45.9113 0.67595 3.06817 0.654364282 -2.01799 0.00043573
1.24128815594 0.424964 3.10997 46.0105 0.676154 3.07099 0.654229978 -2.01952 0.000436644
1.24135468441 0.425171 3.11304 46.1101 0.676358 3.07382 0.654095571 -2.02105 0.000437561
1.24142121288 0.425378 3.11611 46.21 0.676563 3.07665 0.653961062 -2.02259 0.000438481
1.24148774135 0.425586 3.11919 46.3102 0.676768 3.07949 0.653826451 -2.02413 0.000439404
1.24155426982 0.425793 3.12227 46.4108 0.676972 3.08233 0.653691737 -2.02568 0.00044033
1.24162079828 0.426001 3.12536 46.5117 0.677178 3.08519 0.65355692 -2.02723 0.00044126
1.24168732675 0.426209 3.12846 46.613 0.677383 3.08804 0.653422 -2.02878 0.000442192
1.24175385522 0.426417 3.13156 46.7146 0.677589 3.09091 0.653286977 -2.03033 0.000443128
1.24182038369 0.426626 3.13467 46.8165 0.677794 3.09378 0.653151851 -2.03189 0.000444067
1.24188691216 0.426834 3.13779 46.9188 0.678 3.09666 0.65301662 -2.03345 0.000445009
1.24195344062 0.427043 3.14092 47.0215 0.678206 3.09954 0.652881286 -2.03501 0.000445955
1.24201996909 0.427252 3.14405 47.1245 0.678413 3.10243 0.652745848 -2.03658 0.000446903
1.24208649756 0.427462 3.14719 47.2279 0.678619 3.10533 0.652610306 -2.03814 0.000447855
1.24215302603 0.427671 3.15033 47.3316 0.678826 3.10823 0.652474659 -2.03972 0.00044881
1.2422195545 0.427881 3.15348 47.4357 0.679033 3.11114 0.652338907 -2.04129 0.000449769
1.24228608296 0.428091 3.15664 47.5402 0.67924 3.11405 0.652203051 -2.04287 0.00045073
1.24235261143 0.428301 3.15981 47.645 0.679447 3.11698 0.652067089 -2.04445 0.000451695
1.2424191399 0.428511 3.16298 47.7502 0.679654 3.11991 0.651931022 -2.04604 0.000452664
1.24248566837 0.428722 3.16616 47.8557 0.679862 3.12284 0.65179485 -2.04762 0.000453635
1.24255219684 0.428932 3.16935 47.9616 0.68007 3.12578 0.651658572 -2.04921 0.000454611
1.2426187253 0.429143 3.17255 48.0679 0.680278 3.12873 0.651522188 -2.05081 0.000455589
1.24268525377 0.429355 3.17575 48.1745 0.680486 3.13169 0.651385698 -2.0524 0.000456571
1.24275178224 0.429566 3.17896 48.2815 0.680695 3.13465 0.651249101 -2.054 0.000457556
1.24281831071 0.429777 3.18217 48.3889 0.680903 3.13762 0.651112398 -2.05561 0.000458544
1.24288483918 0.429989 3.18539 48.4967 0.681112 3.1406 0.650975588 -2.05721 0.000459536
1.24295136764 0.430201 3.18862 48.6048 0.681321 3.14358 0.650838672 -2.05882 0.000460532
1.24301789611 0.430414 3.19186 48.7134 0.68153 3.14657 0.650701648 -2.06043 0.000461531
1.24308442458 0.430626 3.19511 48.8223 0.68174 3.14957 0.650564516 -2.06205 0.000462533
1.24315095305 0.430839 3.19836 48.9316 0.68195 3.15257 0.650427277 -2.06367 0.000463539
1.24321748152 0.431052 3.20162 49.0412 0.682159 3.15558 0.650289931 -2.06529 0.000464549
1.24328400998 0.431265 3.20488 49.1513 0.682369 3.1586 0.650152476 -2.06692 0.000465561
1.24335053845 0.431478 3.20816 49.2617 0.68258 3.16162 0.650014913 -2.06855 0.000466578
1.24341706692 0.431692 3.21144 49.3726 0.68279 3.16465 0.649877241 -2.07018 0.000467598
1.24348359539 0.431905 3.21473 49.4838 0.683001 3.16769 0.649739461 -2.07181 0.000468622
1.24355012386 0.432119 3.21802 49.5954 0.683212 3.17073 0.649601572 -2.07345 0.000469649
1.24361665232 0.432334 3.22132 49.7075 0.683423 3.17379 0.649463574 -2.0751 0.00047068
1.24368318079 0.432548 3.22464 49.8199 0.683634 3.17684 0.649325466 -2.07674 0.000471714
1.24374970926 0.432763 3.22795 49.9327 0.683845 3.17991 0.649187249 -2.07839 0.000472752
1.24381623773 0.432977 3.23128 50.0459 0.684057 3.18298 0.649048922 -2.08004 0.000473794
1.2438827662 0.433193 3.23461 50.1595 0.684269 3.18606 0.648910485 -2.0817 0.000474839
1.24394929466 0.433408 3.23795 50.2735 0.684481 3.18915 0.648771938 -2.08335 0.000475889
1.24401582313 0.433623 3.2413 50.388 0.684693 3.19224 0.64863328 -2.08502 0.000476941
1.2440823516 0.433839 3.24466 50.5028 0.684906 3.19535 0.648494512 -2.08668 0.000477998
1.24414888007 0.434055 3.24802 50.6181 0.685118 3.19845 0.648355633 -2.08835 0.000479058
1.24421540854 0.434271 3.25139 50.7337 0.685331 3.20157 0.648216642 -2.09002 0.000480122
1.244281937 0.434488 3.25477 50.8498 0.685544 3.20469 0.64807754 -2.0917 0.00048119
1.24434846547 0.434704 3.25816 50.9663 0.685758 3.20782 0.647938327 -2.09338 0.000482262
1.24441499394 0.434921 3.26155 51.0832 0.685971 3.21096 0.647799002 -2.09506 0.000483337
1.24448152241 0.435138 3.26496 51.2005 0.686185 3.21411 0.647659565 -2.09675 0.000484417
1.24454805088 0.435356 3.26837 51.3183 0.686399 3.21726 0.647520015 -2.09843 0.0004855
1.24461457934 0.435573 3.27178 51.4365 0.686613 3.22042 0.647380353 -2.10013 0.000486587
1.24468110781 0.435791 3.27521 51.5551 0.686827 3.22359 0.647240579 -2.10182 0.000487678
1.24474763628 0.436009 3.27864 51.6741 0.687042 3.22676 0.647100691 -2.10352 0.000488773
1.24481416475 0.436227 3.28209 51.7936 0.687257 3.22994 0.64696069 -2.10523 0.000489872
1.24488069322 0.436446 3.28554 51.9135 0.687472 3.23313 0.646820576 -2.10693 0.000490974
1.24494722168 0.436664 3.28899 52.0338 0.687687 3.23633 0.646680348 -2.10864 0.000492081
1.24501375015 0.436883 3.29246 52.1546 0.687902 3.23954 0.646540006 -2.11036 0.000493192
1.24508027862 0.437102 3.29593 52.2758 0.688118 3.24275 0.646399551 -2.11207 0.000494307
1.24514680709 0.437322 3.29941 52.3974 0.688334 3.24597 0.64625898 -2.11379 0.000495425
1.24521333556 0.437541 3.3029 52.5195 0.68855 3.2492 0.646118295 -2.11552 0.000496548
1.24527986402 0.437761 3.3064 52.6421 0.688766 3.25243 0.645977496 -2.11725 0.000497675
1.24534639249 0.437981 3.30991 52.7651 0.688983 3.25567 0.645836581 -2.11898 0.000498806
1.24541292096 0.438202 3.31342 52.8885 0.689199 3.25892 0.645695551 -2.12071 0.000499941
1.24547944943 0.438422 3.31695 53.0124 0.689416 3.26218 0.645554405 -2.12245 0.00050108
1.2455459779 0.438643 3.32048 53.1367 0.689633 3.26545 0.645413144 -2.12419 0.000502224
1.24561250636 0.438864 3.32402 53.2615 0.689851 3.26872 0.645271766 -2.12594 0.000503371
1.24567903483 0.439085 3.32756 53.3868 0.690068 3.272 0.645130272 -2.12769 0.000504523
1.2457455633 0.439307 3.33112 53.5125 0.690286 3.27529 0.644988662 -2.12944 0.000505679
1.24581209177 0.439529 3.33468 53.6387 0.690504 3.27859 0.644846935 -2.1312 0.000506839
1.24587862024 0.439751 3.33826 53.7654 0.690722 3.2819 0.644705091 -2.13296 0.000508003
1.2459451487 0.439973 3.34184 53.8925 0.690941 3.28521 0.64456313 -2.13473 0.000509172
1.24601167717 0.440195 3.34543 54.0201 0.691159 3.28853 0.644421051 -2.13649 0.000510345
1.24607820564 0.440418 3.34903 54.1481 0.691378 3.29186 0.644278854 -2.13827 0.000511522
1.24614473411 0.440641 3.35263 54.2767 0.691597 3.2952 0.64413654 -2.14004 0.000512704
1.24621126258 0.440864 3.35625 54.4057 0.691817 3.29854 0.643994107 -2.14182 0.000513889
1.24627779104 0.441087 3.35987 54.5352 0.692036 3.3019 0.643851556 -2.1436 0.00051508
1.24634431951 0.441311 3.3635 54.6651 0.692256 3.30526 0.643708885 -2.14539 0.000516274
1.24641084798 0.441535 3.36714 54.7956 0.692476 3.30863 0.643566096 -2.14718 0.000517473
1.24647737645 0.441759 3.37079 54.9265 0.692696 3.31201 0.643423188 -2.14898 0.000518677
1.24654390492 0.441983 3.37445 55.058 0.692917 3.31539 0.64328016 -2.15077 0.000519885
1.24661043338 0.442208 3.37812 55.1899 0.693137 3.31879 0.643137013 -2.15258 0.000521097
1.24667696185 0.442433 3.3818 55.3223 0.693358 3.32219 0.642993745 -2.15438 0.000522314
1.24674349032 0.442658 3.38548 55.4552 0.693579 3.3256 0.642850357 -2.15619 0.000523536
1.24681001879 0.442883 3.38918 55.5886 0.693801 3.32902 0.642706849 -2.158 0.000524762
1.24687654726 0.443109 3.39288 55.7225 0.694022 3.33245 0.64256322 -2.15982 0.000525993
1.24694307572 0.443335 3.39659 55.8569 0.694244 3.33588 0.642419469 -2.16164 0.000527228
1.24700960419 0.443561 3.40031 55.9919 0.694466 3.33933 0.642275598 -2.16347 0.000528468
1.24707613266 0.443787 3.40404 56.1273 0.694689 3.34278 0.642131605 -2.1653 0.000529712
1.24714266113 0.444014 3.40778 56.2632 0.694911 3.34624 0.64198749 -2.16713 0.000530961
1.2472091896 0.444241 3.41153 56.3997 0.695134 3.34971 0.641843253 -2.16897 0.000532215
1.24727571806 0.444468 3.41528 56.5367 0.695357 3.35319 0.641698894 -2.17081 0.000533474
1.24734224653 0.444695 3.41905 56.6741 0.69558 3.35668 0.641554412 -2.17265 0.000534737
1.247408775 0.444923 3.42282 56.8122 0.695803 3.36017 0.641409807 -2.1745 0.000536005
1.24747530347 0.445151 3.42661 56.9507 0.696027 3.36368 0.641265079 -2.17636 0.000537278
1.24754183194 0.445379 3.4304 57.0898 0.696251 3.36719 0.641120228 -2.17821 0.000538555
1.2476083604 0.445607 3.4342 57.2293 0.696475 3.37071 0.640975253 -2.18007 0.000539838
1.24767488887 0.445836 3.43802 57.3695 0.696699 3.37424 0.640830154 -2.18194 0.000541125
1.24774141734 0.446064 3.44184 57.5101 0.696924 3.37778 0.640684931 -2.18381 0.000542417
1.24780794581 0.446294 3.44567 57.6513 0.697149 3.38133 0.640539583 -2.18568 0.000543714
1.24787447428 0.446523 3.44951 57.7931 0.697374 3.38489 0.640394111 -2.18756 0.000545016
1.24794100274 0.446753 3.45336 57.9353 0.697599 3.38845 0.640248513 -2.18944 0.000546323
1.24800753121 0.446982 3.45722 58.0782 0.697825 3.39203 0.640102791 -2.19132 0.000547635
1.24807405968 0.447213 3.46109 58.2215 0.698051 3.39561 0.639956943 -2.19321 0.000548952
1.24814058815 0.447443 3.46496 58.3655 0.698277 3.3992 0.639810968 -2.19511 0.000550274
1.24820711662 0.447674 3.46885 58.5099 0.698503 3.4028 0.639664868 -2.197 0.000551601
1.24827364508 0.447904 3.47275 58.655 0.698729 3.40642 0.639518642 -2.19891 0.000552933
1.24834017355 0.448136 3.47666 58.8006 0.698956 3.41003 0.639372288 -2.20081 0.00055427
1.24840670202 0.448367 3.48057 58.9467 0.699183 3.41366 0.639225808 -2.20272 0.000555613
1.24847323049 0.448599 3.4845 59.0934 0.69941 3.4173 0.639079201 -2.20464 0.00055696
1.24853975896 0.448831 3.48844 59.2407 0.699638 3.42095 0.638932466 -2.20656 0.000558313
1.24860628742 0.449063 3.49238 59.3886 0.699866 3.4246 0.638785603 -2.20848 0.000559671
1.24867281589 0.449295 3.49634 59.537 0.700094 3.42827 0.638638612 -2.21041 0.000561034
1.24873934436 0.449528 3.5003 59.686 0.700322 3.43194 0.638491493 -2.21234 0.000562402
1.24880587283 0.449761 3.50428 59.8356 0.70055 3.43563 0.638344245 -2.21427 0.000563776
1.2488724013 0.449994 3.50827 59.9858 0.700779 3.43932 0.638196868 -2.21621 0.000565155
1.24893892976 0.450228 3.51226 60.1366 0.701008 3.44303 0.638049362 -2.21816 0.000566539
1.24900545823 0.450462 3.51627 60.2879 0.701237 3.44674 0.637901727 -2.22011 0.000567928
1.2490719867 0.450696 3.52028 60.4399 0.701466 3.45046 0.637753962 -2.22206 0.000569324
1.24913851517 0.45093 3.52431 60.5924 0.701696 3.45419 0.637606066 -2.22402 0.000570724
1.24920504364 0.451165 3.52834 60.7455 0.701926 3.45793 0.637458041 -2.22598 0.00057213
1.2492715721 0.4514 3.53239 60.8993 0.702156 3.46168 0.637309884 -2.22795 0.000573541
1.24933810057 0.451635 3.53645 61.0536 0.702387 3.46544 0.637161597 -2.22992 0.000574958
1.24940462904 0.45187 3.54051 61.2085 0.702617 3.46921 0.637013178 -2.23189 0.000576381
1.24947115751 0.452106 3.54459 61.3641 0.702848 3.47299 0.636864628 -2.23387 0.000577809
1.24953768598 0.452342 3.54868 61.5203 0.703079 3.47678 0.636715946 -2.23585 0.000579242
1.24960421444 0.452578 3.55278 61.6771 0.703311 3.48058 0.636567132 -2.23784 0.000580682
1.24967074291 0.452815 3.55689 61.8345 0.703543 3.48439 0.636418186 -2.23984 0.000582127
1.24973727138 0.453051 3.56101 61.9925 0.703774 3.48821 0.636269106 -2.24183 0.000583577
1.24980379985 0.453288 3.56514 62.1512 0.704007 3.49203 0.636119894 -2.24383 0.000585033
1.24987032832 0.453526 3.56928 62.3104 0.704239 3.49587 0.635970549 -2.24584 0.000586495
1.24993685678 0.453763 3.57343 62.4704 0.704472 3.49972 0.635821069 -2.24785 0.000587963
1.25000338525 0.454001 3.57759 62.6309 0.704705 3.50358 0.635671456 -2.24987 0.000589437
1.25006991372 0.454239 3.58176 62.7921 0.704938 3.50745 0.635521709 -2.25189 0.000590916
1.25013644219 0.454478 3.58594 62.954 0.705171 3.51132 0.635371827 -2.25391 0.000592402
1.25020297066 0.454716 3.59014 63.1165 0.705405 3.51521 0.63522181 -2.25594 0.000593893
1.25026949912 0.454955 3.59434 63.2796 0.705639 3.51911 0.635071658 -2.25798 0.00059539
1.25033602759 0.455195 3.59856 63.4434 0.705873 3.52302 0.634921371 -2.26001 0.000596893
1.25040255606 0.455434 3.60278 63.6078 0.706108 3.52694 0.634770947 -2.26206 0.000598402
1.25046908453 0.455674 3.60702 63.7729 0.706343 3.53087 0.634620388 -2.26411 0.000599917
1.250535613 0.455914 3.61127 63.9387 0.706578 3.53481 0.634469692 -2.26616 0.000601438
1.25060214146 0.456155 3.61553 64.1051 0.706813 3.53876 0.63431886 -2.26821 0.000602966
1.25066866993 0.456395 3.6198 64.2723 0.707049 3.54272 0.634167891 -2.27028 0.000604499
1.2507351984 0.456636 3.62408 64.44 0.707284 3.54669 0.634016784 -2.27234 0.000606038
1.25080172687 0.456877 3.62837 64.6085 0.70752 3.55067 0.633865539 -2.27442 0.000607584
1.25086825534 0.457119 3.63268 64.7776 0.707757 3.55466 0.633714157 -2.27649 0.000609136
1.2509347838 0.457361 3.63699 64.9475 0.707993 3.55866 0.633562636 -2.27857 0.000610694
1.25100131227 0.457603 3.64132 65.118 0.70823 3.56268 0.633410977 -2.28066 0.000612258
1.25106784074 0.457845 3.64565 65.2892 0.708468 3.5667 0.633259179 -2.28275 0.000613829
1.25113436921 0.458088 3.65 65.4611 0.708705 3.57073 0.633107241 -2.28485 0.000615406
1.25120089768 0.458331 3.65436 65.6337 0.708943 3.57478 0.632955164 -2.28695 0.00061699
1.25126742614 0.458574 3.65874 65.807 0.709181 3.57883 0.632802947 -2.28905 0.000618579
1.25133395461 0.458818 3.66312 65.981 0.709419 3.5829 0.63265059 -2.29116 0.000620176
1.25140048308 0.459062 3.66752 66.1558 0.709657 3.58698 0.632498092 -2.29328 0.000621778
1.25146701155 0.459306 3.67192 66.3312 0.709896 3.59107 0.632345453 -2.2954 0.000623388
1.25153354002 0.45955 3.67634 66.5074 0.710135 3.59517 0.632192674 -2.29752 0.000625004
1.25160006848 0.459795 3.68077 66.6843 0.710374 3.59928 0.632039752 -2.29965 0.000626626
1.25166659695 0.46004 3.68522 66.8619 0.710614 3.6034 0.631886689 -2.30179 0.000628255
1.25173312542 0.460285 3.68967 67.0402 0.710854 3.60753 0.631733483 -2.30393 0.000629891
1.25179965389 0.460531 3.69414 67.2193 0.711094 3.61167 0.631580135 -2.30607 0.000631533
1.25186618236 0.460777 3.69861 67.3991 0.711334 3.61583 0.631426644 -2.30822 0.000633182
1.25193271082 0.461023 3.7031 67.5797 0.711575 3.61999 0.63127301 -2.31038 0.000634838
1.25199923929 0.46127 3.70761 67.761 0.711816 3.62417 0.631119233 -2.31254 0.000636501
1.25206576776 0.461516 3.71212 67.943 0.712057 3.62836 0.630965311 -2.3147 0.00063817
1.25213229623 0.461763 3.71665 68.1258 0.712299 3.63256 0.630811245 -2.31687 0.000639847
1.2521988247 0.462011 3.72118 68.3094 0.712541 3.63677 0.630657035 -2.31905 0.00064153
1.25226535316 0.462259 3.72573 68.4937 0.712783 3.64099 0.630502679 -2.32123 0.00064322
1.25233188163 0.462507 3.7303 68.6788 0.713025 3.64522 0.630348179 -2.32342 0.000644918
1.2523984101 0.462755 3.73487 68.8647 0.713268 3.64947 0.630193533 -2.32561 0.000646622
1.25246493857 0.463004 3.73946 69.0513 0.713511 3.65373 0.630038741 -2.3278 0.000648333
1.25253146704 0.463252 3.74406 69.2388 0.713754 3.658 0.629883802 -2.33001 0.000650052
1.2525979955 0.463502 3.74867 69.427 0.713997 3.66228 0.629728717 -2.33221 0.000651777
1.25266452397 0.463751 3.7533 69.616 0.714241 3.66657 0.629573485 -2.33442 0.00065351
1.25273105244 0.464001 3.75794 69.8058 0.714485 3.67087 0.629418106 -2.33664 0.00065525
1.25279758091 0.464251 3.76259 69.9963 0.71473 3.67519 0.629262578 -2.33887 0.000656997
1.25286410938 0.464502 3.76725 70.1877 0.714974 3.67951 0.629106903 -2.34109 0.000658752
1.25293063784 0.464753 3.77193 70.3799 0.715219 3.68385 0.62895108 -2.34333 0.000660514
1.25299716631 0.465004 3.77661 70.5729 0.715465 3.68821 0.628795107 -2.34557 0.000662283
1.25306369478 0.465255 3.78132 70.7667 0.71571 3.69257 0.628638986 -2.34781 0.00066406
1.25313022325 0.465507 3.78603 70.9614 0.715956 3.69694 0.628482715 -2.35006 0.000665844
1.25319675172 0.465759 3.79076 71.1568 0.716202 3.70133 0.628326294 -2.35231 0.000667635
1.25326328018 0.466011 3.7955 71.3531 0.716448 3.70573 0.628169723 -2.35458 0.000669435
1.25332980865 0.466264 3.80025 71.5502 0.716695 3.71014 0.628013001 -2.35684 0.000671241
1.25339633712 0.466517 3.80502 71.7482 0.716942 3.71457 0.627856129 -2.35911 0.000673056
1.25346286559 0.46677 3.8098 71.947 0.717189 3.719 0.627699105 -2.36139 0.000674878
1.25352939406 0.467024 3.81459 72.1466 0.717437 3.72345 0.627541929 -2.36367 0.000676708
1.25359592252 0.467278 3.8194 72.3471 0.717685 3.72791 0.627384601 -2.36596 0.000678545
1.25366245099 0.467532 3.82422 72.5485 0.717933 3.73239 0.627227121 -2.36825 0.00068039
1.25372897946 0.467786 3.82905 72.7507 0.718181 3.73687 0.627069489 -2.37055 0.000682244
1.25379550793 0.468041 3.8339 72.9538 0.71843 3.74137 0.626911703 -2.37286 0.000684105
1.2538620364 0.468297 3.83876 73.1577 0.718679 3.74588 0.626753763 -2.37517 0.000685974
1.25392856486 0.468552 3.84363 73.3626 0.718928 3.75041 0.62659567 -2.37749 0.00068785
1.25399509333 0.468808 3.84852 73.5683 0.719178 3.75495 0.626437422 -2.37981 0.000689735
1.2540616218 0.469064 3.85342 73.7749 0.719428 3.7595 0.62627902 -2.38214 0.000691628
1.25412815027 0.469321 3.85834 73.9823 0.719678 3.76406 0.626120462 -2.38447 0.00069353
1.25419467874 0.469578 3.86326 74.1907 0.719929 3.76863 0.625961749 -2.38681 0.000695439
1.2542612072 0.469835 3.86821 74.4 0.72018 3.77322 0.62580288 -2.38915 0.000697356
1.25432773567 0.470092 3.87316 74.6102 0.720431 3.77782 0.625643856 -2.3915 0.000699282
1.25439426414 0.47035 3.87813 74.8213 0.720682 3.78244 0.625484674 -2.39386 0.000701216
1.25446079261 0.470608 3.88312 75.0333 0.720934 3.78706 0.625325336 -2.39622 0.000703159
1.25452732108 0.470867 3.88812 75.2462 0.721186 3.79171 0.62516584 -2.39859 0.000705109
1.25459384954 0.471126 3.89313 75.4601 0.721439 3.79636 0.625006186 -2.40097 0.000707068
1.25466037801 0.471385 3.89816 75.6748 0.721692 3.80103 0.624846374 -2.40335 0.000709036
1.25472690648 0.471644 3.9032 75.8906 0.721945 3.80571 0.624686404 -2.40573 0.000711012
1.25479343495 0.471904 3.90826 76.1072 0.722198 3.8104 0.624526275 -2.40812 0.000712997
1.25485996342 0.472164 3.91333 76.3248 0.722452 3.81511 0.624365986 -2.41052 0.00071499
1.25492649188 0.472425 3.91841 76.5434 0.722706 3.81983 0.624205538 -2.41293 0.000716992
1.25499302035 0.472686 3.92351 76.7629 0.72296 3.82456 0.62404493 -2.41534 0.000719003
1.25505954882 0.472947 3.92863 76.9834 0.723214 3.82931 0.623884161 -2.41775 0.000721023
1.25512607729 0.473208 3.93376 77.2049 0.723469 3.83407 0.623723231 -2.42017 0.000723051
1.25519260576 0.47347 3.9389 77.4273 0.723725 3.83885 0.623562139 -2.4226 0.000725088
1.25525913422 0.473733 3.94406 77.6507 0.72398 3.84364 0.623400886 -2.42504 0.000727135
1.25532566269 0.473995 3.94923 77.8751 0.724236 3.84844 0.623239471 -2.42748 0.00072919
1.25539219116 0.474258 3.95442 78.1005 0.724492 3.85326 0.623077894 -2.42992 0.000731254
1.25545871963 0.474521 3.95962 78.3269 0.724749 3.85809 0.622916153 -2.43238 0.000733327
1.2555252481 0.474785 3.96484 78.5543 0.725006 3.86293 0.622754249 -2.43484 0.00073541
1.25559177656 0.475049 3.97007 78.7826 0.725263 3.86779 0.622592181 -2.4373 0.000737501
1.25565830503 0.475313 3.97532 79.0121 0.72552 3.87267 0.622429949 -2.43977 0.000739602
1.2557248335 0.475578 3.98059 79.2425 0.725778 3.87756 0.622267552 -2.44225 0.000741712
1.25579136197 0.475843 3.98587 79.4739 0.726036 3.88246 0.62210499 -2.44474 0.000743831
1.25585789044 0.476108 3.99116 79.7064 0.726295 3.88737 0.621942263 -2.44723 0.00074596
1.2559244189 0.476374 3.99647 79.94 0.726553 3.8923 0.62177937 -2.44972 0.000748099
1.25599094737 0.47664 4.0018 80.1745 0.726812 3.89725 0.62161631 -2.45223 0.000750246
1.25605747584 0.476906 4.00714 80.4101 0.727072 3.90221 0.621453084 -2.45474 0.000752404
1.25612400431 0.477173 4.0125 80.6468 0.727332 3.90718 0.62128969 -2.45725 0.000754571
1.25619053278 0.47744 4.01787 80.8846 0.727592 3.91217 0.621126129 -2.45977 0.000756747
1.25625706124 0.477708 4.02326 81.1234 0.727852 3.91718 0.6209624 -2.4623 0.000758934
1.25632358971 0.477976 4.02867 81.3633 0.728113 3.92219 0.620798503 -2.46484 0.00076113
1.25639011818 0.478244 4.03409 81.6042 0.728374 3.92723 0.620634436 -2.46738 0.000763336
1.25645664665 0.478512 4.03952 81.8463 0.728636 3.93228 0.6204702 -2.46993 0.000765552
1.25652317512 0.478781 4.04498 82.0894 0.728897 3.93734 0.620305795 -2.47248 0.000767777
1.25658970358 0.479051 4.05045 82.3337 0.729159 3.94242 0.620141219 -2.47505 0.000770013
1.25665623205 0.47932 4.05593 82.579 0.729422 3.94751 0.619976472 -2.47762 0.000772259
1.25672276052 0.47959 4.06143 82.8255 0.729685 3.95262 0.619811555 -2.48019 0.000774515
1.25678928899 0.479861 4.06695 83.0731 0.729948 3.95774 0.619646466 -2.48277 0.000776781
1.25685581746 0.480131 4.07249 83.3218 0.730211 3.96288 0.619481204 -2.48536 0.000779058
1.25692234592 0.480402 4.07804 83.5716 0.730475 3.96804 0.619315771 -2.48796 0.000781345
1.25698887439 0.480674 4.08361 83.8226 0.730739 3.97321 0.619150164 -2.49056 0.000783642
1.25705540286 0.480946 4.08919 84.0747 0.731004 3.97839 0.618984385 -2.49317 0.000785949
1.25712193133 0.481218 4.09479 84.328 0.731269 3.98359 0.618818431 -2.49578 0.000788268
1.2571884598 0.481491 4.10041 84.5825 0.731534 3.98881 0.618652303 -2.49841 0.000790596
1.25725498826 0.481764 4.10605 84.8381 0.731799 3.99404 0.618486001 -2.50104 0.000792936
1.25732151673 0.482037 4.1117 85.0948 0.732065 3.99929 0.618319523 -2.50367 0.000795285
1.2573880452 0.482311 4.11737 85.3528 0.732331 4.00455 0.61815287 -2.50632 0.000797646
1.25745457367 0.482585 4.12306 85.612 0.732598 4.00983 0.61798604 -2.50897 0.000800018
1.25752110214 0.482859 4.12876 85.8723 0.732865 4.01513 0.617819034 -2.51162 0.0008024
1.2575876306 0.483134 4.13448 86.1339 0.733132 4.02044 0.617651851 -2.51429 0.000804793
1.25765415907 0.483409 4.14022 86.3966 0.7334 4.02577 0.617484491 -2.51696 0.000807198
1.25772068754 0.483685 4.14598 86.6606 0.733668 4.03112 0.617316952 -2.51964 0.000809613
1.25778721601 0.483961 4.15175 86.9258 0.733936 4.03648 0.617149236 -2.52232 0.00081204
1.25785374448 0.484237 4.15755 87.1922 0.734205 4.04185 0.61698134 -2.52502 0.000814477
1.25792027294 0.484514 4.16336 87.4599 0.734474 4.04725 0.616813265 -2.52771 0.000816926
1.25798680141 0.484791 4.16918 87.7288 0.734744 4.05266 0.61664501 -2.53042 0.000819387
1.25805332988 0.485069 4.17503 87.999 0.735013 4.05809 0.616476574 -2.53314 0.000821859
1.25811985835 0.485347 4.18089 88.2704 0.735283 4.06353 0.616307958 -2.53586 0.000824342
1.25818638682 0.485625 4.18677 88.5431 0.735554 4.06899 0.616139161 -2.53859 0.000826837
1.25825291528 0.485904 4.19267 88.8171 0.735825 4.07447 0.615970181 -2.54132 0.000829343
1.25831944375 0.486183 4.19859 89.0923 0.736096 4.07996 0.61580102 -2.54407 0.000831861
1.25838597222 0.486463 4.20453 89.3689 0.736368 4.08547 0.615631675 -2.54682 0.000834391
1.25845250069 0.486743 4.21048 89.6467 0.73664 4.091 0.615462148 -2.54958 0.000836932
1.25851902916 0.487023 4.21646 89.9259 0.736912 4.09655 0.615292437 -2.55234 0.000839486
1.25858555762 0.487304 4.22245 90.2064 0.737185 4.10211 0.615122541 -2.55511 0.000842051
1.25865208609 0.487585 4.22846 90.4882 0.737458 4.10769 0.614952461 -2.55789 0.000844629
1.25871861456 0.487866 4.23449 90.7713 0.737731 4.11328 0.614782195 -2.56068 0.000847219
1.25878514303 0.488148 4.24054 91.0557 0.738005 4.1189 0.614611744 -2.56348 0.000849821
1.2588516715 0.48843 4.2466 91.3416 0.738279 4.12453 0.614441106 -2.56628 0.000852435
1.25891819996 0.488713 4.25269 91.6287 0.738554 4.13018 0.614270282 -2.56909 0.000855061
1.25898472843 0.488996 4.25879 91.9173 0.738829 4.13585 0.614099271 -2.57191 0.0008577
1.2590512569 0.48928 4.26492 92.2072 0.739104 4.14153 0.613928071 -2.57474 0.000860351
1.25911778537 0.489564 4.27106 92.4985 0.73938 4.14724 0.613756684 -2.57757 0.000863015
1.25918431384 0.489848 4.27723 92.7911 0.739656 4.15296 0.613585107 -2.58041 0.000865692
1.2592508423 0.490133 4.28341 93.0852 0.739933 4.1587 0.613413342 -2.58326 0.000868381
1.25931737077 0.490418 4.28961 93.3807 0.740209 4.16445 0.613241386 -2.58612 0.000871083
1.25938389924 0.490704 4.29584 93.6776 0.740487 4.17023 0.61306924 -2.58899 0.000873798
1.25945042771 0.49099 4.30208 93.9759 0.740764 4.17602 0.612896904 -2.59186 0.000876526
1.25951695618 0.491276 4.30834 94.2757 0.741042 4.18184 0.612724375 -2.59474 0.000879267
1.25958348464 0.491563 4.31462 94.5769 0.741321 4.18767 0.612551655 -2.59763 0.000882021
1.25965001311 0.49185 4.32092 94.8795 0.7416 4.19352 0.612378743 -2.60052 0.000884788
1.25971654158 0.492138 4.32725 95.1836 0.741879 4.19938 0.612205637 -2.60343 0.000887568
1.25978307005 0.492426 4.33359 95.4892 0.742158 4.20527 0.612032338 -2.60634 0.000890362
1.25984959852 0.492714 4.33995 95.7962 0.742438 4.21117 0.611858845 -2.60926 0.000893169
1.25991612698 0.493003 4.34633 96.1048 0.742719 4.2171 0.611685158 -2.61219 0.00089599
1.25998265545 0.493293 4.35274 96.4148 0.742999 4.22304 0.611511275 -2.61513 0.000898825
1.26004918392 0.493583 4.35916 96.7263 0.743281 4.229 0.611337196 -2.61807 0.000901673
1.26011571239 0.493873 4.36561 97.0394 0.743562 4.23498 0.611162922 -2.62103 0.000904535
1.26018224086 0.494163 4.37208 97.354 0.743844 4.24099 0.61098845 -2.62399 0.00090741
1.26024876932 0.494455 4.37856 97.6701 0.744126 4.247 0.610813781 -2.62696 0.0009103
1.26031529779 0.494746 4.38507 97.9877 0.744409 4.25304 0.610638915 -2.62994 0.000913204
1.26038182626 0.495038 4.3916 98.307 0.744692 4.2591 0.61046385 -2.63292 0.000916122
1.26044835473 0.49533 4.39815 98.6277 0.744976 4.26518 0.610288586 -2.63592 0.000919054
1.2605148832 0.495623 4.40472 98.9501 0.74526 4.27128 0.610113122 -2.63892 0.000922
1.26058141166 0.495916 4.41132 99.274 0.745544 4.2774 0.609937458 -2.64194 0.000924961
1.26064794013 0.49621 4.41793 99.5995 0.745829 4.28353 0.609761594 -2.64496 0.000927936
1.2607144686 0.496504 4.42457 99.9266 0.746114 4.28969 0.609585528 -2.64798 0.000930926
1.26078099707 0.496799 4.43123 100.255 0.7464 4.29587 0.609409261 -2.65102 0.00093393
1.26084752554 0.497094 4.43791 100.586 0.746686 4.30207 0.609232791 -2.65407 0.00093695
1.260914054 0.497389 4.44461 100.918 0.746972 4.30829 0.609056119 -2.65712 0.000939984
1.26098058247 0.497685 4.45134 101.251 0.747259 4.31453 0.608879243 -2.66019 0.000943033
1.26104711094 0.497982 4.45808 101.587 0.747546 4.32078 0.608702162 -2.66326 0.000946097
1.26111363941 0.498279 4.46485 101.924 0.747834 4.32706 0.608524878 -2.66634 0.000949176
1.26118016788 0.498576 4.47165 102.262 0.748122 4.33336 0.608347387 -2.66943 0.000952271
1.26124669634 0.498873 4.47846 102.603 0.74841 4.33969 0.608169691 -2.67253 0.00095538
1.26131322481 0.499172 4.4853 102.945 0.748699 4.34603 0.607991789 -2.67563 0.000958506
1.26137975328 0.49947 4.49216 103.288 0.748989 4.35239 0.60781368 -2.67875 0.000961646
1.26144628175 0.499769 4.49904 103.634 0.749279 4.35877 0.607635363 -2.68187 0.000964803
1.26151281022 0.500069 4.50595 103.981 0.749569 4.36518 0.607456837 -2.68501 0.000967975
1.26157933868 0.500369 4.51288 104.33 0.749859 4.37161 0.607278103 -2.68815 0.000971163
1.26164586715 0.500669 4.51983 104.68 0.75015 4.37805 0.60709916 -2.6913 0.000974366
1.26171239562 0.50097 4.52681 105.033 0.750442 4.38452 0.606920007 -2.69446 0.000977586
1.26177892409 0.501272 4.53381 105.387 0.750734 4.39101 0.606740643 -2.69763 0.000980822
1.26184545256 0.501574 4.54083 105.743 0.751026 4.39753 0.606561067 -2.70081 0.000984074
1.26191198102 0.501876 4.54787 106.101 0.751319 4.40406 0.60638128 -2.704 0.000987343
1.26197850949 0.502179 4.55495 106.46 0.751612 4.41062 0.606201281 -2.7072 0.000990628
1.26204503796 0.502482 4.56204 106.822 0.751906 4.4172 0.606021068 -2.71041 0.00099393
1.26211156643 0.502786 4.56916 107.185 0.7522 4.4238 0.605840642 -2.71362 0.000997248
1.2621780949 0.50309 4.5763 107.55 0.752494 4.43042 0.605660002 -2.71685 0.00100058
1.26224462336 0.503395 4.58347 107.917 0.752789 4.43706 0.605479146 -2.72008 0.00100393
1.26231115183 0.5037 4.59066 108.286 0.753085 4.44373 0.605298075 -2.72333 0.0010073
1.2623776803 0.504005 4.59788 108.657 0.753381 4.45042 0.605116788 -2.72658 0.00101069
1.26244420877 0.504312 4.60512 109.029 0.753677 4.45713 0.604935284 -2.72985 0.00101409
1.26251073724 0.504618 4.61238 109.404 0.753974 4.46387 0.604753563 -2.73312 0.00101751
1.2625772657 0.504925 4.61968 109.78 0.754271 4.47063 0.604571624 -2.7364 0.00102095
1.26264379417 0.505233 4.62699 110.158 0.754569 4.47741 0.604389465 -2.73969 0.00102441
1.26271032264 0.505541 4.63433 110.539 0.754867 4.48421 0.604207088 -2.743 0.00102788
1.26277685111 0.505849 4.6417 110.921 0.755165 4.49104 0.60402449 -2.74631 0.00103137
1.26284337958 0.506159 4.64909 111.305 0.755464 4.49789 0.603841672 -2.74963 0.00103488
1.26290990804 0.506468 4.65651 111.691 0.755764 4.50477 0.603658633 -2.75296 0.0010384
1.26297643651 0.506778 4.66395 112.079 0.756064 4.51166 0.603475372 -2.7563 0.00104195
1.26304296498 0.507089 4.67142 112.47 0.756364 4.51858 0.603291888 -2.75965 0.00104551
1.26310949345 0.5074 4.67892 112.862 0.756665 4.52553 0.60310818 -2.76301 0.00104909
1.26317602192 0.507711 4.68644 113.256 0.756966 4.5325 0.602924249 -2.76639 0.00105269
1.26324255038 0.508023 4.69399 113.652 0.757268 4.53949 0.602740093 -2.76977 0.00105631
1.26330907885 0.508336 4.70156 114.051 0.75757 4.54651 0.602555712 -2.77316 0.00105995
1.26337560732 0.508649 4.70916 114.451 0.757873 4.55355 0.602371105 -2.77656 0.00106361
1.26344213579 0.508962 4.71679 114.853 0.758176 4.56062 0.602186272 -2.77997 0.00106728
1.26350866426 0.509276 4.72445 115.258 0.75848 4.56771 0.602001211 -2.78339 0.00107097
1.26357519272 0.509591 4.73213 115.665 0.758784 4.57482 0.601815922 -2.78682 0.00107469
1.26364172119 0.509906 4.73984 116.074 0.759088 4.58196 0.601630404 -2.79027 0.00107842
1.26370824966 0.510222 4.74757 116.485 0.759393 4.58913 0.601444658 -2.79372 0.00108217
1.26377477813 0.510538 4.75533 116.898 0.759699 4.59632 0.601258681 -2.79718 0.00108594
1.2638413066 0.510854 4.76313 117.313 0.760005 4.60354 0.601072473 -2.80065 0.00108974
1.26390783506 0.511172 4.77094 117.731 0.760312 4.61078 0.600886034 -2.80414 0.00109355
1.26397436353 0.511489 4.77879 118.15 0.760619 4.61804 0.600699363 -2.80763 0.00109738
1.264040892 0.511807 4.78666 118.572 0.760926 4.62533 0.600512459 -2.81114 0.00110123
1.26410742047 0.512126 4.79457 118.996 0.761234 4.63265 0.600325322 -2.81465 0.0011051
1.26417394894 0.512445 4.8025 119.423 0.761542 4.63999 0.60013795 -2.81818 0.00110899
1.2642404774 0.512765 4.81046 119.851 0.761851 4.64736 0.599950343 -2.82171 0.00111291
1.26430700587 0.513085 4.81844 120.282 0.762161 4.65476 0.599762501 -2.82526 0.00111684
1.26437353434 0.513406 4.82646 120.715 0.762471 4.66218 0.599574423 -2.82882 0.00112079
1.26444006281 0.513728 4.83451 121.151 0.762781 4.66963 0.599386107 -2.83239 0.00112477
1.26450659128 0.51405 4.84258 121.589 0.763092 4.6771 0.599197553 -2.83597 0.00112877
1.26457311974 0.514372 4.85069 122.029 0.763403 4.6846 0.599008761 -2.83956 0.00113278
1.26463964821 0.514695 4.85882 122.472 0.763715 4.69213 0.59881973 -2.84316 0.00113682
1.26470617668 0.515018 4.86698 122.916 0.764028 4.69968 0.598630459 -2.84677 0.00114088
1.26477270515 0.515343 4.87517 123.364 0.764341 4.70726 0.598440947 -2.8504 0.00114496
1.26483923362 0.515667 4.8834 123.813 0.764654 4.71487 0.598251193 -2.85403 0.00114907
1.26490576208 0.515992 4.89165 124.266 0.764968 4.72251 0.598061197 -2.85768 0.00115319
1.26497229055 0.516318 4.89993 124.72 0.765282 4.73017 0.597870959 -2.86134 0.00115734
1.26503881902 0.516644 4.90824 125.177 0.765597 4.73786 0.597680476 -2.86501 0.00116151
1.26510534749 0.516971 4.91659 125.637 0.765913 4.74558 0.597489749 -2.86869 0.00116571
1.26517187596 0.517298 4.92496 126.099 0.766229 4.75333 0.597298777 -2.87238 0.00116992
1.26523840442 0.517626 4.93336 126.563 0.766545 4.7611 0.597107559 -2.87608 0.00117416
1.26530493289 0.517955 4.9418 127.03 0.766862 4.7689 0.596916094 -2.8798 0.00117842
1.26537146136 0.518284 4.95027 127.499 0.76718 4.77673 0.596724382 -2.88352 0.0011827
1.26543798983 0.518614 4.95876 127.972 0.767498 4.78459 0.596532421 -2.88726 0.00118701
1.2655045183 0.518944 4.96729 128.446 0.767816 4.79248 0.596340211 -2.89101 0.00119134
1.26557104676 0.519274 4.97585 128.923 0.768136 4.8004 0.596147752 -2.89477 0.0011957
1.26563757523 0.519606 4.98445 129.403 0.768455 4.80834 0.595955042 -2.89854 0.00120007
1.2657041037 0.519938 4.99307 129.886 0.768775 4.81632 0.59576208 -2.90233 0.00120447
1.26577063217 0.52027 5.00173 130.371 0.769096 4.82432 0.595568867 -2.90613 0.0012089
1.26583716064 0.520603 5.01042 130.859 0.769417 4.83235 0.5953754 -2.90993 0.00121335
1.2659036891 0.520937 5.01914 131.349 0.769739 4.84042 0.595181679 -2.91375 0.00121782
1.26597021757 0.521271 5.0279 131.842 0.770061 4.84851 0.594987704 -2.91759 0.00122232
1.26603674604 0.521606 5.03668 132.338 0.770384 4.85663 0.594793474 -2.92143 0.00122685
1.26610327451 0.521941 5.04551 132.837 0.770708 4.86478 0.594598987 -2.92529 0.00123139
1.26616980298 0.522277 5.05436 133.338 0.771031 4.87297 0.594404244 -2.92916 0.00123597
1.26623633144 0.522614 5.06325 133.842 0.771356 4.88118 0.594209242 -2.93304 0.00124057
1.26630285991 0.522951 5.07217 134.349 0.771681 4.88942 0.594013982 -2.93693 0.00124519
1.26636938838 0.523289 5.08112 134.859 0.772006 4.89769 0.593818463 -2.94084 0.00124984
1.26643591685 0.523627 5.09011 135.371 0.772333 4.906 0.593622683 -2.94476 0.00125451
1.26650244532 0.523966 5.09914 135.887 0.772659 4.91433 0.593426642 -2.94869 0.00125921
1.26656897378 0.524305 5.10819 136.405 0.772986 4.9227 0.59323034 -2.95263 0.00126394
1.26663550225 0.524646 5.11728 136.926 0.773314 4.9311 0.593033774 -2.95659 0.00126869
1.26670203072 0.524986 5.12641 137.45 0.773643 4.93953 0.592836945 -2.96055 0.00127347
1.26676855919 0.525328 5.13557 137.977 0.773971 4.94799 0.592639852 -2.96454 0.00127828
1.26683508766 0.52567 5.14477 138.507 0.774301 4.95648 0.592442493 -2.96853 0.00128311
1.26690161612 0.526012 5.154 139.04 0.774631 4.965 0.592244868 -2.97254 0.00128797
1.26696814459 0.526355 5.16327 139.576 0.774962 4.97356 0.592046976 -2.97656 0.00129286
1.26703467306 0.526699 5.17257 140.115 0.775293 4.98215 0.591848816 -2.98059 0.00129778
1.26710120153 0.527044 5.18191 140.657 0.775624 4.99077 0.591650388 -2.98463 0.00130272
1.26716773 0.527389 5.19129 141.202 0.775957 4.99942 0.59145169 -2.98869 0.00130769
1.26723425846 0.527734 5.2007 141.75 0.77629 5.00811 0.591252721 -2.99276 0.00131269
1.26730078693 0.528081 5.21015 142.301 0.776623 5.01683 0.591053481 -2.99685 0.00131771
1.2673673154 0.528428 5.21964 142.856 0.776957 5.02558 0.590853969 -3.00095 0.00132277
1.26743384387 0.528775 5.22916 143.413 0.777292 5.03437 0.590654184 -3.00506 0.00132785
1.26750037234 0.529123 5.23872 143.974 0.777627 5.04319 0.590454125 -3.00918 0.00133296
1.2675669008 0.529472 5.24832 144.538 0.777963 5.05204 0.590253791 -3.01332 0.0013381
1.26763342927 0.529822 5.25795 145.105 0.778299 5.06093 0.590053182 -3.01747 0.00134327
1.26769995774 0.530172 5.26762 145.675 0.778636 5.06985 0.589852295 -3.02164 0.00134847
1.26776648621 0.530523 5.27733 146.249 0.778974 5.07881 0.589651131 -3.02582 0.0013537
1.26783301468 0.530874 5.28708 146.826 0.779312 5.0878 0.589449689 -3.03001 0.00135896
1.26789954314 0.531226 5.29687 147.406 0.779651 5.09682 0.589247967 -3.03422 0.00136425
1.26796607161 0.531579 5.3067 147.989 0.77999 5.10588 0.589045965 -3.03844 0.00136957
1.26803260008 0.531932 5.31656 148.576 0.78033 5.11498 0.588843682 -3.04267 0.00137492
1.26809912855 0.532286 5.32646 149.166 0.780671 5.12411 0.588641116 -3.04692 0.0013803
1.26816565702 0.532641 5.33641 149.76 0.781012 5.13327 0.588438268 -3.05118 0.00138571
1.26823218548 0.532996 5.34639 150.357 0.781354 5.14247 0.588235135 -3.05546 0.00139115
1.26829871395 0.533352 5.35641 150.958 0.781696 5.15171 0.588031718 -3.05975 0.00139663
1.26836524242 0.533709 5.36648 151.562 0.782039 5.16098 0.587828015 -3.06405 0.00140213
1.26843177089 0.534066 5.37658 152.169 0.782383 5.17029 0.587624025 -3.06837 0.00140767
1.26849829936 0.534424 5.38672 152.78 0.782727 5.17963 0.587419747 -3.0727 0.00141324
1.26856482782 0.534783 5.39691 153.395 0.783072 5.18902 0.58721518 -3.07705 0.00141884
1.26863135629 0.535142 5.40714 154.013 0.783418 5.19844 0.587010324 -3.08141 0.00142448
1.26869788476 0.535503 5.4174 154.635 0.783764 5.20789 0.586805177 -3.08579 0.00143014
1.26876441323 0.535863 5.42771 155.26 0.784111 5.21738 0.586599738 -3.09018 0.00143584
1.2688309417 0.536225 5.43806 155.889 0.784458 5.22691 0.586394007 -3.09458 0.00144157
1.26889747016 0.536587 5.44845 156.522 0.784806 5.23648 0.586187982 -3.099 0.00144734
1.26896399863 0.53695 5.45889 157.158 0.785155 5.24609 0.585981663 -3.10344 0.00145314
1.2690305271 0.537313 5.46936 157.798 0.785504 5.25573 0.585775048 -3.10789 0.00145898
1.26909705557 0.537677 5.47988 158.442 0.785854 5.26541 0.585568136 -3.11235 0.00146484
1.26916358404 0.538042 5.49045 159.09 0.786205 5.27513 0.585360927 -3.11683 0.00147075
1.2692301125 0.538408 5.50105 159.742 0.786556 5.28489 0.58515342 -3.12133 0.00147668
1.26929664097 0.538774 5.5117 160.397 0.786908 5.29469 0.584945613 -3.12584 0.00148266
1.26936316944 0.539141 5.52239 161.057 0.78726 5.30453 0.584737505 -3.13036 0.00148866
1.26942969791 0.539509 5.53313 161.72 0.787614 5.3144 0.584529096 -3.1349 0.00149471
1.26949622638 0.539878 5.54391 162.387 0.787968 5.32432 0.584320384 -3.13946 0.00150079
1.26956275484 0.540247 5.55474 163.058 0.788322 5.33428 0.584111369 -3.14403 0.0015069
1.26962928331 0.540617 5.56561 163.733 0.788677 5.34427 0.583902049 -3.14862 0.00151305
1.26969581178 0.540987 5.57652 164.412 0.789033 5.35431 0.583692423 -3.15322 0.00151924
1.26976234025 0.541359 5.58748 165.095 0.78939 5.36438 0.58348249 -3.15784 0.00152546
1.26982886872 0.541731 5.59849 165.783 0.789747 5.3745 0.58327225 -3.16247 0.00153172
1.26989539718 0.542104 5.60954 166.474 0.790105 5.38466 0.583061701 -3.16712 0.00153802
1.26996192565 0.542477 5.62064 167.17 0.790463 5.39486 0.582850842 -3.17179 0.00154436
1.27002845412 0.542851 5.63179 167.869 0.790823 5.4051 0.582639673 -3.17647 0.00155073
1.27009498259 0.543227 5.64298 168.573 0.791183 5.41538 0.582428191 -3.18117 0.00155715
1.27016151106 0.543602 5.65422 169.281 0.791543 5.42571 0.582216396 -3.18588 0.0015636
1.27022803952 0.543979 5.6655 169.994 0.791905 5.43607 0.582004287 -3.19061 0.00157009
1.27029456799 0.544356 5.67683 170.711 0.792267 5.44648 0.581791863 -3.19536 0.00157662
1.27036109646 0.544734 5.68822 171.432 0.792629 5.45693 0.581579122 -3.20012 0.00158318
1.27042762493 0.545113 5.69964 172.157 0.792993 5.46743 0.581366064 -3.2049 0.00158979
1.2704941534 0.545493 5.71112 172.887 0.793357 5.47796 0.581152688 -3.20969 0.00159644
1.27056068186 0.545873 5.72265 173.621 0.793722 5.48854 0.580938992 -3.21451 0.00160313
1.27062721033 0.546254 5.73422 174.36 0.794087 5.49917 0.580724975 -3.21933 0.00160986
1.2706937388 0.546636 5.74585 175.103 0.794453 5.50983 0.580510637 -3.22418 0.00161662
1.27076026727 0.547019 5.75752 175.851 0.79482 5.52055 0.580295976 -3.22904 0.00162344
1.27082679574 0.547402 5.76925 176.603 0.795188 5.5313 0.58008099 -3.23392 0.00163029
1.2708933242 0.547786 5.78102 177.36 0.795556 5.5421 0.57986568 -3.23882 0.00163718
1.27095985267 0.548171 5.79285 178.122 0.795925 5.55295 0.579650043 -3.24373 0.00164412
1.27102638114 0.548557 5.80472 178.888 0.796295 5.56384 0.579434078 -3.24866 0.00165109
1.27109290961 0.548944 5.81665 179.659 0.796666 5.57478 0.579217785 -3.25361 0.00165811
1.27115943808 0.549331 5.82863 180.435 0.797037 5.58576 0.579001163 -3.25857 0.00166518
1.27122596654 0.549719 5.84066 181.215 0.797409 5.59679 0.578784209 -3.26356 0.00167229
1.27129249501 0.550108 5.85274 182 0.797781 5.60786 0.578566924 -3.26856 0.00167944
1.27135902348 0.550498 5.86487 182.79 0.798155 5.61898 0.578349305 -3.27357 0.00168663
1.27142555195 0.550888 5.87706 183.585 0.798529 5.63015 0.578131352 -3.27861 0.00169387
1.27149208042 0.55128 5.8893 184.385 0.798904 5.64136 0.577913063 -3.28366 0.00170115
1.27155860888 0.551672 5.90159 185.19 0.79928 5.65262 0.577694437 -3.28873 0.00170848
1.27162513735 0.552065 5.91394 186 0.799656 5.66393 0.577475474 -3.29382 0.00171586
1.27169166582 0.552459 5.92634 186.815 0.800033 5.67529 0.577256171 -3.29893 0.00172328
1.27175819429 0.552854 5.9388 187.635 0.800411 5.68669 0.577036528 -3.30405 0.00173074
1.27182472276 0.553249 5.95131 188.46 0.80079 5.69814 0.576816544 -3.30919 0.00173826
1.27189125122 0.553645 5.96387 189.291 0.80117 5.70965 0.576596217 -3.31435 0.00174582
1.27195777969 0.554043 5.9765 190.126 0.80155 5.7212 0.576375546 -3.31953 0.00175342
1.27202430816 0.554441 5.98917 190.967 0.801931 5.7328 0.576154529 -3.32473 0.00176108
1.27209083663 0.55484 6.00191 191.813 0.802313 5.74444 0.575933167 -3.32995 0.00176878
1.2721573651 0.555239 6.01469 192.664 0.802695 5.75614 0.575711456 -3.33518 0.00177653
1.27222389356 0.55564 6.02754 193.521 0.803078 5.76789 0.575489397 -3.34044 0.00178433
1.27229042203 0.556041 6.04044 194.383 0.803463 5.77969 0.575266987 -3.34571 0.00179218
1.2723569505 0.556444 6.0534 195.251 0.803847 5.79154 0.575044227 -3.351 0.00180007
1.27242347897 0.556847 6.06642 196.124 0.804233 5.80344 0.574821113 -3.35631 0.00180802
1.27249000744 0.557251 6.0795 197.002 0.80462 5.8154 0.574597646 -3.36164 0.00181602
1.2725565359 0.557656 6.09264 197.886 0.805007 5.8274 0.574373823 -3.36699 0.00182407
1.27262306437 0.558061 6.10583 198.776 0.805395 5.83946 0.574149644 -3.37236 0.00183216
1.27268959284 0.558468 6.11908 199.671 0.805784 5.85156 0.573925107 -3.37774 0.00184031
1.27275612131 0.558876 6.1324 200.572 0.806174 5.86373 0.573700211 -3.38315 0.00184852
1.27282264978 0.559284 6.14577 201.479 0.806564 5.87594 0.573474955 -3.38858 0.00185677
1.27288917824 0.559693 6.15921 202.392 0.806955 5.88821 0.573249337 -3.39402 0.00186508
1.27295570671 0.560104 6.1727 203.31 0.807348 5.90053 0.573023356 -3.39949 0.00187344
1.27302223518 0.560515 6.18626 204.235 0.807741 5.9129 0.572797011 -3.40497 0.00188185
1.27308876365 0.560927 6.19988 205.165 0.808134 5.92533 0.572570301 -3.41048 0.00189031
1.27315529212 0.56134 6.21356 206.101 0.808529 5.93781 0.572343223 -3.416 0.00189884
1.27322182058 0.561753 6.2273 207.044 0.808924 5.95035 0.572115777 -3.42155 0.00190741
1.27328834905 0.562168 6.24111 207.992 0.809321 5.96294 0.571887962 -3.42712 0.00191604
1.27335487752 0.562584 6.25498 208.946 0.809718 5.97559 0.571659775 -3.4327 0.00192473
1.27342140599 0.563 6.26891 209.907 0.810116 5.98829 0.571431216 -3.43831 0.00193347
1.27348793446 0.563418 6.28291 210.874 0.810515 6.00105 0.571202284 -3.44393 0.00194227
1.27355446292 0.563836 6.29697 211.847 0.810914 6.01387 0.570972977 -3.44958 0.00195112
1.27362099139 0.564256 6.31109 212.826 0.811315 6.02674 0.570743293 -3.45525 0.00196003
1.27368751986 0.564676 6.32528 213.812 0.811716 6.03968 0.570513231 -3.46094 0.001969
1.27375404833 0.565097 6.33954 214.804 0.812118 6.05266 0.57028279 -3.46665 0.00197803
1.2738205768 0.56552 6.35387 215.803 0.812522 6.06571 0.570051969 -3.47238 0.00198712
1.27388710526 0.565943 6.36826 216.808 0.812926 6.07881 0.569820765 -3.47813 0.00199626
1.27395363373 0.566367 6.38271 217.82 0.81333 6.09198 0.569589179 -3.48391 0.00200547
1.2740201622 0.566792 6.39724 218.838 0.813736 6.1052 0.569357207 -3.4897 0.00201474
1.27408669067 0.567218 6.41183 219.863 0.814143 6.11848 0.569124849 -3.49552 0.00202406
1.27415321914 0.567645 6.42649 220.895 0.81455 6.13182 0.568892104 -3.50136 0.00203345
1.2742197476 0.568073 6.44122 221.934 0.814959 6.14522 0.568658969 -3.50721 0.0020429
1.27428627607 0.568502 6.45602 222.979 0.815368 6.15868 0.568425444 -3.5131 0.00205241
1.27435280454 0.568932 6.47089 224.031 0.815778 6.1722 0.568191527 -3.519 0.00206198
1.27441933301 0.569363 6.48583 225.09 0.816189 6.18579 0.567957216 -3.52492 0.00207162
1.27448586148 0.569795 6.50084 226.157 0.816601 6.19943 0.567722511 -3.53087 0.00208132
1.27455238994 0.570228 6.51592 227.23 0.817014 6.21314 0.567487409 -3.53684 0.00209108
1.27461891841 0.570662 6.53108 228.31 0.817428 6.22691 0.567251909 -3.54283 0.00210091
1.27468544688 0.571097 6.5463 229.398 0.817843 6.24074 0.56701601 -3.54885 0.0021108
1.27475197535 0.571533 6.5616 230.493 0.818258 6.25463 0.56677971 -3.55488 0.00212076
1.27481850382 0.57197 6.57697 231.595 0.818675 6.26859 0.566543008 -3.56094 0.00213078
1.27488503228 0.572408 6.59242 232.704 0.819092 6.28261 0.566305902 -3.56702 0.00214087
1.27495156075 0.572848 6.60793 233.821 0.819511 6.2967 0.56606839 -3.57313 0.00215103
1.27501808922 0.573288 6.62353 234.945 0.81993 6.31085 0.565830471 -3.57926 0.00216126
1.27508461769 0.573729 6.6392 236.077 0.82035 6.32506 0.565592144 -3.58541 0.00217155
1.27515114616 0.574171 6.65494 237.216 0.820772 6.33934 0.565353408 -3.59158 0.00218192
1.27521767462 0.574614 6.67076 238.363 0.821194 6.35369 0.565114259 -3.59778 0.00219235
1.27528420309 0.575059 6.68666 239.518 0.821617 6.3681 0.564874697 -3.604 0.00220285
1.27535073156 0.575504 6.70263 240.681 0.822041 6.38258 0.564634721 -3.61025 0.00221342
1.27541726003 0.575951 6.71868 241.851 0.822466 6.39713 0.564394329 -3.61651 0.00222407
1.2754837885 0.576398 6.73481 243.029 0.822892 6.41175 0.564153519 -3.62281 0.00223478
1.27555031696 0.576847 6.75102 244.215 0.823319 6.42643 0.563912289 -3.62912 0.00224557
1.27561684543 0.577296 6.7673 245.41 0.823747 6.44118 0.563670638 -3.63546 0.00225643
1.2756833739 0.577747 6.78367 246.612 0.824177 6.456 0.563428565 -3.64183 0.00226737
1.27574990237 0.578199 6.80012 247.823 0.824607 6.47089 0.563186068 -3.64821 0.00227838
1.27581643084 0.578652 6.81665 249.041 0.825038 6.48585 0.562943144 -3.65463 0.00228946
1.2758829593 0.579106 6.83325 250.268 0.825469 6.50088 0.562699794 -3.66106 0.00230062
1.27594948777 0.579561 6.84995 251.504 0.825902 6.51597 0.562456014 -3.66753 0.00231185
1.27601601624 0.580017 6.86672 252.748 0.826336 6.53114 0.562211804 -3.67401 0.00232316
1.27608254471 0.580475 6.88358 254 0.826772 6.54639 0.561967161 -3.68052 0.00233455
1.27614907318 0.580933 6.90052 255.261 0.827208 6.5617 0.561722084 -3.68706 0.00234601
1.27621560164 0.581393 6.91754 256.53 0.827645 6.57709 0.561476571 -3.69362 0.00235756
1.27628213011 0.581854 6.93465 257.809 0.828083 6.59255 0.561230621 -3.70021 0.00236918
1.27634865858 0.582316 6.95184 259.096 0.828522 6.60808 0.560984232 -3.70682 0.00238088
1.27641518705 0.582779 6.96912 260.392 0.828962 6.62368 0.560737403 -3.71346 0.00239266
1.27648171552 0.583243 6.98649 261.697 0.829403 6.63936 0.560490131 -3.72012 0.00240453
1.27654824398 0.583708 7.00394 263.01 0.829845 6.65512 0.560242414 -3.72681 0.00241647
1.27661477245 0.584175 7.02149 264.333 0.830289 6.67095 0.559994252 -3.73353 0.0024285
1.27668130092 0.584643 7.03912 265.666 0.830733 6.68685 0.559745642 -3.74027 0.00244061
1.27674782939 0.585111 7.05683 267.007 0.831178 6.70284 0.559496583 -3.74703 0.00245281
1.27681435786 0.585582 7.07464 268.358 0.831625 6.71889 0.559247073 -3.75383 0.00246509
1.27688088632 0.586053 7.09254 269.718 0.832072 6.73503 0.55899711 -3.76065 0.00247745
1.27694741479 0.586525 7.11053 271.087 0.832521 6.75124 0.558746692 -3.76749 0.0024899
1.27701394326 0.586999 7.12861 272.466 0.832971 6.76754 0.558495818 -3.77437 0.00250244
1.27708047173 0.587474 7.14679 273.855 0.833421 6.78391 0.558244486 -3.78127 0.00251506
1.2771470002 0.58795 7.16505 275.254 0.833873 6.80036 0.557992694 -3.78819 0.00252777
1.27721352866 0.588427 7.18341 276.662 0.834326 6.81688 0.55774044 -3.79515 0.00254057
1.27728005713 0.588906 7.20186 278.08 0.83478 6.83349 0.557487723 -3.80213 0.00255346
1.2773465856 0.589385 7.22041 279.508 0.835236 6.85018 0.55723454 -3.80914 0.00256645
1.27741311407 0.589866 7.23905 280.946 0.835692 6.86695 0.55698089 -3.81617 0.00257952
1.27747964254 0.590349 7.25779 282.394 0.836149 6.88381 0.556726772 -3.82323 0.00259268
1.277546171 0.590832 7.27663 283.853 0.836608 6.90074 0.556472182 -3.83033 0.00260594
1.27761269947 0.591317 7.29556 285.321 0.837067 6.91776 0.55621712 -3.83744 0.00261929
1.27767922794 0.591803 7.31459 286.801 0.837528 6.93486 0.555961583 -3.84459 0.00263273
1.27774575641 0.59229 7.33372 288.29 0.83799 6.95205 0.555705569 -3.85177 0.00264627
1.27781228488 0.592779 7.35295 289.79 0.838453 6.96932 0.555449078 -3.85897 0.0026599
1.27787881334 0.593268 7.37228 291.301 0.838917 6.98667 0.555192106 -3.8662 0.00267363
1.27794534181 0.59376 7.39171 292.823 0.839383 7.00411 0.554934652 -3.87346 0.00268746
1.27801187028 0.594252 7.41124 294.355 0.839849 7.02164 0.554676714 -3.88075 0.00270139
1.27807839875 0.594746 7.43088 295.898 0.840317 7.03925 0.554418291 -3.88807 0.00271541
1.27814492722 0.595241 7.45062 297.453 0.840786 7.05695 0.554159379 -3.89542 0.00272954
1.27821145568 0.595737 7.47046 299.018 0.841256 7.07474 0.553899978 -3.90279 0.00274376
1.27827798415 0.596235 7.4904 300.595 0.841727 7.09262 0.553640085 -3.9102 0.00275809
1.27834451262 0.596734 7.51045 302.183 0.8422 7.11058 0.553379698 -3.91763 0.00277252
1.27841104109 0.597234 7.53061 303.782 0.842673 7.12864 0.553118816 -3.9251 0.00278706
1.27847756956 0.597736 7.55087 305.393 0.843148 7.14678 0.552857436 -3.93259 0.00280169
1.27854409802 0.598239 7.57124 307.016 0.843624 7.16502 0.552595556 -3.94012 0.00281644
1.27861062649 0.598743 7.59172 308.65 0.844102 7.18335 0.552333175 -3.94767 0.00283128
1.27867715496 0.599249 7.61231 310.296 0.84458 7.20177 0.552070291 -3.95526 0.00284624
1.27874368343 0.599756 7.63301 311.953 0.84506 7.22028 0.5518069 -3.96287 0.0028613
1.2788102119 0.600264 7.65382 313.623 0.845541 7.23889 0.551543002 -3.97052 0.00287648
1.27887674036 0.600774 7.67474 315.305 0.846023 7.25759 0.551278595 -3.97819 0.00289176
1.27894326883 0.601286 7.69577 316.999 0.846507 7.27638 0.551013676 -3.9859 0.00290715
1.2790097973 0.601798 7.71692 318.706 0.846991 7.29527 0.550748243 -3.99364 0.00292266
1.27907632577 0.602312 7.73818 320.425 0.847477 7.31425 0.550482294 -4.0014 0.00293827
1.27914285424 0.602828 7.75956 322.156 0.847965 7.33333 0.550215828 -4.0092 0.002954
1.2792093827 0.603345 7.78105 323.9 0.848453 7.35251 0.549948841 -4.01704 0.00296985
1.27927591117 0.603863 7.80265 325.657 0.848943 7.37179 0.549681332 -4.0249 0.00298581
1.27934243964 0.604383 7.82438 327.427 0.849434 7.39116 0.5494133 -4.03279 0.00300188
1.27940896811 0.604904 7.84622 329.209 0.849926 7.41063 0.549144741 -4.04072 0.00301808
1.27947549658 0.605427 7.86818 331.005 0.85042 7.43021 0.548875653 -4.04868 0.00303439
1.27954202504 0.605951 7.89026 332.814 0.850915 7.44988 0.548606035 -4.05667 0.00305082
1.27960855351 0.606477 7.91246 334.636 0.851411 7.46965 0.548335884 -4.06469 0.00306738
1.27967508198 0.607004 7.93479 336.472 0.851909 7.48953 0.548065199 -4.07275 0.00308405
1.27974161045 0.607533 7.95724 338.321 0.852408 7.50951 0.547793976 -4.08084 0.00310085
1.27980813892 0.608063 7.9798 340.184 0.852908 7.52959 0.547522215 -4.08896 0.00311777
1.27987466738 0.608594 8.0025 342.061 0.85341 7.54977 0.547249912 -4.09711 0.00313482
1.27994119585 0.609128 8.02532 343.951 0.853913 7.57006 0.546977065 -4.1053 0.00315199
1.28000772432 0.609662 8.04826 345.856 0.854417 7.59045 0.546703673 -4.11352 0.00316929
1.28007425279 0.610199 8.07134 347.774 0.854923 7.61095 0.546429732 -4.12177 0.00318672
1.28014078126 0.610736 8.09454 349.707 0.85543 7.63156 0.546155242 -4.13006 0.00320427
1.28020730972 0.611276 8.11787 351.655 0.855938 7.65228 0.545880198 -4.13838 0.00322196
1.28027383819 0.611816 8.14133 353.617 0.856448 7.6731 0.545604601 -4.14674 0.00323978
1.28034036666 0.612359 8.16492 355.593 0.856959 7.69403 0.545328446 -4.15513 0.00325773
1.28040689513 0.612903 8.18864 357.584 0.857471 7.71507 0.545051732 -4.16355 0.00327582
1.2804734236 0.613448 8.2125 359.591 0.857985 7.73622 0.544774456 -4.17201 0.00329404
1.28053995206 0.613996 8.23649 361.612 0.858501 7.75748 0.544496616 -4.1805 0.0033124
1.28060648053 0.614544 8.26062 363.648 0.859018 7.77885 0.54421821 -4.18903 0.00333089
1.280673009 0.615095 8.28488 365.7 0.859536 7.80034 0.543939236 -4.19759 0.00334952
1.28073953747 0.615647 8.30927 367.767 0.860056 7.82194 0.543659691 -4.20619 0.0033683
1.28080606594 0.6162 8.33381 369.85 0.860577 7.84365 0.543379573 -4.21482 0.00338721
1.2808725944 0.616756 8.35849 371.949 0.861099 7.86548 0.543098879 -4.22349 0.00340627
1.28093912287 0.617312 8.3833 374.063 0.861623 7.88742 0.542817607 -4.23219 0.00342547
1.28100565134 0.617871 8.40826 376.193 0.862149 7.90948 0.542535755 -4.24093 0.00344481
1.28107217981 0.618431 8.43336 378.34 0.862676 7.93166 0.542253321 -4.24971 0.00346431
1.28113870828 0.618993 8.4586 380.503 0.863204 7.95395 0.541970301 -4.25852 0.00348395
1.28120523674 0.619557 8.48399 382.682 0.863734 7.97637 0.541686694 -4.26737 0.00350373
1.28127176521 0.620122 8.50952 384.878 0.864265 7.9989 0.541402497 -4.27626 0.00352367
1.28133829368 0.620689 8.5352 387.09 0.864798 8.02155 0.541117708 -4.28518 0.00354376
1.28140482215 0.621258 8.56102 389.32 0.865333 8.04433 0.540832323 -4.29414 0.003564
1.28147135062 0.621828 8.587 391.566 0.865869 8.06723 0.540546342 -4.30313 0.0035844
1.28153787908 0.6224 8.61312 393.83 0.866406 8.09025 0.540259761 -4.31217 0.00360495
1.28160440755 0.622974 8.6394 396.11 0.866945 8.11339 0.539972578 -4.32124 0.00362566
1.28167093602 0.62355 8.66583 398.409 0.867486 8.13666 0.53968479 -4.33035 0.00364653
1.28173746449 0.624127 8.69241 400.725 0.868028 8.16006 0.539396394 -4.33949 0.00366756
1.28180399296 0.624706 8.71915 403.059 0.868571 8.18358 0.539107389 -4.34867 0.00368875
1.28187052142 0.625287 8.74604 405.411 0.869117 8.20723 0.538817772 -4.3579 0.0037101
1.28193704989 0.62587 8.77309 407.781 0.869663 8.231 0.53852754 -4.36716 0.00373162
1.28200357836 0.626455 8.8003 410.169 0.870212 8.25491 0.538236691 -4.37646 0.0037533
1.28207010683 0.627041 8.82767 412.576 0.870762 8.27894 0.537945221 -4.38579 0.00377515
1.2821366353 0.627629 8.8552 415.001 0.871313 8.30311 0.537653129 -4.39517 0.00379717
1.28220316376 0.628219 8.88289 417.445 0.871867 8.32741 0.537360413 -4.40459 0.00381936
1.28226969223 0.628811 8.91074 419.908 0.872421 8.35184 0.537067068 -4.41404 0.00384172
1.2823362207 0.629405 8.93876 422.39 0.872978 8.3764 0.536773093 -4.42354 0.00386425
1.28240274917 0.630001 8.96694 424.892 0.873536 8.4011 0.536478485 -4.43307 0.00388696
1.28246927764 0.630598 8.9953 427.413 0.874096 8.42594 0.536183241 -4.44264 0.00390984
1.2825358061 0.631197 9.02381 429.953 0.874657 8.45091 0.53588736 -4.45226 0.0039329
1.28260233457 0.631799 9.0525 432.514 0.87522 8.47602 0.535590837 -4.46191 0.00395615
1.28266886304 0.632402 9.08136 435.094 0.875785 8.50127 0.535293671 -4.4716 0.00397957
1.28273539151 0.633007 9.1104 437.695 0.876351 8.52665 0.534995858 -4.48134 0.00400317
1.28280191998 0.633614 9.1396 440.316 0.876919 8.55218 0.534697396 -4.49112 0.00402697
1.28286844844 0.634223 9.16898 442.958 0.877489 8.57785 0.534398283 -4.50093 0.00405094
1.28293497691 0.634834 9.19854 445.62 0.878061 8.60366 0.534098515 -4.51079 0.00407511
1.28300150538 0.635447 9.22828 448.303 0.878634 8.62961 0.53379809 -4.52069 0.00409946
1.28306803385 0.636062 9.25819 451.008 0.879209 8.65571 0.533497005 -4.53063 0.00412401
1.28313456232 0.636679 9.28829 453.733 0.879786 8.68196 0.533195258 -4.54061 0.00414875
1.28320109078 0.637298 9.31857 456.481 0.880364 8.70835 0.532892844 -4.55064 0.00417368
1.28326761925 0.637919 9.34903 459.25 0.880944 8.73489 0.532589763 -4.5607 0.00419881
1.28333414772 0.638542 9.37967 462.041 0.881526 8.76157 0.53228601 -4.57081 0.00422414
1.28340067619 0.639167 9.4105 464.854 0.88211 8.78841 0.531981584 -4.58096 0.00424967
1.28346720466 0.639794 9.44152 467.689 0.882696 8.8154 0.53167648 -4.59116 0.00427541
1.28353373312 0.640423 9.47273 470.547 0.883283 8.84253 0.531370698 -4.60139 0.00430134
1.28360026159 0.641054 9.50413 473.427 0.883872 8.86982 0.531064232 -4.61167 0.00432748
1.28366679006 0.641688 9.53573 476.331 0.884463 8.89727 0.530757081 -4.622 0.00435383
1.28373331853 0.642323 9.56751 479.258 0.885056 8.92487 0.530449242 -4.63236 0.00438039
1.283799847 0.642961 9.5995 482.208 0.885651 8.95263 0.530140712 -4.64277 0.00440717
1.28386637546 0.6436 9.63168 485.181 0.886247 8.98054 0.529831488 -4.65323 0.00443415
1.28393290393 0.644242 9.66405 488.179 0.886846 9.00861 0.529521567 -4.66373 0.00446135
1.2839994324 0.644886 9.69663 491.2 0.887446 9.03684 0.529210946 -4.67427 0.00448877
1.28406596087 0.645533 9.72941 494.246 0.888048 9.06523 0.528899622 -4.68486 0.00451641
1.28413248934 0.646181 9.7624 497.316 0.888652 9.09378 0.528587592 -4.69549 0.00454426
1.2841990178 0.646831 9.79558 500.411 0.889258 9.1225 0.528274853 -4.70617 0.00457235
1.28426554627 0.647484 9.82898 503.531 0.889866 9.15138 0.527961403 -4.71689 0.00460066
1.28433207474 0.648139 9.86258 506.675 0.890476 9.18043 0.527647237 -4.72766 0.00462919
1.28439860321 0.648797 9.8964 509.846 0.891088 9.20964 0.527332354 -4.73847 0.00465796
1.28446513168 0.649456 9.93042 513.042 0.891701 9.23902 0.52701675 -4.74933 0.00468696
1.28453166014 0.650118 9.96466 516.263 0.892317 9.26856 0.526700422 -4.76023 0.00471619
1.28459818861 0.650782 9.99911 519.511 0.892935 9.29828 0.526383367 -4.77118 0.00474566
1.28466471708 0.651448 10.0338 522.785 0.893554 9.32817 0.526065582 -4.78218 0.00477536
1.28473124555 0.652117 10.0687 526.086 0.894176 9.35823 0.525747064 -4.79322 0.00480531
1.28479777402 0.652788 10.1038 529.414 0.894799 9.38847 0.52542781 -4.80431 0.0048355
1.28486430248 0.653461 10.1391 532.769 0.895425 9.41888 0.525107816 -4.81545 0.00486594
1.28493083095 0.654137 10.1747 536.151 0.896053 9.44946 0.524787079 -4.82663 0.00489662
1.28499735942 0.654815 10.2105 539.56 0.896682 9.48023 0.524465598 -4.83787 0.00492755
1.28506388789 0.655496 10.2465 542.998 0.897314 9.51117 0.524143367 -4.84915 0.00495874
1.28513041636 0.656179 10.2827 546.463 0.897948 9.54229 0.523820384 -4.86047 0.00499018
1.28519694482 0.656864 10.3192 549.957 0.898584 9.57359 0.523496646 -4.87185 0.00502188
1.28526347329 0.657552 10.3559 553.48 0.899222 9.60508 0.52317215 -4.88327 0.00505383
1.28533000176 0.658242 10.3928 557.031 0.899862 9.63675 0.522846892 -4.89474 0.00508605
1.28539653023 0.658934 10.43 560.612 0.900504 9.66861 0.522520869 -4.90626 0.00511853
1.2854630587 0.65963 10.4674 564.222 0.901148 9.70065 0.522194078 -4.91783 0.00515128
1.28552958716 0.660327 10.5051 567.862 0.901795 9.73288 0.521866516 -4.92945 0.0051843
1.28559611563 0.661027 10.543 571.531 0.902443 9.7653 0.52153818 -4.94112 0.00521759
1.2856626441 0.66173 10.5811 575.232 0.903094 9.79791 0.521209065 -4.95283 0.00525116
1.28572917257 0.662435 10.6195 578.962 0.903747 9.83071 0.52087917 -4.9646 0.005285
1.28579570104 0.663143 10.6582 582.724 0.904402 9.86371 0.52054849 -4.97642 0.00531912
1.2858622295 0.663853 10.6971 586.516 0.905059 9.8969 0.520217022 -4.98828 0.00535352
1.28592875797 0.664566 10.7362 590.34 0.905719 9.93028 0.519884763 -5.0002 0.00538821
1.28599528644 0.665282 10.7756 594.196 0.906381 9.96387 0.51955171 -5.01217 0.00542318
1.28606181491 0.666 10.8153 598.084 0.907045 9.99765 0.519217859 -5.02418 0.00545844
1.28612834338 0.666721 10.8552 602.004 0.907711 10.0316 0.518883206 -5.03625 0.005494
1.28619487184 0.667445 10.8954 605.957 0.908379 10.0658 0.518547749 -5.04837 0.00552985
1.28626140031 0.668171 10.9358 609.943 0.90905 10.1002 0.518211484 -5.06054 0.00556601
1.28632792878 0.6689 10.9765 613.962 0.909723 10.1348 0.517874408 -5.07276 0.00560246
1.28639445725 0.669631 11.0175 618.015 0.910399 10.1696 0.517536517 -5.08504 0.00563921
1.28646098572 0.670366 11.0588 622.101 0.911076 10.2046 0.517197807 -5.09736 0.00567628
1.28652751418 0.671103 11.1003 626.222 0.911757 10.2398 0.516858276 -5.10974 0.00571365
1.28659404265 0.671843 11.1421 630.377 0.912439 10.2753 0.516517919 -5.12217 0.00575134
1.28666057112 0.672585 11.1842 634.567 0.913124 10.3109 0.516176734 -5.13466 0.00578934
1.28672709959 0.673331 11.2265 638.793 0.913811 10.3468 0.515834716 -5.14719 0.00582766
1.28679362806 0.674079 11.2692 643.054 0.9145 10.3828 0.515491863 -5.15978 0.0058663
1.28686015652 0.67483 11.3121 647.35 0.915192 10.4191 0.515148171 -5.17242 0.00590527
1.28692668499 0.675584 11.3553 651.683 0.915887 10.4556 0.514803635 -5.18512 0.00594456
1.28699321346 0.676341 11.3988 656.053 0.916584 10.4924 0.514458253 -5.19787 0.00598419
1.28705974193 0.677101 11.4426 660.459 0.917283 10.5293 0.514112022 -5.21067 0.00602415
1.2871262704 0.677864 11.4867 664.903 0.917985 10.5665 0.513764936 -5.22353 0.00606444
1.28719279886 0.678629 11.531 669.384 0.918689 10.6039 0.513416994 -5.23644 0.00610508
1.28725932733 0.679398 11.5757 673.903 0.919396 10.6415 0.51306819 -5.2494 0.00614606
1.2873258558 0.680169 11.6207 678.461 0.920105 10.6794 0.512718523 -5.26242 0.00618739
1.28739238427 0.680944 11.666 683.057 0.920816 10.7175 0.512367987 -5.2755 0.00622907
1.28745891274 0.681722 11.7116 687.692 0.921531 10.7558 0.51201658 -5.28863 0.0062711
1.2875254412 0.682502 11.7575 692.367 0.922248 10.7944 0.511664297 -5.30181 0.00631349
1.28759196967 0.683286 11.8037 697.081 0.922967 10.8331 0.511311135 -5.31506 0.00635624
1.28765849814 0.684073 11.8503 701.836 0.923689 10.8722 0.510957091 -5.32835 0.00639935
1.28772502661 0.684863 11.8971 706.631 0.924414 10.9114 0.51060216 -5.3417 0.00644283
1.28779155508 0.685656 11.9443 711.467 0.925141 10.9509 0.510246339 -5.35511 0.00648668
1.28785808354 0.686452 11.9918 716.345 0.925871 10.9907 0.509889624 -5.36858 0.00653091
1.28792461201 0.687252 12.0396 721.264 0.926603 11.0307 0.509532011 -5.3821 0.00657551
1.28799114048 0.688054 12.0878 726.226 0.927338 11.0709 0.509173497 -5.39568 0.0066205
1.28805766895 0.68886 12.1362 731.23 0.928076 11.1114 0.508814078 -5.40931 0.00666587
1.28812419742 0.689669 12.185 736.277 0.928817 11.1521 0.50845375 -5.423 0.00671162
1.28819072588 0.690481 12.2342 741.367 0.92956 11.1931 0.508092509 -5.43675 0.00675778
1.28825725435 0.691297 12.2837 746.501 0.930306 11.2344 0.507730351 -5.45056 0.00680432
1.28832378282 0.692116 12.3335 751.679 0.931055 11.2759 0.507367273 -5.46442 0.00685127
1.28839031129 0.692938 12.3837 756.902 0.931807 11.3176 0.507003271 -5.47834 0.00689862
1.28845683976 0.693763 12.4342 762.17 0.932561 11.3596 0.506638341 -5.49232 0.00694638
1.28852336822 0.694592 12.4851 767.483 0.933318 11.4019 0.506272478 -5.50636 0.00699456
1.28858989669 0.695425 12.5364 772.843 0.934078 11.4445 0.50590568 -5.52046 0.00704314
1.28865642516 0.69626 12.588 778.248 0.934841 11.4873 0.505537942 -5.53461 0.00709215
1.28872295363 0.6971 12.6399 783.701 0.935607 11.5303 0.505169261 -5.54882 0.00714158
1.2887894821 0.697942 12.6922 789.2 0.936375 11.5737 0.504799632 -5.5631 0.00719144
1.28885601056 0.698788 12.7449 794.748 0.937146 11.6173 0.504429051 -5.57743 0.00724173
1.28892253903 0.699638 12.798 800.343 0.937921 11.6612 0.504057515 -5.59182 0.00729245
1.2889890675 0.700491 12.8514 805.988 0.938698 11.7053 0.503685019 -5.60627 0.00734362
1.28905559597 0.701348 12.9052 811.681 0.939478 11.7497 0.50331156 -5.62078 0.00739523
1.28912212444 0.702208 12.9594 817.424 0.940261 11.7945 0.502937134 -5.63535 0.00744729
1.2891886529 0.703072 13.014 823.217 0.941048 11.8395 0.502561736 -5.64998 0.0074998
1.28925518137 0.70394 13.069 829.06 0.941837 11.8847 0.502185363 -5.66467 0.00755277
1.28932170984 0.704811 13.1243 834.955 0.942629 11.9303 0.501808011 -5.67942 0.0076062
1.28938823831 0.705686 13.18 840.9 0.943424 11.9761 0.501429675 -5.69424 0.0076601
1.28945476678 0.706565 13.2362 846.898 0.944223 12.0223 0.501050352 -5.70911 0.00771447
1.28952129524 0.707447 13.2927 852.949 0.945024 12.0687 0.500670038 -5.72404 0.00776931
1.28958782371 0.708334 13.3497 859.052 0.945828 12.1154 0.500288728 -5.73904 0.00782464
1.28965435218 0.709224 13.407 865.209 0.946636 12.1625 0.499906418 -5.75409 0.00788045
1.28972088065 0.710118 13.4648 871.42 0.947447 12.2098 0.499523104 -5.76921 0.00793674
1.28978740912 0.711015 13.523 877.686 0.948261 12.2574 0.499138783 -5.78439 0.00799353
1.28985393758 0.711917 13.5816 884.006 0.949078 12.3053 0.49875345 -5.79963 0.00805082
1.28992046605 0.712823 13.6406 890.382 0.949898 12.3535 0.498367101 -5.81493 0.00810861
1.28998699452 0.713732 13.7001 896.815 0.950721 12.4021 0.497979732 -5.8303 0.00816692
1.29005352299 0.714645 13.7599 903.304 0.951548 12.4509 0.497591338 -5.84572 0.00822573
1.29012005146 0.715563 13.8203 909.85 0.952378 12.5001 0.497201916 -5.86121 0.00828506
1.29018657992 0.716484 13.881 916.454 0.953211 12.5495 0.496811461 -5.87677 0.00834492
1.29025310839 0.71741 13.9422 923.116 0.954048 12.5993 0.49641997 -5.89238 0.0084053
1.29031963686 0.718339 14.0038 929.837 0.954888 12.6494 0.496027438 -5.90806 0.00846621
1.29038616533 0.719273 14.0659 936.618 0.955731 12.6998 0.49563386 -5.9238 0.00852767
1.2904526938 0.720211 14.1285 943.459 0.956577 12.7506 0.495239234 -5.9396 0.00858967
1.29051922226 0.721153 14.1915 950.36 0.957427 12.8016 0.494843554 -5.95547 0.00865221
1.29058575073 0.722099 14.2549 957.323 0.958281 12.853 0.494446816 -5.9714 0.00871531
1.2906522792 0.72305 14.3188 964.347 0.959138 12.9048 0.494049016 -5.9874 0.00877897
1.29071880767 0.724004 14.3832 971.434 0.959998 12.9568 0.493650149 -6.00346 0.00884319
1.29078533614 0.724964 14.4481 978.583 0.960862 13.0092 0.493250213 -6.01958 0.00890799
1.2908518646 0.725927 14.5134 985.797 0.961729 13.062 0.492849201 -6.03576 0.00897336
1.29091839307 0.726895 14.5793 993.074 0.9626 13.115 0.492447111 -6.05201 0.00903931
1.29098492154 0.727867 14.6456 1000.42 0.963474 13.1685 0.492043937 -6.06833 0.00910585
1.29105145001 0.728843 14.7124 1007.82 0.964352 13.2222 0.491639676 -6.08471 0.00917298
1.29111797848 0.729824 14.7797 1015.3 0.965233 13.2763 0.491234323 -6.10115 0.00924071
1.29118450694 0.73081 14.8475 1022.84 0.966118 13.3308 0.490827874 -6.11766 0.00930904
1.29125103541 0.7318 14.9158 1030.45 0.967007 13.3856 0.490420325 -6.13423 0.00937798
1.29131756388 0.732795 14.9846 1038.12 0.967899 13.4408 0.490011671 -6.15087 0.00944754
1.29138409235 0.733794 15.0539 1045.87 0.968795 13.4963 0.489601908 -6.16757 0.00951772
1.29145062082 0.734798 15.1237 1053.68 0.969695 13.5522 0.489191031 -6.18434 0.00958852
1.29151714928 0.735806 15.1941 1061.56 0.970599 13.6084 0.488779037 -6.20117 0.00965996
1.29158367775 0.736819 15.265 1069.52 0.971506 13.6651 0.488365921 -6.21807 0.00973204
1.29165020622 0.737837 15.3364 1077.54 0.972417 13.7221 0.487951678 -6.23503 0.00980477
1.29171673469 0.73886 15.4084 1085.64 0.973332 13.7794 0.487536305 -6.25206 0.00987814
1.29178326316 0.739887 15.4809 1093.81 0.97425 13.8371 0.487119797 -6.26916 0.00995218
1.29184979162 0.74092 15.5539 1102.06 0.975173 13.8953 0.486702149 -6.28631 0.0100269
1.29191632009 0.741957 15.6275 1110.38 0.976099 13.9537 0.486283358 -6.30354 0.0101022
1.29198284856 0.742999 15.7017 1118.77 0.977029 14.0126 0.485863418 -6.32083 0.0101783
1.29204937703 0.744046 15.7764 1127.24 0.977964 14.0719 0.485442326 -6.33819 0.010255
1.2921159055 0.745098 15.8516 1135.78 0.978902 14.1315 0.485020077 -6.35561 0.0103324
1.29218243396 0.746155 15.9275 1144.4 0.979844 14.1916 0.484596666 -6.3731 0.0104106
1.29224896243 0.747218 16.0039 1153.1 0.98079 14.252 0.48417209 -6.39065 0.0104894
1.2923154909 0.748285 16.0809 1161.88 0.98174 14.3128 0.483746344 -6.40827 0.0105689
1.29238201937 0.749357 16.1585 1170.74 0.982695 14.374 0.483319423 -6.42596 0.0106492
1.29244854784 0.750435 16.2367 1179.68 0.983653 14.4357 0.482891324 -6.44371 0.0107302
1.2925150763 0.751518 16.3155 1188.69 0.984615 14.4977 0.482462041 -6.46153 0.0108119
1.29258160477 0.752606 16.3949 1197.79 0.985582 14.5601 0.482031571 -6.47942 0.0108943
1.29264813324 0.753699 16.4749 1206.98 0.986553 14.623 0.481599909 -6.49737 0.0109775
1.29271466171 0.754798 16.5555 1216.24 0.987528 14.6863 0.48116705 -6.51538 0.0110614
1.29278119018 0.755902 16.6367 1225.59 0.988507 14.75 0.48073299 -6.53347 0.0111461
1.29284771864 0.757012 16.7185 1235.02 0.98949 14.8141 0.480297725 -6.55162 0.0112316
1.29291424711 0.758127 16.801 1244.54 0.990478 14.8786 0.47986125 -6.56983 0.0113178
1.29298077558 0.759247 16.8841 1254.15 0.99147 14.9436 0.479423562 -6.58812 0.0114049
1.29304730405 0.760373 16.9679 1263.84 0.992466 15.0089 0.478984655 -6.60646 0.0114927
1.29311383252 0.761505 17.0523 1273.62 0.993467 15.0748 0.478544524 -6.62488 0.0115813
1.29318036098 0.762642 17.1374 1283.49 0.994472 15.141 0.478103167 -6.64336 0.0116707
1.29324688945 0.763785 17.2231 1293.45 0.995482 15.2077 0.477660578 -6.66191 0.0117609
1.29331341792 0.764934 17.3095 1303.5 0.996496 15.2748 0.477216753 -6.68052 0.011852
1.29337994639 0.766088 17.3965 1313.64 0.997514 15.3424 0.476771687 -6.6992 0.0119438
1.29344647486 0.767248 17.4843 1323.88 0.998537 15.4105 0.476325376 -6.71794 0.0120365
1.29351300332 0.768415 17.5727 1334.2 0.999565 15.4789 0.475877816 -6.73676 0.0121301
1.29357953179 0.769587 17.6618 1344.62 1.0006 15.5479 0.475429003 -6.75563 0.0122245
1.29364606026 0.770765 17.7516 1355.14 1.00163 15.6173 0.474978931 -6.77458 0.0123198
1.29371258873 0.771949 17.8421 1365.75 1.00267 15.6871 0.474527597 -6.79359 0.0124159
1.2937791172 0.773139 17.9333 1376.46 1.00372 15.7575 0.474074996 -6.81266 0.0125129
1.29384564566 0.774335 18.0252 1387.27 1.00477 15.8283 0.473621124 -6.8318 0.0126108
1.29391217413 0.775537 18.1179 1398.17 1.00583 15.8995 0.473165976 -6.85101 0.0127095
1.2939787026 0.776746 18.2113 1409.17 1.00689 15.9713 0.472709548 -6.87028 0.0128092
1.29404523107 0.77796 18.3054 1420.28 1.00795 16.0435 0.472251836 -6.88962 0.0129098
1.29411175954 0.779181 18.4003 1431.48 1.00902 16.1162 0.471792835 -6.90902 0.0130113
1.294178288 0.780408 18.4959 1442.79 1.0101 16.1894 0.471332541 -6.92849 0.0131137
1.29424481647 0.781642 18.5922 1454.2 1.01118 16.263 0.47087095 -6.94802 0.0132171
1.29431134494 0.782882 18.6894 1465.72 1.01226 16.3372 0.470408057 -6.96762 0.0133214
1.29437787341 0.784129 18.7873 1477.34 1.01335 16.4119 0.469943858 -6.98729 0.0134267
1.29444440188 0.785382 18.8859 1489.07 1.01444 16.487 0.469478349 -7.00701 0.0135329
1.29451093034 0.786642 18.9854 1500.9 1.01554 16.5627 0.469011525 -7.02681 0.0136401
1.29457745881 0.787908 19.0856 1512.84 1.01665 16.6388 0.468543382 -7.04666 0.0137483
1.29464398728 0.789181 19.1867 1524.9 1.01776 16.7155 0.468073916 -7.06658 0.0138574
1.29471051575 0.790461 19.2885 1537.06 1.01887 16.7927 0.467603122 -7.08657 0.0139676
1.29477704422 0.791748 19.3912 1549.33 1.01999 16.8704 0.467130997 -7.10662 0.0140788
1.29484357268 0.793041 19.4947 1561.72 1.02112 16.9487 0.466657536 -7.12673 0.014191
1.29491010115 0.794342 19.599 1574.22 1.02225 17.0274 0.466182735 -7.14691 0.0143042
1.29497662962 0.795649 19.7042 1586.83 1.02338 17.1067 0.465706589 -7.16715 0.0144184
1.29504315809 0.796964 19.8102 1599.56 1.02452 17.1865 0.465229095 -7.18745 0.0145337
1.29510968656 0.798285 19.917 1612.41 1.02567 17.2668 0.464750247 -7.20782 0.0146501
1.29517621502 0.799614 20.0247 1625.37 1.02682 17.3477 0.464270043 -7.22825 0.0147675
1.29524274349 0.80095 20.1333 1638.45 1.02798 17.4292 0.463788478 -7.24874 0.014886
1.29530927196 0.802293 20.2427 1651.65 1.02914 17.5111 0.463305547 -7.26929 0.0150055
1.29537580043 0.803643 20.353 1664.98 1.03031 17.5937 0.462821247 -7.28991 0.0151262
1.2954423289 0.805001 20.4642 1678.42 1.03148 17.6768 0.462335573 -7.31058 0.015248
1.29550885736 0.806366 20.5764 1691.99 1.03266 17.7604 0.461848522 -7.33132 0.0153709
1.29557538583 0.807739 20.6894 1705.68 1.03384 17.8446 0.461360089 -7.35212 0.0154949
1.2956419143 0.809119 20.8033 1719.5 1.03503 17.9294 0.46087027 -7.37298 0.01562
1.29570844277 0.810507 20.9182 1733.45 1.03623 18.0147 0.460379062 -7.3939 0.0157463
1.29577497124 0.811902 21.034 1747.52 1.03743 18.1006 0.459886459 -7.41488 0.0158738
1.2958414997 0.813305 21.1507 1761.72 1.03864 18.1871 0.459392459 -7.43592 0.0160024
1.29590802817 0.814716 21.2684 1776.05 1.03985 18.2742 0.458897057 -7.45702 0.0161322
1.29597455664 0.816135 21.387 1790.51 1.04107 18.3618 0.45840025 -7.47818 0.0162632
1.29604108511 0.817562 21.5066 1805.11 1.04229 18.4501 0.457902033 -7.4994 0.0163953
1.29610761358 0.818997 21.6272 1819.84 1.04352 18.5389 0.457402402 -7.52067 0.0165287
1.29617414204 0.82044 21.7488 1834.7 1.04476 18.6283 0.456901354 -7.54201 0.0166633
1.29624067051 0.821891 21.8713 1849.7 1.046 18.7184 0.456398884 -7.5634 0.0167992
1.29630719898 0.82335 21.9949 1864.84 1.04725 18.809 0.45589499 -7.58485 0.0169363
1.29637372745 0.824817 22.1195 1880.12 1.04851 18.9003 0.455389667 -7.60635 0.0170746
1.29644025592 0.826293 22.2451 1895.53 1.04977 18.9921 0.454882911 -7.62791 0.0172142
1.29650678438 0.827777 22.3717 1911.09 1.05103 19.0846 0.454374719 -7.64953 0.0173551
1.29657331285 0.82927 22.4993 1926.79 1.05231 19.1777 0.453865086 -7.67121 0.0174973
1.29663984132 0.830771 22.6281 1942.63 1.05358 19.2714 0.45335401 -7.69293 0.0176408
1.29670636979 0.832281 22.7578 1958.62 1.05487 19.3658 0.452841487 -7.71472 0.0177856
1.29677289826 0.833799 22.8887 1974.76 1.05616 19.4608 0.452327512 -7.73655 0.0179317
1.29683942672 0.835326 23.0206 1991.04 1.05746 19.5564 0.451812084 -7.75844 0.0180791
1.29690595519 0.836862 23.1536 2007.47 1.05876 19.6527 0.451295196 -7.78039 0.0182279
1.29697248366 0.838407 23.2877 2024.05 1.06007 19.7496 0.450776848 -7.80238 0.018378
1.29703901213 0.839961 23.4229 2040.78 1.06139 19.8472 0.450257034 -7.82443 0.0185296
1.2971055406 0.841524 23.5592 2057.67 1.06271 19.9454 0.449735752 -7.84653 0.0186825
1.29717206906 0.843095 23.6967 2074.71 1.06404 20.0443 0.449212997 -7.86868 0.0188368
1.29723859753 0.844677 23.8353 2091.9 1.06538 20.1438 0.448688768 -7.89088 0.0189925
1.297305126 0.846267 23.975 2109.25 1.06673 20.244 0.44816306 -7.91313 0.0191496
1.29737165447 0.847867 24.1159 2126.76 1.06808 20.3449 0.447635869 -7.93543 0.0193081
1.29743818294 0.849476 24.258 2144.43 1.06943 20.4465 0.447107194 -7.95778 0.0194681
1.2975047114 0.851094 24.4013 2162.26 1.0708 20.5487 0.44657703 -7.98018 0.0196296
1.29757123987 0.852723 24.5457 2180.25 1.07217 20.6517 0.446045375 -8.00262 0.0197925
1.29763776834 0.85436 24.6914 2198.41 1.07354 20.7553 0.445512225 -8.02511 0.0199569
1.29770429681 0.856008 24.8382 2216.73 1.07493 20.8596 0.444977577 -8.04765 0.0201228
1.29777082528 0.857665 24.9863 2235.22 1.07632 20.9646 0.444441429 -8.07023 0.0202902
1.29783735374 0.859333 25.1357 2253.87 1.07772 21.0703 0.443903777 -8.09285 0.0204592
1.29790388221 0.86101 25.2862 2272.7 1.07912 21.1767 0.443364618 -8.11552 0.0206296
1.29797041068 0.862697 25.4381 2291.7 1.08054 21.2839 0.442823949 -8.13823 0.0208017
1.29803693915 0.864395 25.5912 2310.86 1.08195 21.3917 0.442281769 -8.16099 0.0209752
1.29810346762 0.866102 25.7455 2330.21 1.08338 21.5003 0.441738072 -8.18378 0.0211504
1.29816999608 0.86782 25.9012 2349.72 1.08482 21.6096 0.441192858 -8.20662 0.0213271
1.29823652455 0.869549 26.0582 2369.42 1.08626 21.7196 0.440646124 -8.2295 0.0215054
1.29830305302 0.871287 26.2165 2389.29 1.08771 21.8303 0.440097866 -8.25242 0.0216854
1.29836958149 0.873037 26.3761 2409.34 1.08916 21.9418 0.439548082 -8.27537 0.0218669
1.29843610996 0.874797 26.5371 2429.58 1.09062 22.0541 0.438996769 -8.29836 0.0220501
1.29850263842 0.876568 26.6994 2449.99 1.0921 22.167 0.438443926 -8.32139 0.022235
1.29856916689 0.87835 26.8631 2470.59 1.09357 22.2808 0.43788955 -8.34446 0.0224215
1.29863569536 0.880142 27.0281 2491.38 1.09506 22.3953 0.437333638 -8.36756 0.0226097
1.29870222383 0.881946 27.1946 2512.35 1.09655 22.5105 0.436776188 -8.39069 0.0227996
1.2987687523 0.883761 27.3624 2533.51 1.09806 22.6265 0.436217197 -8.41386 0.0229912
1.29883528076 0.885587 27.5317 2554.86 1.09956 22.7433 0.435656665 -8.43706 0.0231846
1.29890180923 0.887424 27.7024 2576.41 1.10108 22.8609 0.435094588 -8.46029 0.0233796
1.2989683377 0.889273 27.8745 2598.15 1.10261 22.9792 0.434530964 -8.48355 0.0235764
1.29903486617 0.891133 28.0481 2620.08 1.10414 23.0983 0.433965792 -8.50684 0.023775
1.29910139464 0.893005 28.2231 2642.21 1.10568 23.2182 0.43339907 -8.53016 0.0239754
1.2991679231 0.894888 28.3996 2664.53 1.10723 23.3389 0.432830795 -8.5535 0.0241775
1.29923445157 0.896784 28.5776 2687.06 1.10879 23.4604 0.432260966 -8.57688 0.0243815
1.29930098004 0.898691 28.7572 2709.79 1.11035 23.5827 0.431689582 -8.60027 0.0245873
1.29936750851 0.90061 28.9382 2732.72 1.11192 23.7058 0.43111664 -8.6237 0.0247949
1.29943403698 0.902541 29.1208 2755.85 1.1135 23.8297 0.430542138 -8.64714 0.0250043
1.29950056544 0.904485 29.3049 2779.19 1.11509 23.9544 0.429966077 -8.67061 0.0252157
1.29956709391 0.90644 29.4906 2802.74 1.11669 24.08 0.429388453 -8.6941 0.0254289
1.29963362238 0.908409 29.6778 2826.49 1.1183 24.2063 0.428809266 -8.71761 0.025644
1.29970015085 0.910389 29.8667 2850.46 1.11991 24.3335 0.428228515 -8.74113 0.025861
1.29976667932 0.912383 30.0571 2874.64 1.12154 24.4616 0.427646198 -8.76468 0.0260799
1.29983320778 0.914389 30.2492 2899.04 1.12317 24.5904 0.427062314 -8.78824 0.0263008
1.29989973625 0.916408 30.4428 2923.64 1.12481 24.7201 0.426476861 -8.81181 0.0265236
1.29996626472 0.918439 30.6382 2948.47 1.12646 24.8507 0.42588984 -8.8354 0.0267484
1.30003279319 0.920484 30.8352 2973.52 1.12811 24.9821 0.425301249 -8.85901 0.0269751
1.30009932166 0.922542 31.0338 2998.78 1.12978 25.1143 0.424711088 -8.88262 0.0272039
1.30016585012 0.924613 31.2342 3024.27 1.13146 25.2475 0.424119355 -8.90624 0.0274346
1.30023237859 0.926698 31.4362 3049.98 1.13314 25.3814 0.42352605 -8.92988 0.0276674
1.30029890706 0.928796 31.64 3075.92 1.13483 25.5163 0.422931173 -8.95352 0.0279023
1.30036543553 0.930908 31.8455 3102.08 1.13654 25.652 0.422334722 -8.97716 0.0281392
1.300431964 0.933034 32.0528 3128.48 1.13825 25.7886 0.421736699 -9.00082 0.0283781
1.30049849246 0.935173 32.2618 3155.1 1.13997 25.9261 0.421137101 -9.02447 0.0286192
1.30056502093 0.937326 32.4726 3181.95 1.1417 26.0645 0.42053593 -9.04813 0.0288623
1.3006315494 0.939494 32.6852 3209.04 1.14343 26.2037 0.419933185 -9.07179 0.0291075
1.30069807787 0.941675 32.8996 3236.36 1.14518 26.3439 0.419328866 -9.09545 0.0293549
1.30076460634 0.943871 33.1158 3263.93 1.14694 26.485 0.418722973 -9.1191 0.0296045
1.3008311348 0.946082 33.3339 3291.72 1.14871 26.6269 0.418115506 -9.14275 0.0298561
1.30089766327 0.948307 33.5538 3319.76 1.15048 26.7698 0.417506466 -9.1664 0.03011
1.30096419174 0.950546 33.7756 3348.04 1.15227 26.9136 0.416895853 -9.19004 0.0303661
1.30103072021 0.952801 33.9993 3376.57 1.15406 27.0583 0.416283667 -9.21368 0.0306243
1.30109724868 0.95507 34.2249 3405.34 1.15587 27.2039 0.415669909 -9.2373 0.0308848
1.30116377714 0.957355 34.4524 3434.35 1.15768 27.3504 0.415054581 -9.26091 0.0311475
1.30123030561 0.959654 34.6818 3463.62 1.15951 27.4979 0.414437681 -9.28451 0.0314124
1.30129683408 0.961969 34.9132 3493.13 1.16134 27.6463 0.413819212 -9.3081 0.0316796
1.30136336255 0.9643 35.1466 3522.9 1.16319 27.7957 0.413199175 -9.33167 0.0319491
1.30142989102 0.966646 35.382 3552.92 1.16504 27.946 0.41257757 -9.35522 0.0322209
1.30149641948 0.969008 35.6194 3583.19 1.16691 28.0972 0.411954398 -9.37875 0.032495
1.30156294795 0.971385 35.8588 3613.72 1.16878 28.2494 0.411329662 -9.40227 0.0327714
1.30162947642 0.973779 36.1002 3644.51 1.17066 28.4025 0.410703362 -9.42576 0.0330502
1.30169600489 0.976189 36.3437 3675.56 1.17256 28.5566 0.4100755 -9.44922 0.0333313
1.30176253336 0.978615 36.5893 3706.87 1.17446 28.7117 0.409446078 -9.47266 0.0336148
1.30182906182 0.981057 36.8369 3738.44 1.17638 28.8677 0.408815098 -9.49608 0.0339006
1.30189559029 0.983516 37.0867 3770.27 1.1783 29.0247 0.40818256 -9.51946 0.0341889
1.30196211876 0.985992 37.3386 3802.38 1.18024 29.1827 0.407548468 -9.54281 0.0344795
1.30202864723 0.988485 37.5926 3834.75 1.18219 29.3417 0.406912823 -9.56613 0.0347726
1.3020951757 0.990994 37.8488 3867.39 1.18415 29.5016 0.406275628 -9.58942 0.0350681
1.30216170416 0.993521 38.1072 3900.3 1.18611 29.6626 0.405636885 -9.61267 0.0353661
1.30222823263 0.996064 38.3678 3933.48 1.18809 29.8245 0.404996597 -9.63588 0.0356665
1.3022947611 0.998626 38.6306 3966.94 1.19008 29.9874 0.404354765 -9.65905 0.0359694
1.30236128957 1.0012 38.8956 4000.67 1.19208 30.1513 0.403711394 -9.68218 0.0362748
1.30242781804 1.0038 39.1629 4034.68 1.19409 30.3162 0.403066485 -9.70527 0.0365828
1.3024943465 1.00642 39.4325 4068.97 1.19612 30.4822 0.402420041 -9.72831 0.0368932
1.30256087497 1.00905 39.7043 4103.54 1.19815 30.6491 0.401772067 -9.7513 0.0372062
1.30262740344 1.0117 39.9785 4138.39 1.20019 30.817 0.401122564 -9.77424 0.0375217
1.30269393191 1.01437 40.255 4173.52 1.20225 30.986 0.400471537 -9.79713 0.0378398
1.30276046038 1.01705 40.5338 4208.94 1.20432 31.156 0.399818989 -9.81997 0.0381605
1.30282698884 1.01976 40.815 4244.64 1.2064 31.327 0.399164923 -9.84276 0.0384837
1.30289351731 1.02249 41.0986 4280.63 1.20849 31.499 0.398509343 -9.86548 0.0388096
1.30296004578 1.02523 41.3846 4316.91 1.21059 31.6721 0.397852254 -9.88815 0.0391381
1.30302657425 1.02799 41.673 4353.48 1.2127 31.8462 0.397193658 -9.91075 0.0394692
1.30309310272 1.03077 41.9639 4390.34 1.21482 32.0213 0.396533561 -9.93329 0.0398029
1.30315963118 1.03358 42.2572 4427.5 1.21696 32.1975 0.395871966 -9.95577 0.0401393
1.30322615965 1.0364 42.553 4464.94 1.21911 32.3747 0.395208878 -9.97817 0.0404784
1.30329268812 1.03924 42.8513 4502.69 1.22127 32.553 0.394544302 -10.0005 0.0408201
1.30335921659 1.0421 43.1521 4540.73 1.22344 32.7323 0.393878243 -10.0228 0.0411646
1.30342574506 1.04498 43.4555 4579.07 1.22562 32.9127 0.393210704 -10.045 0.0415117
1.30349227352 1.04788 43.7614 4617.71 1.22782 33.0941 0.392541691 -10.0671 0.0418615
1.30355880199 1.0508 44.0699 4656.65 1.23003 33.2766 0.39187121 -10.0891 0.0422141
1.30362533046 1.05374 44.381 4695.89 1.23225 33.4601 0.391199265 -10.1111 0.0425694
1.30369185893 1.05671 44.6947 4735.44 1.23448 33.6447 0.390525862 -10.133 0.0429275
1.3037583874 1.05969 45.0111 4775.29 1.23672 33.8304 0.389851007 -10.1547 0.0432883
1.30382491586 1.0627 45.3301 4815.45 1.23898 34.0171 0.389174705 -10.1764 0.0436519
1.30389144433 1.06572 45.6518 4855.91 1.24125 34.2049 0.388496962 -10.1981 0.0440183
1.3039579728 1.06877 45.9762 4896.68 1.24353 34.3938 0.387817785 -10.2196 0.0443875
1.30402450127 1.07184 46.3034 4937.76 1.24583 34.5837 0.387137178 -10.241 0.0447594
1.30409102974 1.07493 46.6332 4979.15 1.24813 34.7748 0.386455149 -10.2623 0.0451342
1.3041575582 1.07805 46.9659 5020.86 1.25045 34.9669 0.385771705 -10.2836 0.0455118
1.30422408667 1.08118 47.3013 5062.87 1.25279 35.1601 0.385086851 -10.3047 0.0458923
1.30429061514 1.08434 47.6395 5105.2 1.25513 35.3544 0.384400594 -10.3257 0.0462755
1.30435714361 1.08752 47.9806 5147.84 1.25749 35.5497 0.383712942 -10.3467 0.0466616
1.30442367208 1.09072 48.3245 5190.8 1.25986 35.7462 0.383023901 -10.3675 0.0470506
1.30449020054 1.09395 48.6713 5234.07 1.26225 35.9437 0.382333479 -10.3882 0.0474425
1.30455672901 1.0972 49.0209 5277.66 1.26464 36.1424 0.381641683 -10.4088 0.0478372
1.30462325748 1.10047 49.3735 5321.57 1.26705 36.3421 0.38094852 -10.4293 0.0482348
1.30468978595 1.10377 49.729 5365.8 1.26948 36.5429 0.380253999 -10.4496 0.0486352
1.30475631442 1.10709 50.0875 5410.35 1.27192 36.7449 0.379558127 -10.4699 0.0490386
1.30482284288 1.11043 50.4489 5455.21 1.27437 36.9479 0.378860912 -10.49 0.0494449
1.30488937135 1.1138 50.8133 5500.4 1.27683 37.152 0.378162362 -10.51 0.0498541
1.30495589982 1.1172 51.1808 5545.91 1.27931 37.3572 0.377462486 -10.5299 0.0502662
1.30502242829 1.12061 51.5513 5591.74 1.2818 37.5635 0.376761292 -10.5496 0.0506812
1.30508895676 1.12405 51.9248 5637.9 1.28431 37.771 0.376058788 -10.5692 0.0510992
1.30515548522 1.12752 52.3014 5684.38 1.28683 37.9795 0.375354985 -10.5887 0.05152
1.30522201369 1.13101 52.6812 5731.18 1.28936 38.1891 0.374649889 -10.6081 0.0519438
1.30528854216 1.13453 53.064 5778.3 1.29191 38.3998 0.373943512 -10.6273 0.0523706
1.30535507063 1.13807 53.45 5825.75 1.29447 38.6117 0.373235861 -10.6463 0.0528003
1.3054215991 1.14164 53.8392 5873.53 1.29705 38.8246 0.372526947 -10.6653 0.0532329
1.30548812756 1.14524 54.2315 5921.63 1.29964 39.0387 0.371816778 -10.684 0.0536685
1.30555465603 1.14886 54.6271 5970.05 1.30224 39.2538 0.371105366 -10.7027 0.0541071
1.3056211845 1.15251 55.0259 6018.81 1.30486 39.4701 0.370392719 -10.7211 0.0545486
1.30568771297 1.15618 55.428 6067.89 1.30749 39.6874 0.369678847 -10.7395 0.054993
1.30575424144 1.15988 55.8333 6117.29 1.31014 39.9059 0.368963762 -10.7576 0.0554404
1.3058207699 1.16361 56.2419 6167.02 1.3128 40.1255 0.368247473 -10.7756 0.0558908
1.30588729837 1.16736 56.6539 6217.08 1.31548 40.3461 0.367529991 -10.7935 0.0563442
1.30595382684 1.17115 57.0691 6267.46 1.31817 40.5679 0.366811327 -10.8112 0.0568004
1.30602035531 1.17496 57.4878 6318.17 1.32088 40.7908 0.366091491 -10.8287 0.0572597
1.30608688378 1.1788 57.9098 6369.21 1.3236 41.0148 0.365370495 -10.8461 0.0577219
1.30615341224 1.18266 58.3353 6420.57 1.32634 41.2399 0.36464835 -10.8633 0.0581871
1.30621994071 1.18656 58.7641 6472.26 1.32909 41.4661 0.363925067 -10.8803 0.0586552
1.30628646918 1.19048 59.1965 6524.27 1.33185 41.6934 0.363200659 -10.8971 0.0591263
1.30635299765 1.19444 59.6322 6576.61 1.33464 41.9217 0.362475135 -10.9138 0.0596003
1.30641952612 1.19842 60.0715 6629.27 1.33743 42.1512 0.361748509 -10.9303 0.0600773
1.30648605458 1.20243 60.5143 6682.26 1.34024 42.3818 0.361020793 -10.9466 0.0605572
1.30655258305 1.20647 60.9607 6735.57 1.34307 42.6135 0.360291998 -10.9627 0.0610401
1.30661911152 1.21054 61.4105 6789.2 1.34591 42.8462 0.359562137 -10.9786 0.0615258
1.30668563999 1.21464 61.864 6843.16 1.34877 43.0801 0.358831223 -10.9943 0.0620146
1.30675216846 1.21877 62.3211 6897.44 1.35165 43.315 0.358099268 -11.0099 0.0625062
1.30681869692 1.22293 62.7818 6952.04 1.35454 43.551 0.357366285 -11.0252 0.0630007
1.30688522539 1.22713 63.2461 7006.96 1.35744 43.7881 0.356632287 -11.0404 0.0634982
1.30695175386 1.23135 63.7141 7062.2 1.36036 44.0263 0.355897287 -11.0554 0.0639986
1.30701828233 1.2356 64.1858 7117.76 1.3633 44.2656 0.355161299 -11.0701 0.0645018
1.3070848108 1.23989 64.6612 7173.63 1.36625 44.5059 0.354424336 -11.0847 0.0650079
1.30715133926 1.24421 65.1403 7229.83 1.36922 44.7474 0.353686411 -11.099 0.0655169
1.30721786773 1.24856 65.6232 7286.33 1.37221 44.9898 0.352947538 -11.1132 0.0660288
1.3072843962 1.25294 66.1098 7343.15 1.37521 45.2334 0.352207732 -11.1271 0.0665435
1.30735092467 1.25735 66.6002 7400.29 1.37822 45.478 0.351467007 -11.1408 0.0670611
1.30741745314 1.2618 67.0945 7457.73 1.38126 45.7237 0.350725376 -11.1543 0.0675815
1.3074839816 1.26628 67.5925 7515.49 1.38431 45.9704 0.349982854 -11.1676 0.0681046
1.30755051007 1.27079 68.0945 7573.55 1.38737 46.2181 0.349239455 -11.1807 0.0686306
1.30761703854 1.27534 68.6003 7631.92 1.39046 46.467 0.348495195 -11.1935 0.0691594
1.30768356701 1.27992 69.1099 7690.59 1.39356 46.7168 0.347750088 -11.2061 0.069691
1.30775009548 1.28454 69.6235 7749.57 1.39667 46.9677 0.347004149 -11.2185 0.0702253
1.30781662394 1.28919 70.1411 7808.85 1.39981 47.2197 0.346257393 -11.2307 0.0707623
1.30788315241 1.29387 70.6626 7868.42 1.40296 47.4726 0.345509836 -11.2426 0.0713021
1.30794968088 1.29859 71.188 7928.3 1.40612 47.7266 0.344761493 -11.2543 0.0718445
1.30801620935 1.30334 71.7175 7988.47 1.40931 47.9816 0.344012379 -11.2658 0.0723897
1.30808273782 1.30813 72.251 8048.93 1.41251 48.2376 0.343262511 -11.277 0.0729375
1.30814926628 1.31295 72.7885 8109.69 1.41573 48.4946 0.342511904 -11.288 0.073488
1.30821579475 1.31782 73.33 8170.73 1.41896 48.7527 0.341760574 -11.2987 0.0740411
1.30828232322 1.32271 73.8757 8232.06 1.42221 49.0117 0.341008537 -11.3092 0.0745967
1.30834885169 1.32765 74.4254 8293.67 1.42548 49.2717 0.34025581 -11.3195 0.075155
1.30841538016 1.33261 74.9792 8355.57 1.42877 49.5327 0.339502408 -11.3295 0.0757159
1.30848190862 1.33762 75.5371 8417.74 1.43207 49.7947 0.33874835 -11.3392 0.0762792
1.30854843709 1.34267 76.0992 8480.19 1.43539 50.0576 0.33799365 -11.3487 0.0768451
1.30861496556 1.34775 76.6655 8542.91 1.43873 50.3215 0.337238327 -11.358 0.0774134
1.30868149403 1.35287 77.2359 8605.9 1.44209 50.5864 0.336482396 -11.367 0.0779843
1.3087480225 1.35802 77.8106 8669.16 1.44546 50.8522 0.335725876 -11.3757 0.0785575
1.30881455096 1.36322 78.3894 8732.68 1.44886 51.119 0.334968782 -11.3842 0.0791332
1.30888107943 1.36845 78.9725 8796.46 1.45227 51.3867 0.334211133 -11.3924 0.0797112
1.3089476079 1.37373 79.5599 8860.5 1.45569 51.6553 0.333452947 -11.4004 0.0802915
1.30901413637 1.37904 80.1515 8924.8 1.45914 51.9249 0.332694239 -11.4081 0.0808742
1.30908066484 1.38439 80.7474 8989.34 1.4626 52.1954 0.331935029 -11.4155 0.0814592
1.3091471933 1.38978 81.3476 9054.13 1.46608 52.4668 0.331175334 -11.4227 0.0820464
1.30921372177 1.39522 81.9521 9119.17 1.46958 52.739 0.330415172 -11.4295 0.0826359
1.30928025024 1.40069 82.561 9184.44 1.4731 53.0122 0.329654561 -11.4362 0.0832275
1.30934677871 1.4062 83.1742 9249.95 1.47664 53.2862 0.328893518 -11.4425 0.0838213
1.30941330718 1.41176 83.7917 9315.69 1.48019 53.5612 0.328132063 -11.4486 0.0844172
1.30947983564 1.41735 84.4137 9381.66 1.48376 53.8369 0.327370214 -11.4543 0.0850151
1.30954636411 1.42299 85.04 9447.86 1.48735 54.1136 0.326607989 -11.4599 0.0856152
1.30961289258 1.42867 85.6708 9514.27 1.49096 54.3911 0.325845406 -11.4651 0.0862172
1.30967942105 1.43439 86.306 9580.9 1.49459 54.6694 0.325082485 -11.47 0.0868212
1.30974594952 1.44015 86.9456 9647.74 1.49824 54.9485 0.324319244 -11.4747 0.0874271
1.30981247798 1.44596 87.5897 9714.79 1.5019 55.2285 0.323555701 -11.4791 0.0880349
1.30987900645 1.4518 88.2382 9782.03 1.50559 55.5092 0.322791877 -11.4832 0.0886446
1.30994553492 1.4577 88.8912 9849.48 1.50929 55.7908 0.322027789 -11.487 0.089256
1.31001206339 1.46363 89.5488 9917.12 1.51301 56.0731 0.321263457 -11.4905 0.0898693
1.31007859186 1.46961 90.2108 9984.94 1.51675 56.3562 0.320498901 -11.4938 0.0904842
1.31014512032 1.47564 90.8773 10052.9 1.52051 56.6401 0.319734139 -11.4967 0.0911008
1.31021164879 1.4817 91.5484 10121.1 1.52429 56.9247 0.31896919 -11.4994 0.0917191
1.31027817726 1.48782 92.224 10189.5 1.52808 57.2101 0.318204075 -11.5017 0.0923389
1.31034470573 1.49398 92.9042 10258 1.5319 57.4962 0.317438812 -11.5038 0.0929603
1.3104112342 1.50018 93.5889 10326.7 1.53573 57.783 0.316673422 -11.5056 0.0935831
1.31047776266 1.50643 94.2782 10395.6 1.53959 58.0706 0.315907924 -11.507 0.0942074
1.31054429113 1.51272 94.9721 10464.5 1.54346 58.3588 0.315142337 -11.5082 0.0948331
1.3106108196 1.51906 95.6706 10533.7 1.54735 58.6477 0.314376682 -11.5091 0.0954602
1.31067734807 1.52545 96.3737 10603 1.55126 58.9373 0.313610978 -11.5097 0.0960885
1.31074387654 1.53189 97.0814 10672.4 1.55519 59.2275 0.312845245 -11.51 0.096718
1.310810405 1.53837 97.7938 10741.9 1.55914 59.5184 0.312079503 -11.51 0.0973488
1.31087693347 1.5449 98.5107 10811.6 1.56311 59.8099 0.311313772 -11.5096 0.0979806
1.31094346194 1.55148 99.2323 10881.4 1.5671 60.1021 0.310548073 -11.509 0.0986136
1.31100999041 1.5581 99.9586 10951.3 1.57111 60.3948 0.309782425 -11.5081 0.0992475
1.31107651888 1.56478 100.689 11021.3 1.57514 60.6881 0.309016848 -11.5069 0.0998825
1.31114304734 1.5715 101.425 11091.3 1.57919 60.982 0.308251363 -11.5053 0.100518
1.31120957581 1.57827 102.165 11161.5 1.58325 61.2765 0.307485989 -11.5035 0.101155
1.31127610428 1.5851 102.91 11231.8 1.58734 61.5716 0.306720748 -11.5014 0.101793
1.31134263275 1.59197 103.66 11302.1 1.59144 61.8671 0.305955659 -11.4989 0.102431
1.31140916122 1.59889 104.414 11372.6 1.59557 62.1632 0.305190742 -11.4962 0.10307
1.31147568968 1.60586 105.173 11443 1.59972 62.4599 0.304426019 -11.4931 0.103709
1.31154221815 1.61288 105.937 11513.6 1.60388 62.757 0.303661509 -11.4898 0.104349
1.31160874662 1.61996 106.705 11584.2 1.60807 63.0546 0.302897233 -11.4861 0.10499
1.31167527509 1.62708 107.478 11654.8 1.61227 63.3526 0.302133211 -11.4821 0.105631
1.31174180356 1.63426 108.256 11725.5 1.6165 63.6511 0.301369463 -11.4778 0.106272
1.31180833202 1.64148 109.038 11796.2 1.62074 63.9501 0.30060601 -11.4733 0.106914
1.31187486049 1.64876 109.825 11866.9 1.625 64.2494 0.299842873 -11.4684 0.107556
1.31194138896 1.6561 110.617 11937.6 1.62929 64.5492 0.299080072 -11.4632 0.108198
1.31200791743 1.66348 111.414 12008.4 1.63359 64.8494 0.298317626 -11.4577 0.10884
1.3120744459 1.67092 112.215 12079.1 1.63792 65.1499 0.297555558 -11.4518 0.109482
1.31214097436 1.67841 113.021 12149.9 1.64226 65.4508 0.296793886 -11.4457 0.110124
1.31220750283 1.68596 113.831 12220.6 1.64663 65.7521 0.296032632 -11.4393 0.110766
1.3122740313 1.69356 114.647 12291.3 1.65101 66.0537 0.295271816 -11.4326 0.111408
1.31234055977 1.70121 115.467 12362 1.65542 66.3555 0.294511458 -11.4255 0.11205
1.31240708824 1.70892 116.292 12432.6 1.65984 66.6577 0.293751579 -11.4182 0.112691
1.3124736167 1.71669 117.121 12503.2 1.66428 66.9602 0.292992199 -11.4105 0.113332
1.31254014517 1.72451 117.955 12573.8 1.66875 67.2629 0.292233338 -11.4026 0.113973
1.31260667364 1.73238 118.794 12644.2 1.67323 67.5659 0.291475017 -11.3943 0.114613
1.31267320211 1.74031 119.638 12714.6 1.67774 67.8691 0.290717255 -11.3857 0.115252
1.31273973058 1.7483 120.486 12785 1.68227 68.1725 0.289960074 -11.3769 0.115891
1.31280625904 1.75635 121.339 12855.2 1.68681 68.4761 0.289203493 -11.3677 0.116529
1.31287278751 1.76445 122.196 12925.4 1.69138 68.7799 0.288447532 -11.3582 0.117166
1.31293931598 1.77261 123.059 12995.4 1.69596 69.0838 0.287692212 -11.3484 0.117802
1.31300584445 1.78082 123.926 13065.4 1.70057 69.3879 0.286937552 -11.3383 0.118438
1.31307237292 1.78909 124.797 13135.2 1.70519 69.6921 0.286183573 -11.328 0.119072
1.31313890138 1.79743 125.673 13204.9 1.70984 69.9965 0.285430294 -11.3173 0.119705
1.31320542985 1.80582 126.554 13274.5 1.71451 70.3009 0.284677735 -11.3063 0.120338
1.31327195832 1.81427 127.44 13343.9 1.7192 70.6054 0.283925917 -11.295 0.120968
1.31333848679 1.82277 128.33 13413.2 1.7239 70.9099 0.283174858 -11.2835 0.121598
1.31340501526 1.83134 129.224 13482.3 1.72863 71.2145 0.28242458 -11.2716 0.122226
1.31347154372 1.83997 130.123 13551.2 1.73338 71.5191 0.2816751 -11.2594 0.122853
1.31353807219 1.84865 131.027 13620 1.73815 71.8237 0.280926439 -11.247 0.123478
1.31360460066 1.8574 131.936 13688.6 1.74294 72.1283 0.280178617 -11.2342 0.124101
1.31367112913 1.86621 132.849 13756.9 1.74774 72.4328 0.279431652 -11.2212 0.124723
1.3137376576 1.87508 133.766 13825.1 1.75257 72.7373 0.278685565 -11.2079 0.125343
1.31380418606 1.88401 134.688 13893.1 1.75742 73.0417 0.277940373 -11.1943 0.125961
1.31387071453 1.893 135.615 13960.9 1.76229 73.3461 0.277196097 -11.1804 0.126577
1.313937243 1.90205 136.546 14028.4 1.76718 73.6503 0.276452755 -11.1662 0.127191
1.31400377147 1.91117 137.481 14095.7 1.77209 73.9544 0.275710367 -11.1517 0.127803
1.31407029994 1.92035 138.421 14162.7 1.77702 74.2583 0.274968951 -11.1369 0.128413
1.3141368284 1.92959 139.366 14229.5 1.78197 74.5621 0.274228526 -11.1219 0.12902
1.31420335687 1.93889 140.315 14296.1 1.78694 74.8657 0.273489111 -11.1066 0.129625
1.31426988534 1.94826 141.268 14362.3 1.79193 75.1691 0.272750724 -11.091 0.130228
1.31433641381 1.95769 142.226 14428.3 1.79694 75.4723 0.272013384 -11.0751 0.130829
1.31440294228 1.96718 143.188 14494 1.80198 75.7753 0.271277108 -11.059 0.131426
1.31446947074 1.97674 144.154 14559.4 1.80703 76.0779 0.270541916 -11.0426 0.132022
1.31453599921 1.98636 145.125 14624.5 1.8121 76.3804 0.269807826 -11.0259 0.132614
1.31460252768 1.99605 146.1 14689.3 1.81719 76.6825 0.269074854 -11.0089 0.133204
1.31466905615 2.0058 147.079 14753.7 1.8223 76.9843 0.26834302 -10.9917 0.133791
1.31473558462 2.01562 148.063 14817.9 1.82743 77.2857 0.267612341 -10.9742 0.134374
1.31480211308 2.0255 149.051 14881.7 1.83258 77.5868 0.266882835 -10.9564 0.134955
1.31486864155 2.03545 150.043 14945.1 1.83776 77.8876 0.266154519 -10.9384 0.135533
1.31493517002 2.04547 151.04 15008.2 1.84295 78.1879 0.26542741 -10.9201 0.136107
1.31500169849 2.05555 152.04 15070.9 1.84816 78.4879 0.264701526 -10.9016 0.136679
1.31506822696 2.0657 153.045 15133.3 1.85339 78.7874 0.263976883 -10.8828 0.137247
1.31513475542 2.07591 154.054 15195.2 1.85864 79.0864 0.2632535 -10.8637 0.137811
1.31520128389 2.08619 155.067 15256.8 1.86391 79.385 0.262531392 -10.8445 0.138373
1.31526781236 2.09654 156.084 15318 1.86921 79.6832 0.261810576 -10.8249 0.13893
1.31533434083 2.10696 157.105 15378.8 1.87452 79.9808 0.261091069 -10.8051 0.139484
1.3154008693 2.11745 158.13 15439.2 1.87985 80.2779 0.260372887 -10.7851 0.140035
1.31546739776 2.128 159.159 15499.1 1.8852 80.5744 0.259656046 -10.7648 0.140581
1.31553392623 2.13863 160.192 15558.7 1.89057 80.8704 0.258940563 -10.7443 0.141124
1.3156004547 2.14932 161.229 15617.8 1.89596 81.1658 0.258226453 -10.7235 0.141663
1.31566698317 2.16008 162.27 15676.4 1.90137 81.4607 0.257513732 -10.7025 0.142198
1.31573351164 2.17091 163.315 15734.6 1.9068 81.7549 0.256802416 -10.6813 0.142728
1.3158000401 2.18181 164.364 15792.3 1.91225 82.0485 0.25609252 -10.6598 0.143255
1.31586656857 2.19278 165.416 15849.6 1.91771 82.3414 0.25538406 -10.6381 0.143778
1.31593309704 2.20382 166.473 15906.4 1.9232 82.6337 0.25467705 -10.6162 0.144296
1.31599962551 2.21493 167.533 15962.7 1.92871 82.9252 0.253971506 -10.5941 0.14481
1.31606615398 2.22611 168.597 16018.5 1.93424 83.2161 0.253267442 -10.5717 0.14532
1.31613268244 2.23736 169.664 16073.9 1.93978 83.5062 0.252564873 -10.5491 0.145825
1.31619921091 2.24869 170.735 16128.7 1.94535 83.7957 0.251863814 -10.5263 0.146326
1.31626573938 2.26008 171.81 16183 1.95093 84.0843 0.251164278 -10.5033 0.146822
1.31633226785 2.27155 172.889 16236.8 1.95654 84.3722 0.25046628 -10.4801 0.147314
1.31639879632 2.28308 173.971 16290.1 1.96216 84.6593 0.249769834 -10.4567 0.147801
1.31646532478 2.29469 175.056 16342.9 1.9678 84.9455 0.249074953 -10.433 0.148283
1.31653185325 2.30638 176.145 16395.1 1.97346 85.231 0.248381652 -10.4092 0.14876
1.31659838172 2.31813 177.238 16446.8 1.97914 85.5156 0.247689943 -10.3852 0.149233
1.31666491019 2.32996 178.334 16497.9 1.98484 85.7993 0.246999839 -10.3609 0.1497
1.31673143866 2.34186 179.433 16548.5 1.99056 86.0821 0.246311355 -10.3365 0.150163
1.31679796712 2.35383 180.535 16598.5 1.99629 86.3641 0.245624502 -10.3119 0.15062
1.31686449559 2.36588 181.641 16647.9 2.00205 86.6451 0.244939293 -10.2871 0.151073
1.31693102406 2.378 182.751 16696.8 2.00782 86.9253 0.244255741 -10.2621 0.15152
1.31699755253 2.3902 183.863 16745.1 2.01361 87.2044 0.243573858 -10.2369 0.151962
1.317064081 2.40247 184.979 16792.8 2.01942 87.4826 0.242893657 -10.2115 0.152399
1.31713060946 2.41481 186.097 16839.9 2.02525 87.7598 0.242215149 -10.186 0.152831
1.31719713793 2.42723 187.219 16886.4 2.0311 88.0361 0.241538345 -10.1603 0.153257
1.3172636664 2.43972 188.344 16932.4 2.03697 88.3113 0.240863258 -10.1344 0.153678
1.31733019487 2.45229 189.472 16977.7 2.04285 88.5855 0.240189899 -10.1083 0.154094
1.31739672334 2.46493 190.603 17022.4 2.04875 88.8586 0.239518279 -10.0821 0.154504
1.3174632518 2.47765 191.737 17066.5 2.05468 89.1307 0.238848409 -10.0557 0.154908
1.31752978027 2.49044 192.874 17110 2.06061 89.4017 0.2381803 -10.0292 0.155307
1.31759630874 2.50331 194.014 17152.8 2.06657 89.6717 0.237513962 -10.0025 0.1557
1.31766283721 2.51626 195.156 17195 2.07255 89.9405 0.236849406 -9.97561 0.156088
1.31772936568 2.52928 196.302 17236.6 2.07854 90.2082 0.236186642 -9.94859 0.15647
1.31779589414 2.54238 197.45 17277.6 2.08455 90.4748 0.235525679 -9.92143 0.156847
1.31786242261 2.55555 198.6 17317.9 2.09058 90.7402 0.234866529 -9.89413 0.157217
1.31792895108 2.5688 199.754 17357.5 2.09662 91.0045 0.234209201 -9.86667 0.157582
1.31799547955 2.58213 200.91 17396.6 2.10268 91.2676 0.233553703 -9.83908 0.157941
1.31806200802 2.59554 202.069 17434.9 2.10877 91.5295 0.232900045 -9.81135 0.158294
1.31812853648 2.60902 203.23 17472.6 2.11486 91.7902 0.232248237 -9.78349 0.158641
1.31819506495 2.62258 204.394 17509.7 2.12098 92.0497 0.231598287 -9.7555 0.158983
1.31826159342 2.63621 205.56 17546.1 2.12711 92.308 0.230950204 -9.72737 0.159318
1.31832812189 2.64993 206.728 17581.8 2.13326 92.565 0.230303996 -9.69912 0.159648
1.31839465036 2.66372 207.899 17616.9 2.13943 92.8208 0.229659671 -9.67075 0.159971
1.31846117882 2.67759 209.072 17651.3 2.14561 93.0753 0.229017238 -9.64226 0.160289
1.31852770729 2.69154 210.248 17685 2.15181 93.3285 0.228376704 -9.61365 0.1606
1.31859423576 2.70557 211.425 17718.1 2.15803 93.5804 0.227738078 -9.58492 0.160906
1.31866076423 2.71967 212.605 17750.4 2.16426 93.8311 0.227101366 -9.55609 0.161205
1.3187272927 2.73385 213.787 17782.1 2.17051 94.0804 0.226466576 -9.52715 0.161498
1.31879382116 2.74812 214.971 17813.1 2.17678 94.3284 0.225833716 -9.4981 0.161785
1.31886034963 2.76246 216.157 17843.5 2.18307 94.575 0.225202791 -9.46895 0.162066
1.3189268781 2.77688 217.345 17873.1 2.18937 94.8203 0.224573809 -9.4397 0.162341
1.31899340657 2.79138 218.535 17902.1 2.19568 95.0643 0.223946776 -9.41035 0.16261
1.31905993504 2.80596 219.727 17930.4 2.20201 95.3068 0.223321699 -9.38091 0.162873
1.3191264635 2.82061 220.921 17958 2.20836 95.548 0.222698583 -9.35138 0.163129
1.31919299197 2.83535 222.117 17984.9 2.21473 95.7878 0.222077435 -9.32176 0.16338
1.31925952044 2.85017 223.314 18011.1 2.22111 96.0262 0.221458261 -9.29205 0.163624
1.31932604891 2.86506 224.513 18036.7 2.2275 96.2632 0.220841065 -9.26226 0.163862
1.31939257738 2.88004 225.714 18061.5 2.23392 96.4988 0.220225854 -9.23239 0.164093
1.31945910584 2.8951 226.916 18085.7 2.24034 96.7329 0.219612633 -9.20245 0.164319
1.31952563431 2.91023 228.12 18109.2 2.24679 96.9656 0.219001406 -9.17243 0.164538
1.31959216278 2.92545 229.326 18132 2.25325 97.1969 0.218392179 -9.14234 0.164752
1.31965869125 2.94075 230.533 18154.1 2.25972 97.4267 0.217784956 -9.11219 0.164959
1.31972521972 2.95612 231.741 18175.5 2.26621 97.655 0.217179741 -9.08196 0.16516
1.31979174818 2.97158 232.951 18196.2 2.27271 97.8819 0.216576539 -9.05168 0.165354
1.31985827665 2.98712 234.163 18216.2 2.27923 98.1073 0.215975354 -9.02133 0.165543
1.31992480512 3.00274 235.375 18235.6 2.28577 98.3312 0.21537619 -8.99093 0.165725
1.31999133359 3.01844 236.589 18254.3 2.29232 98.5536 0.21477905 -8.96047 0.165902
1.32005786206 3.03422 237.804 18272.3 2.29888 98.7745 0.214183939 -8.92996 0.166072
1.32012439052 3.05008 239.02 18289.6 2.30546 98.9939 0.213590859 -8.8994 0.166236
1.32019091899 3.06602 240.237 18306.2 2.31205 99.2117 0.212999813 -8.86879 0.166394
1.32025744746 3.08205 241.456 18322.2 2.31866 99.4281 0.212410806 -8.83814 0.166545
1.32032397593 3.09815 242.675 18337.4 2.32528 99.6429 0.211823839 -8.80745 0.166691
1.3203905044 3.11433 243.896 18352 2.33192 99.8562 0.211238915 -8.77672 0.166831
1.32045703286 3.1306 245.117 18366 2.33857 100.068 0.210656037 -8.74595 0.166965
1.32052356133 3.14695 246.34 18379.2 2.34523 100.278 0.210075206 -8.71515 0.167092
1.3205900898 3.16338 247.563 18391.8 2.35191 100.487 0.209496427 -8.68432 0.167214
1.32065661827 3.17989 248.787 18403.8 2.3586 100.694 0.208919699 -8.65345 0.167329
1.32072314674 3.19648 250.011 18415.1 2.36531 100.9 0.208345025 -8.62257 0.167439
1.3207896752 3.21316 251.237 18425.7 2.37203 101.103 0.207772407 -8.59166 0.167543
1.32085620367 3.22991 252.463 18435.6 2.37876 101.306 0.207201846 -8.56073 0.167641
1.32092273214 3.24675 253.69 18444.9 2.38551 101.507 0.206633343 -8.52977 0.167733
1.32098926061 3.26367 254.917 18453.6 2.39227 101.706 0.206066901 -8.49881 0.167819
1.32105578908 3.28067 256.145 18461.6 2.39904 101.904 0.205502518 -8.46783 0.167899
1.32112231754 3.29775 257.374 18468.9 2.40583 102.1 0.204940198 -8.43683 0.167974
1.32118884601 3.31491 258.603 18475.7 2.41263 102.294 0.204379939 -8.40583 0.168043
1.32125537448 3.33216 259.832 18481.8 2.41944 102.487 0.203821743 -8.37482 0.168106
1.32132190295 3.34948 261.062 18487.2 2.42626 102.679 0.203265611 -8.34381 0.168163
1.32138843142 3.36689 262.292 18492 2.4331 102.868 0.202711541 -8.3128 0.168215
1.32145495988 3.38438 263.522 18496.2 2.43995 103.057 0.202159535 -8.28178 0.168261
1.32152148835 3.40196 264.753 18499.8 2.44681 103.243 0.201609593 -8.25077 0.168302
1.32158801682 3.41961 265.984 18502.8 2.45369 103.428 0.201061713 -8.21976 0.168337
1.32165454529 3.43735 267.215 18505.2 2.46057 103.611 0.200515897 -8.18876 0.168366
1.32172107376 3.45517 268.446 18506.9 2.46747 103.793 0.199972142 -8.15776 0.16839
1.32178760222 3.47307 269.677 18508 2.47438 103.973 0.199430449 -8.12678 0.168409
1.32185413069 3.49105 270.909 18508.6 2.48131 104.152 0.198890817 -8.09581 0.168422
1.32192065916 3.50911 272.14 18508.6 2.48824 104.329 0.198353245 -8.06486 0.16843
1.32198718763 3.52726 273.371 18507.9 2.49519 104.504 0.197817732 -8.03392 0.168432
1.3220537161 3.54549 274.603 18506.7 2.50215 104.678 0.197284276 -8.003 0.16843
1.32212024456 3.5638 275.834 18504.9 2.50912 104.85 0.196752877 -7.9721 0.168422
1.32218677303 3.58219 277.065 18502.5 2.5161 105.021 0.196223532 -7.94123 0.168409
1.3222533015 3.60066 278.296 18499.6 2.52309 105.189 0.19569624 -7.91038 0.168391
1.32231982997 3.61922 279.526 18496.1 2.53009 105.357 0.195171 -7.87956 0.168367
1.32238635844 3.63785 280.757 18492 2.53711 105.523 0.19464781 -7.84877 0.168339
1.3224528869 3.65657 281.987 18487.4 2.54414 105.687 0.194126667 -7.818 0.168306
1.32251941537 3.67537 283.216 18482.3 2.55117 105.849 0.193607569 -7.78727 0.168268
1.32258594384 3.69426 284.446 18476.6 2.55822 106.01 0.193090515 -7.75658 0.168225
1.32265247231 3.71322 285.675 18470.3 2.56528 106.169 0.192575502 -7.72592 0.168177
1.32271900078 3.73227 286.903 18463.5 2.57235 106.327 0.192062527 -7.6953 0.168124
1.32278552924 3.7514 288.132 18456.3 2.57942 106.483 0.191551588 -7.66472 0.168067
1.32285205771 3.77061 289.359 18448.4 2.58651 106.638 0.191042682 -7.63418 0.168005
1.32291858618 3.7899 290.586 18440.1 2.59361 106.791 0.190535806 -7.60368 0.167938
1.32298511465 3.80927 291.813 18431.3 2.60072 106.942 0.190030958 -7.57323 0.167867
1.32305164312 3.82872 293.039 18421.9 2.60784 107.092 0.189528134 -7.54283 0.167791
1.32311817158 3.84826 294.264 18412.1 2.61497 107.24 0.189027331 -7.51247 0.167711
1.32318470005 3.86788 295.488 18401.8 2.62211 107.387 0.188528546 -7.48217 0.167626
1.32325122852 3.88758 296.712 18391 2.62926 107.532 0.188031776 -7.45191 0.167537
1.32331775699 3.90736 297.936 18379.7 2.63642 107.675 0.187537016 -7.42171 0.167444
1.32338428546 3.92722 299.158 18367.9 2.64359 107.817 0.187044265 -7.39156 0.167346
1.32345081392 3.94716 300.38 18355.7 2.65077 107.958 0.186553517 -7.36147 0.167244
1.32351734239 3.96719 301.6 18343 2.65795 108.096 0.186064769 -7.33143 0.167138
1.32358387086 3.98729 302.82 18329.9 2.66515 108.234 0.185578017 -7.30146 0.167028
1.32365039933 4.00748 304.039 18316.3 2.67235 108.369 0.185093258 -7.27154 0.166914
1.3237169278 4.02775 305.257 18302.3 2.67957 108.504 0.184610487 -7.24169 0.166796
1.32378345626 4.0481 306.474 18287.8 2.68679 108.636 0.1841297 -7.2119 0.166674
1.32384998473 4.06853 307.691 18272.9 2.69402 108.767 0.183650893 -7.18217 0.166548
1.3239165132 4.08904 308.906 18257.6 2.70126 108.897 0.183174061 -7.15251 0.166419
1.32398304167 4.10963 310.12 18241.9 2.70851 109.025 0.182699201 -7.12291 0.166285
1.32404957014 4.1303 311.333 18225.8 2.71577 109.151 0.182226307 -7.09339 0.166148
1.3241160986 4.15105 312.545 18209.2 2.72304 109.276 0.181755375 -7.06393 0.166008
1.32418262707 4.17189 313.756 18192.3 2.73031 109.4 0.181286401 -7.03454 0.165863
1.32424915554 4.1928 314.966 18175 2.73759 109.522 0.180819379 -7.00523 0.165715
1.32431568401 4.2138 316.174 18157.3 2.74488 109.642 0.180354305 -6.97598 0.165564
1.32438221248 4.23487 317.381 18139.2 2.75218 109.761 0.179891174 -6.94681 0.165409
1.32444874094 4.25602 318.588 18120.7 2.75949 109.879 0.179429982 -6.91772 0.165251
1.32451526941 4.27726 319.793 18101.9 2.7668 109.995 0.178970722 -6.8887 0.16509
1.32458179788 4.29858 320.996 18082.7 2.77412 110.109 0.17851339 -6.85976 0.164925
1.32464832635 4.31997 322.199 18063.2 2.78145 110.222 0.178057981 -6.8309 0.164758
1.32471485482 4.34145 323.4 18043.3 2.78879 110.334 0.17760449 -6.80212 0.164587
1.32478138328 4.363 324.599 18023.1 2.79613 110.444 0.177152911 -6.77342 0.164413
1.32484791175 4.38464 325.798 18002.5 2.80348 110.553 0.176703238 -6.74479 0.164236
1.32491444022 4.40635 326.995 17981.6 2.81084 110.66 0.176255467 -6.71625 0.164056
1.32498096869 4.42815 328.19 17960.4 2.81821 110.766 0.175809592 -6.6878 0.163873
1.32504749716 4.45002 329.384 17938.9 2.82558 110.87 0.175365607 -6.65943 0.163687
1.32511402562 4.47197 330.577 17917.1 2.83296 110.973 0.174923507 -6.63114 0.163499
1.32518055409 4.494 331.768 17894.9 2.84035 111.074 0.174483286 -6.60294 0.163307
1.32524708256 4.51612 332.958 17872.5 2.84774 111.175 0.174044939 -6.57482 0.163114
1.32531361103 4.53831 334.146 17849.8 2.85514 111.273 0.173608459 -6.54679 0.162917
1.3253801395 4.56058 335.333 17826.7 2.86254 111.371 0.173173841 -6.51885 0.162718
1.32544666796 4.58293 336.518 17803.5 2.86996 111.467 0.172741078 -6.491 0.162516
1.32551319643 4.60535 337.702 17779.9 2.87738 111.561 0.172310166 -6.46324 0.162312
1.3255797249 4.62786 338.884 17756.1 2.8848 111.654 0.171881097 -6.43557 0.162105
1.32564625337 4.65044 340.065 17732 2.89223 111.746 0.171453867 -6.40799 0.161897
1.32571278184 4.67311 341.244 17707.6 2.89967 111.837 0.171028468 -6.3805 0.161685
1.3257793103 4.69585 342.421 17683 2.90711 111.926 0.170604895 -6.3531 0.161472
1.32584583877 4.71867 343.596 17658.2 2.91456 112.014 0.170183142 -6.3258 0.161256
1.32591236724 4.74157 344.77 17633.1 2.92202 112.1 0.169763202 -6.29859 0.161038
1.32597889571 4.76454 345.943 17607.8 2.92948 112.185 0.169345069 -6.27147 0.160818
1.32604542418 4.7876 347.113 17582.3 2.93694 112.269 0.168928737 -6.24445 0.160596
1.32611195264 4.81073 348.282 17556.5 2.94442 112.351 0.168514199 -6.21752 0.160372
1.32617848111 4.83394 349.449 17530.5 2.95189 112.433 0.16810145 -6.19069 0.160146
1.32624500958 4.85722 350.615 17504.4 2.95938 112.513 0.167690483 -6.16396 0.159918
1.32631153805 4.88059 351.778 17478 2.96686 112.591 0.167281291 -6.13732 0.159689
1.32637806652 4.90403 352.94 17451.4 2.97436 112.668 0.166873868 -6.11078 0.159457
1.32644459498 4.92755 354.1 17424.6 2.98185 112.745 0.166468207 -6.08434 0.159224
1.32651112345 4.95115 355.259 17397.6 2.98936 112.819 0.166064302 -6.05799 0.158989
1.32657765192 4.97482 356.415 17370.5 2.99687 112.893 0.165662147 -6.03175 0.158752
1.32664418039 4.99857 357.57 17343.2 3.00438 112.965 0.165261734 -6.0056 0.158514
1.32671070886 5.0224 358.723 17315.7 3.0119 113.036 0.164863058 -5.97955 0.158274
1.32677723732 5.0463 359.874 17288 3.01942 113.106 0.164466112 -5.9536 0.158033
1.32684376579 5.07028 361.023 17260.2 3.02695 113.175 0.164070888 -5.92775 0.15779
1.32691029426 5.09434 362.17 17232.2 3.03448 113.242 0.163677381 -5.90201 0.157546
1.32697682273 5.11847 363.316 17204 3.04201 113.308 0.163285583 -5.87636 0.1573
1.3270433512 5.14268 364.46 17175.7 3.04955 113.373 0.162895488 -5.85081 0.157053
1.32710987966 5.16696 365.601 17147.3 3.0571 113.437 0.16250709 -5.82537 0.156805
1.32717640813 5.19132 366.741 17118.8 3.06465 113.5 0.16212038 -5.80002 0.156556
1.3272429366 5.21576 367.879 17090.1 3.0722 113.562 0.161735354 -5.77478 0.156305
1.32730946507 5.24027 369.015 17061.2 3.07976 113.622 0.161352003 -5.74964 0.156053
1.32737599354 5.26486 370.149 17032.3 3.08732 113.681 0.160970322 -5.7246 0.1558
1.327442522 5.28952 371.281 17003.2 3.09488 113.739 0.160590303 -5.69967 0.155546
1.32750905047 5.31426 372.412 16974 3.10245 113.796 0.160211939 -5.67484 0.155291
1.32757557894 5.33908 373.54 16944.7 3.11003 113.852 0.159835224 -5.65011 0.155035
1.32764210741 5.36396 374.666 16915.3 3.1176 113.907 0.159460151 -5.62548 0.154778
1.32770863588 5.38893 375.791 16885.8 3.12518 113.96 0.159086713 -5.60096 0.15452
1.32777516434 5.41397 376.913 16856.2 3.13276 114.013 0.158714903 -5.57654 0.154261
1.32784169281 5.43908 378.033 16826.6 3.14035 114.064 0.158344714 -5.55222 0.154001
1.32790822128 5.46427 379.152 16796.8 3.14794 114.114 0.157976139 -5.528 0.153741
1.32797474975 5.48953 380.268 16766.9 3.15553 114.164 0.157609172 -5.50389 0.153479
1.32804127822 5.51486 381.383 16737 3.16313 114.212 0.157243806 -5.47989 0.153217
1.32810780668 5.54027 382.495 16707 3.17073 114.259 0.156880033 -5.45599 0.152955
1.32817433515 5.56576 383.606 16676.9 3.17833 114.305 0.156517847 -5.43219 0.152691
1.32824086362 5.59131 384.714 16646.7 3.18594 114.35 0.156157241 -5.40849 0.152427
1.32830739209 5.61695 385.821 16616.5 3.19355 114.394 0.155798207 -5.3849 0.152162
1.32837392056 5.64265 386.925 16586.2 3.20116 114.437 0.15544074 -5.36141 0.151897
1.32844044902 5.66843 388.028 16555.9 3.20878 114.479 0.155084832 -5.33803 0.151632
1.32850697749 5.69428 389.128 16525.5 3.21639 114.52 0.154730476 -5.31475 0.151365
1.32857350596 5.72021 390.226 16495 3.22401 114.56 0.154377665 -5.29157 0.151099
1.32864003443 5.7462 391.323 16464.5 3.23164 114.599 0.154026393 -5.2685 0.150832
1.3287065629 5.77227 392.417 16434 3.23926 114.637 0.153676652 -5.24553 0.150564
1.32877309136 5.79842 393.509 16403.4 3.24689 114.674 0.153328436 -5.22267 0.150296
1.32883961983 5.82463 394.6 16372.8 3.25452 114.71 0.152981738 -5.19991 0.150028
1.3289061483 5.85092 395.688 16342.2 3.26215 114.745 0.15263655 -5.17725 0.149759
1.32897267677 5.87728 396.774 16311.5 3.26979 114.779 0.152292867 -5.1547 0.14949
1.32903920524 5.90371 397.858 16280.8 3.27742 114.812 0.15195068 -5.13225 0.149221
1.3291057337 5.93022 398.94 16250.1 3.28506 114.845 0.151609984 -5.1099 0.148952
1.32917226217 5.9568 400.021 16219.3 3.29271 114.876 0.15127077 -5.08765 0.148683
1.32923879064 5.98344 401.099 16188.6 3.30035 114.907 0.150933034 -5.06551 0.148413
1.32930531911 6.01016 402.175 16157.8 3.30799 114.936 0.150596766 -5.04348 0.148143
1.32937184758 6.03696 403.248 16127 3.31564 114.965 0.150261962 -5.02154 0.147873
1.32943837604 6.06382 404.32 16096.2 3.32329 114.993 0.149928613 -4.99971 0.147603
1.32950490451 6.09075 405.39 16065.4 3.33094 115.02 0.149596714 -4.97798 0.147333
1.32957143298 6.11776 406.458 16034.6 3.3386 115.046 0.149266256 -4.95635 0.147063
1.32963796145 6.14484 407.524 16003.8 3.34625 115.071 0.148937234 -4.93483 0.146793
1.32970448992 6.17198 408.587 15973 3.35391 115.095 0.148609641 -4.91341 0.146523
1.32977101838 6.1992 409.649 15942.2 3.36156 115.119 0.148283469 -4.89208 0.146252
1.32983754685 6.22649 410.709 15911.4 3.36922 115.141 0.147958713 -4.87087 0.145982
1.32990407532 6.25385 411.766 15880.6 3.37689 115.163 0.147635365 -4.84975 0.145712
1.32997060379 6.28128 412.822 15849.9 3.38455 115.184 0.147313418 -4.82873 0.145442
1.33003713226 6.30878 413.875 15819.1 3.39221 115.204 0.146992866 -4.80782 0.145173
1.33010366072 6.33635 414.926 15788.4 3.39988 115.224 0.146673703 -4.787 0.144903
1.33017018919 6.36399 415.976 15757.7 3.40754 115.242 0.14635592 -4.76629 0.144633
1.33023671766 6.3917 417.023 15727 3.41521 115.26 0.146039513 -4.74567 0.144364
1.33030324613 6.41947 418.068 15696.3 3.42288 115.277 0.145724473 -4.72516 0.144095
1.3303697746 6.44732 419.112 15665.6 3.43055 115.293 0.145410795 -4.70475 0.143826
1.33043630306 6.47524 420.153 15635 3.43822 115.309 0.145098472 -4.68443 0.143557
1.33050283153 6.50323 421.192 15604.4 3.44589 115.324 0.144787496 -4.66422 0.143289
1.33056936 6.53128 422.229 15573.9 3.45356 115.337 0.144477863 -4.6441 0.143021
# wall flux ratio: 1


==> anc/system.svgz <==
<?xml version="1.0" encoding="UTF-8" standalone="no"?>
<!-- Created with Inkscape (http://www.inkscape.org/) -->

<svg
   xmlns:dc="http://purl.org/dc/elements/1.1/"
   xmlns:cc="http://creativecommons.org/ns#"
   xmlns:rdf="http://www.w3.org/1999/02/22-rdf-syntax-ns#"
   xmlns:svg="http://www.w3.org/2000/svg"
   xmlns="http://www.w3.org/2000/svg"
   xmlns:sodipodi="http://sodipodi.sourceforge.net/DTD/sodipodi-0.dtd"
   xmlns:inkscape="http://www.inkscape.org/namespaces/inkscape"
   version="1.1"
   width="388.23737"
   height="237.85156"
   id="svg3825"
   inkscape:version="0.48.3.1 r9886"
   sodipodi:docname="system.svgz">
  <sodipodi:namedview
     pagecolor="#ffffff"
     bordercolor="#666666"
     borderopacity="1"
     objecttolerance="10"
     gridtolerance="10"
     guidetolerance="10"
     inkscape:pageopacity="0"
     inkscape:pageshadow="2"
     inkscape:window-width="1262"
     inkscape:window-height="911"
     id="namedview3510"
     showgrid="false"
     inkscape:zoom="2.69"
     inkscape:cx="194.11868"
     inkscape:cy="118.92578"
     inkscape:window-x="395"
     inkscape:window-y="24"
     inkscape:window-maximized="0"
     inkscape:current-layer="layer1" />
  <defs
     id="defs3827">
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker11058"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path11060"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker3740"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3742"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="Arrow2Mend"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3849"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker3746"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3748"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker3750"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3752"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker3754"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3756"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker3758"
       style="overflow:visible">
      <path
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3760"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="Arrow2Mend-3"
       style="overflow:visible">
      <path
         inkscape:connector-curvature="0"
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3849-1"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker4210"
       style="overflow:visible">
      <path
         inkscape:connector-curvature="0"
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path4212"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="Arrow2Mend-1"
       style="overflow:visible">
      <path
         inkscape:connector-curvature="0"
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3849-7"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker4210-1"
       style="overflow:visible">
      <path
         inkscape:connector-curvature="0"
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path4212-6"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="Arrow2Mend-2"
       style="overflow:visible">
      <path
         inkscape:connector-curvature="0"
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path3849-10"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
    <marker
       refX="0"
       refY="0"
       orient="auto"
       id="marker4210-12"
       style="overflow:visible">
      <path
         inkscape:connector-curvature="0"
         d="M 8.7185878,4.0337352 -2.2072895,0.01601326 8.7185884,-4.0017078 c -1.7454984,2.3720609 -1.7354408,5.6174519 -6e-7,8.035443 z"
         transform="scale(-0.6,-0.6)"
         id="path4212-1"
         style="fill-rule:evenodd;stroke-width:0.625;stroke-linejoin:round" />
    </marker>
  </defs>
  <metadata
     id="metadata3830">
    <rdf:RDF>
      <cc:Work
         rdf:about="">
        <dc:format>image/svg+xml</dc:format>
        <dc:type
           rdf:resource="http://purl.org/dc/dcmitype/StillImage" />
        <dc:title></dc:title>
      </cc:Work>
    </rdf:RDF>
  </metadata>
  <g
     transform="translate(-237.34375,-347.72211)"
     id="layer1">
    <text
       x="320.12283"
       y="385.99622"
       transform="scale(0.97963391,1.0207895)"
       id="text4448-5"
       xml:space="preserve"
       style="font-size:20.11540985px;font-style:normal;font-variant:normal;font-weight:normal;font-stretch:normal;line-height:125%;letter-spacing:0px;word-spacing:0px;fill:#000000;fill-opacity:1;stroke:none;font-family:Serif;-inkscape-font-specification:Serif"><tspan
         x="320.12283"
         y="385.99622"
         id="tspan4450-90"
         style="font-style:italic;-inkscape-font-specification:Serif Italic">r</tspan></text>
    <path
       d="m 267.36361,540.96119 c 0.81997,-1.80849 1.63995,-3.86604 2.45993,-5.7707 0.81997,-1.90466 1.63996,-3.6443 2.45992,-4.87999 0.82,-1.23566 1.63996,-1.95761 2.45995,-2.02755 0.81997,-0.0699 1.63995,0.51603 2.45993,1.63994 0.81998,1.12389 1.63996,2.78225 2.45993,4.64819 0.81998,1.86595 1.63995,3.93003 2.45993,5.7879 0.81998,1.8579 1.63995,3.49794 2.45993,4.60091 0.81998,1.10296 1.63996,1.6597 2.45994,1.56436 0.81997,-0.0953 1.63997,-0.84572 2.45994,-2.10104 0.82001,-1.25528 1.63999,-3.01114 2.45993,-4.92184 0.81999,-1.91066 1.63996,-3.96613 2.45992,-5.76408 0.81999,-1.79793 1.63997,-3.32675 2.45996,-4.28917 0.81999,-0.96245 1.63998,-1.35003 2.45995,-1.09009 0.81997,0.25993 1.63995,1.1694 2.45992,2.54724 0.81997,1.37783 1.63996,3.21874 2.45994,5.1606 0.81998,1.94184 1.63994,3.97415 2.45993,5.6994 0.81998,1.72525 1.63996,3.13199 2.45993,3.94709 0.81998,0.81511 1.63995,1.03078 2.45994,0.60809 0.81997,-0.42271 1.63995,-1.48482 2.45993,-2.97539 0.81994,-1.4906 1.63996,-3.40351 2.45992,-5.36276 0.81998,-1.95927 1.63997,-3.95402 2.45993,-5.59434 0.81998,-1.64034 1.63993,-2.91505 2.45995,-3.57703 0.81997,-0.662 1.63996,-0.70421 2.45992,-0.12176 0.82,0.58244 1.63995,1.78968 2.45994,3.38245 0.81998,1.59277 1.63996,3.56413 2.45993,5.52693 0.81997,1.9628 1.63996,3.90581 2.45993,5.44961 0.81998,1.54379 1.63997,2.67741 2.45993,3.18159 0.81997,0.50424 1.63996,0.37264 2.45994,-0.36541 0.81997,-0.7381 1.63997,-2.08188 2.45993,-3.76554 0.81997,-1.68366 1.63996,-3.69951 2.45995,-5.65193 0.81996,-1.95242 1.63994,-3.82995 2.45991,-5.26626"
       id="path10622-7-6"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 268.1651,554.85851 c 0.81998,-1.80849 1.63994,-3.86604 2.45993,-5.7707 0.81996,-1.90467 1.63996,-3.64432 2.45993,-4.87999 0.81998,-1.23567 1.63996,-1.95762 2.45993,-2.02755 0.81997,-0.0699 1.63996,0.51604 2.45993,1.63993 0.81998,1.1239 1.63996,2.78225 2.45994,4.6482 0.81997,1.86595 1.63995,3.93001 2.45993,5.78791 0.81998,1.85788 1.63996,3.49792 2.45993,4.60089 0.81997,1.10297 1.63997,1.6597 2.45993,1.56438 0.81998,-0.0953 1.63997,-0.84573 2.45995,-2.10105 0.82001,-1.2553 1.63999,-3.01114 2.45993,-4.92184 0.81998,-1.91066 1.63995,-3.96613 2.45993,-5.76408 0.81997,-1.79794 1.63997,-3.32675 2.45996,-4.28918 0.81998,-0.96245 1.63997,-1.35001 2.45995,-1.09008 0.81997,0.25993 1.63995,1.16941 2.45993,2.54724 0.81997,1.37783 1.63994,3.21875 2.45992,5.16059 0.81998,1.94184 1.63995,3.97415 2.45993,5.69941 0.81999,1.72525 1.63997,3.13197 2.45994,3.9471 0.81997,0.81511 1.63995,1.03077 2.45994,0.60808 0.81996,-0.4227 1.63995,-1.48482 2.45992,-2.97539 0.81995,-1.49061 1.63995,-3.40351 2.45994,-5.36276 0.81998,-1.95927 1.63995,-3.95402 2.45993,-5.59435 0.81997,-1.64032 1.63992,-2.91504 2.45993,-3.57702 0.81997,-0.662 1.63996,-0.70422 2.45994,-0.12176 0.82,0.58243 1.63995,1.78969 2.45992,3.38246 0.81999,1.59276 1.63996,3.56412 2.45993,5.52692 0.81996,1.96279 1.63996,3.90582 2.45994,5.44961 0.81997,1.54379 1.63996,2.67741 2.45993,3.18159 0.81996,0.50424 1.63996,0.37264 2.45993,-0.36542 0.81999,-0.7381 1.63996,-2.08186 2.45994,-3.76553 0.81996,-1.68366 1.63996,-3.6995 2.45993,-5.65193 0.81997,-1.95241 1.63996,-3.82996 2.45993,-5.26626"
       id="path10622-8-1"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 337.14328,389.5464 c 0.81997,-1.80849 1.63995,-3.86604 2.45993,-5.7707 0.81997,-1.90466 1.63996,-3.6443 2.45992,-4.87999 0.82,-1.23566 1.63996,-1.95761 2.45995,-2.02755 0.81997,-0.0699 1.63995,0.51603 2.45993,1.63994 0.81998,1.12389 1.63996,2.78225 2.45993,4.64819 0.81998,1.86595 1.63995,3.93003 2.45993,5.7879 0.81998,1.8579 1.63995,3.49794 2.45993,4.60091 0.81998,1.10296 1.63996,1.6597 2.45994,1.56436 0.81997,-0.0953 1.63997,-0.84572 2.45994,-2.10104 0.82001,-1.25528 1.63999,-3.01114 2.45993,-4.92184 0.81999,-1.91066 1.63996,-3.96613 2.45992,-5.76408 0.81999,-1.79793 1.63997,-3.32675 2.45996,-4.28917 0.81999,-0.96245 1.63998,-1.35003 2.45995,-1.09009 0.81997,0.25993 1.63995,1.1694 2.45992,2.54724 0.81997,1.37783 1.63996,3.21874 2.45994,5.1606 0.81998,1.94184 1.63994,3.97415 2.45993,5.6994 0.81998,1.72525 1.63996,3.13199 2.45993,3.94709 0.81998,0.81511 1.63995,1.03078 2.45994,0.60809 0.81997,-0.42271 1.63995,-1.48482 2.45993,-2.97539 0.81994,-1.4906 1.63996,-3.40351 2.45992,-5.36276 0.81998,-1.95927 1.63997,-3.95402 2.45993,-5.59434 0.81998,-1.64034 1.63993,-2.91505 2.45995,-3.57703 0.81997,-0.662 1.63996,-0.70421 2.45992,-0.12176 0.82,0.58244 1.63995,1.78968 2.45994,3.38245 0.81998,1.59277 1.63996,3.56413 2.45993,5.52693 0.81997,1.9628 1.63996,3.90581 2.45993,5.44961 0.81998,1.54379 1.63997,2.67741 2.45993,3.18159 0.81997,0.50424 1.63996,0.37264 2.45994,-0.36541 0.81997,-0.7381 1.63997,-2.08188 2.45993,-3.76554 0.81997,-1.68366 1.63996,-3.69951 2.45995,-5.65193 0.81996,-1.95242 1.63994,-3.82995 2.45991,-5.26626"
       id="path10622-7-6-4"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 337.94477,403.44372 c 0.81998,-1.80849 1.63994,-3.86604 2.45993,-5.7707 0.81996,-1.90467 1.63996,-3.64432 2.45993,-4.87999 0.81998,-1.23567 1.63996,-1.95762 2.45993,-2.02755 0.81997,-0.0699 1.63996,0.51604 2.45993,1.63993 0.81998,1.1239 1.63996,2.78225 2.45994,4.6482 0.81997,1.86595 1.63995,3.93001 2.45993,5.78791 0.81998,1.85788 1.63996,3.49792 2.45993,4.60089 0.81997,1.10297 1.63997,1.6597 2.45993,1.56438 0.81998,-0.0953 1.63997,-0.84573 2.45995,-2.10105 0.82001,-1.2553 1.63999,-3.01114 2.45993,-4.92184 0.81998,-1.91066 1.63995,-3.96613 2.45993,-5.76408 0.81997,-1.79794 1.63997,-3.32675 2.45996,-4.28918 0.81998,-0.96245 1.63997,-1.35001 2.45995,-1.09008 0.81997,0.25993 1.63995,1.16941 2.45993,2.54724 0.81997,1.37783 1.63994,3.21875 2.45992,5.16059 0.81998,1.94184 1.63995,3.97415 2.45993,5.69941 0.81999,1.72525 1.63997,3.13197 2.45994,3.9471 0.81997,0.81511 1.63995,1.03077 2.45994,0.60808 0.81996,-0.4227 1.63995,-1.48482 2.45992,-2.97539 0.81995,-1.49061 1.63995,-3.40351 2.45994,-5.36276 0.81998,-1.95927 1.63995,-3.95402 2.45993,-5.59435 0.81997,-1.64032 1.63992,-2.91504 2.45993,-3.57702 0.81997,-0.662 1.63996,-0.70422 2.45994,-0.12176 0.82,0.58243 1.63995,1.78969 2.45992,3.38246 0.81999,1.59276 1.63996,3.56412 2.45993,5.52692 0.81996,1.96279 1.63996,3.90582 2.45994,5.44961 0.81997,1.54379 1.63996,2.67741 2.45993,3.18159 0.81996,0.50424 1.63996,0.37264 2.45993,-0.36542 0.81999,-0.7381 1.63996,-2.08186 2.45994,-3.76553 0.81996,-1.68366 1.63996,-3.6995 2.45993,-5.65193 0.81997,-1.95241 1.63996,-3.82996 2.45993,-5.26626"
       id="path10622-8-1-1"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <text
       x="578.28577"
       y="488.1438"
       transform="scale(0.97963391,1.0207895)"
       id="text4448-5-0"
       xml:space="preserve"
       style="font-size:20.11540985px;font-style:normal;font-variant:normal;font-weight:normal;font-stretch:normal;line-height:125%;letter-spacing:0px;word-spacing:0px;fill:#000000;fill-opacity:1;stroke:none;font-family:Serif;-inkscape-font-specification:Serif"><tspan
         x="578.28577"
         y="488.1438"
         id="tspan4450-90-5"
         style="font-style:italic;-inkscape-font-specification:Serif Italic">a</tspan></text>
    <path
       d="m 401.33334,354.66666 a 52,86.333336 0 1 1 -104,0 52,86.333336 0 1 1 104,0 z"
       transform="matrix(1.0947632,0,0,1.1407554,184.73365,64.099526)"
       id="path11185"
       style="fill:none;stroke:#000000;stroke-width:2.68450928;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0" />
    <path
       d="m 401.33334,354.66666 a 52,86.333336 0 1 1 -104,0 52,86.333336 0 1 1 104,0 z"
       transform="matrix(1.0947632,0,0,1.1407554,-51.735201,64.099526)"
       id="path11185-0"
       style="fill:none;stroke:#000000;stroke-width:2.68450928;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0" />
    <rect
       width="240.11804"
       height="195.44942"
       x="329.97223"
       y="370.96271"
       id="rect11205"
       style="fill:none;stroke:#000000;stroke-width:0;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0" />
    <path
       d="m 329.97223,370.20223 238.65837,0"
       id="path11207"
       style="fill:none;stroke:#000000;stroke-width:3;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0" />
    <path
       d="m 329.97223,567.17267 237.19868,0"
       id="path11209"
       style="fill:none;stroke:#000000;stroke-width:3;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0" />
    <path
       d="m 175.33333,361 a 29,46.666668 0 1 1 -58,0 29,46.666668 0 1 1 58,0 z"
       transform="matrix(1.0947632,0,0,1.1407554,170.50174,56.874726)"
       id="path11213"
       style="fill:none;stroke:#000000;stroke-width:2.68450918;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:10.73803671,10.73803671;stroke-dashoffset:0;marker-start:none" />
    <path
       d="m 175.33333,361 a 29,46.666668 0 1 1 -58,0 29,46.666668 0 1 1 58,0 z"
       transform="matrix(1.0947632,0,0,1.1407554,406.97059,56.874726)"
       id="path11213-1"
       style="fill:none;stroke:#000000;stroke-width:2.68450918;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:10.73803671,10.73803671;stroke-dashoffset:0;marker-start:none" />
    <path
       d="m 330.70207,468.68745 236.46885,0"
       id="path11233"
       style="fill:none;stroke:#000000;stroke-width:3;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:12,12;stroke-dashoffset:0;marker-start:none" />
    <path
       d="m 330.70207,468.68745 -9.33999,-70.45023"
       id="path11237"
       style="fill:none;stroke:#000000;stroke-width:2.23504543;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;marker-end:url(#marker11058)" />
    <path
       d="m 330.93649,414.68745 238,0.66667"
       id="path11464"
       style="fill:none;stroke:#000000;stroke-width:3;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:12,12;stroke-dashoffset:0;marker-start:none" />
    <path
       d="m 331.26982,521.68745 238,0.66667"
       id="path11464-7"
       style="fill:none;stroke:#000000;stroke-width:3;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:12,12;stroke-dashoffset:0;marker-start:none" />
    <text
       x="562.44696"
       y="444.70648"
       id="text10933-0"
       xml:space="preserve"
       style="font-size:22px;font-style:normal;font-variant:normal;font-weight:normal;font-stretch:normal;line-height:125%;letter-spacing:0px;word-spacing:0px;fill:#000000;fill-opacity:1;stroke:none;font-family:Serif;-inkscape-font-specification:Serif"><tspan
         x="562.44696"
         y="444.70648"
         id="tspan10935-8"
         style="font-size:22px;font-weight:bold;-inkscape-font-specification:Serif Bold">I</tspan></text>
    <text
       x="556.62402"
       y="400.70648"
       id="text10933-9-2"
       xml:space="preserve"
       style="font-size:22px;font-style:normal;font-variant:normal;font-weight:normal;font-stretch:normal;line-height:125%;letter-spacing:0px;word-spacing:0px;fill:#000000;fill-opacity:1;stroke:none;font-family:Serif;-inkscape-font-specification:Serif"><tspan
         x="556.62402"
         y="400.70648"
         id="tspan10935-0-8"
         style="font-size:22px;font-weight:bold;-inkscape-font-specification:Serif Bold">II</tspan></text>
    <text
       x="433.57108"
       y="361.39789"
       id="text11034-2"
       xml:space="preserve"
       style="font-size:18px;font-style:normal;font-variant:normal;font-weight:normal;font-stretch:normal;line-height:125%;letter-spacing:0px;word-spacing:0px;fill:#000000;fill-opacity:1;stroke:none;font-family:Serif;-inkscape-font-specification:Serif"><tspan
         x="433.57108"
         y="361.39789"
         id="tspan11036-7">wall</tspan></text>
    <text
       x="436.23776"
       y="585.39789"
       id="text11034-7"
       xml:space="preserve"
       style="font-size:18px;font-style:normal;font-variant:normal;font-weight:normal;font-stretch:normal;line-height:125%;letter-spacing:0px;word-spacing:0px;fill:#000000;fill-opacity:1;stroke:none;font-family:Serif;-inkscape-font-specification:Serif"><tspan
         x="436.23776"
         y="585.39789"
         id="tspan11036-9">wall</tspan></text>
    <path
       d="m 566.96064,470.15291 23.99334,26.21644"
       id="path11237-5"
       style="fill:none;stroke:#000000;stroke-width:2.23504543;stroke-linecap:butt;stroke-linejoin:miter;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;marker-end:url(#marker11058)" />
    <path
       d="m 377.84792,540.91621 c 0.81997,-1.80849 1.63995,-3.86604 2.45993,-5.7707 0.81997,-1.90466 1.63996,-3.6443 2.45992,-4.87999 0.82,-1.23566 1.63996,-1.95761 2.45995,-2.02755 0.81997,-0.0699 1.63995,0.51603 2.45993,1.63994 0.81998,1.12389 1.63996,2.78225 2.45993,4.64819 0.81998,1.86595 1.63995,3.93003 2.45993,5.7879 0.81998,1.8579 1.63995,3.49794 2.45993,4.60091 0.81998,1.10296 1.63996,1.6597 2.45994,1.56436 0.81997,-0.0953 1.63997,-0.84572 2.45994,-2.10104 0.82001,-1.25528 1.63999,-3.01114 2.45993,-4.92184 0.81999,-1.91066 1.63996,-3.96613 2.45992,-5.76408 0.81999,-1.79793 1.63997,-3.32675 2.45996,-4.28917 0.81999,-0.96245 1.63998,-1.35003 2.45995,-1.09009 0.81997,0.25993 1.63995,1.1694 2.45992,2.54724 0.81997,1.37783 1.63996,3.21874 2.45994,5.1606 0.81998,1.94184 1.63994,3.97415 2.45993,5.6994 0.81998,1.72525 1.63996,3.13199 2.45993,3.94709 0.81998,0.81511 1.63995,1.03078 2.45994,0.60809 0.81997,-0.42271 1.63995,-1.48482 2.45993,-2.97539 0.81994,-1.4906 1.63996,-3.40351 2.45992,-5.36276 0.81998,-1.95927 1.63997,-3.95402 2.45993,-5.59434 0.81998,-1.64034 1.63993,-2.91505 2.45995,-3.57703 0.81997,-0.662 1.63996,-0.70421 2.45992,-0.12176 0.82,0.58244 1.63995,1.78968 2.45994,3.38245 0.81998,1.59277 1.63996,3.56413 2.45993,5.52693 0.81997,1.9628 1.63996,3.90581 2.45993,5.44961 0.81998,1.54379 1.63997,2.67741 2.45993,3.18159 0.81997,0.50424 1.63996,0.37264 2.45994,-0.36541 0.81997,-0.7381 1.63997,-2.08188 2.45993,-3.76554 0.81997,-1.68366 1.63996,-3.69951 2.45995,-5.65193 0.81996,-1.95242 1.63994,-3.82995 2.45991,-5.26626"
       id="path10622-7-6-4-7"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 378.64941,554.81353 c 0.81998,-1.80849 1.63994,-3.86604 2.45993,-5.7707 0.81996,-1.90467 1.63996,-3.64432 2.45993,-4.87999 0.81998,-1.23567 1.63996,-1.95762 2.45993,-2.02755 0.81997,-0.0699 1.63996,0.51604 2.45993,1.63993 0.81998,1.1239 1.63996,2.78225 2.45994,4.6482 0.81997,1.86595 1.63995,3.93001 2.45993,5.78791 0.81998,1.85788 1.63996,3.49792 2.45993,4.60089 0.81997,1.10297 1.63997,1.6597 2.45993,1.56438 0.81998,-0.0953 1.63997,-0.84573 2.45995,-2.10105 0.82001,-1.2553 1.63999,-3.01114 2.45993,-4.92184 0.81998,-1.91066 1.63995,-3.96613 2.45993,-5.76408 0.81997,-1.79794 1.63997,-3.32675 2.45996,-4.28918 0.81998,-0.96245 1.63997,-1.35001 2.45995,-1.09008 0.81997,0.25993 1.63995,1.16941 2.45993,2.54724 0.81997,1.37783 1.63994,3.21875 2.45992,5.16059 0.81998,1.94184 1.63995,3.97415 2.45993,5.69941 0.81999,1.72525 1.63997,3.13197 2.45994,3.9471 0.81997,0.81511 1.63995,1.03077 2.45994,0.60808 0.81996,-0.4227 1.63995,-1.48482 2.45992,-2.97539 0.81995,-1.49061 1.63995,-3.40351 2.45994,-5.36276 0.81998,-1.95927 1.63995,-3.95402 2.45993,-5.59435 0.81997,-1.64032 1.63992,-2.91504 2.45993,-3.57702 0.81997,-0.662 1.63996,-0.70422 2.45994,-0.12176 0.82,0.58243 1.63995,1.78969 2.45992,3.38246 0.81999,1.59276 1.63996,3.56412 2.45993,5.52692 0.81996,1.96279 1.63996,3.90582 2.45994,5.44961 0.81997,1.54379 1.63996,2.67741 2.45993,3.18159 0.81996,0.50424 1.63996,0.37264 2.45993,-0.36542 0.81999,-0.7381 1.63996,-2.08186 2.45994,-3.76553 0.81996,-1.68366 1.63996,-3.6995 2.45993,-5.65193 0.81997,-1.95241 1.63996,-3.82996 2.45993,-5.26626"
       id="path10622-8-1-1-9"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 483.79588,539.80097 c 0.81997,-1.80849 1.63995,-3.86604 2.45993,-5.7707 0.81997,-1.90466 1.63996,-3.6443 2.45992,-4.87999 0.82,-1.23566 1.63996,-1.95761 2.45995,-2.02755 0.81997,-0.0699 1.63995,0.51603 2.45993,1.63994 0.81998,1.12389 1.63996,2.78225 2.45993,4.64819 0.81998,1.86595 1.63995,3.93003 2.45993,5.7879 0.81998,1.8579 1.63995,3.49794 2.45993,4.60091 0.81998,1.10296 1.63996,1.6597 2.45994,1.56436 0.81997,-0.0953 1.63997,-0.84572 2.45994,-2.10104 0.82001,-1.25528 1.63999,-3.01114 2.45993,-4.92184 0.81999,-1.91066 1.63996,-3.96613 2.45992,-5.76408 0.81999,-1.79793 1.63997,-3.32675 2.45996,-4.28917 0.81999,-0.96245 1.63998,-1.35003 2.45995,-1.09009 0.81997,0.25993 1.63995,1.1694 2.45992,2.54724 0.81997,1.37783 1.63996,3.21874 2.45994,5.1606 0.81998,1.94184 1.63994,3.97415 2.45993,5.6994 0.81998,1.72525 1.63996,3.13199 2.45993,3.94709 0.81998,0.81511 1.63995,1.03078 2.45994,0.60809 0.81997,-0.42271 1.63995,-1.48482 2.45993,-2.97539 0.81994,-1.4906 1.63996,-3.40351 2.45992,-5.36276 0.81998,-1.95927 1.63997,-3.95402 2.45993,-5.59434 0.81998,-1.64034 1.63993,-2.91505 2.45995,-3.57703 0.81997,-0.662 1.63996,-0.70421 2.45992,-0.12176 0.82,0.58244 1.63995,1.78968 2.45994,3.38245 0.81998,1.59277 1.63996,3.56413 2.45993,5.52693 0.81997,1.9628 1.63996,3.90581 2.45993,5.44961 0.81998,1.54379 1.63997,2.67741 2.45993,3.18159 0.81997,0.50424 1.63996,0.37264 2.45994,-0.36541 0.81997,-0.7381 1.63997,-2.08188 2.45993,-3.76554 0.81997,-1.68366 1.63996,-3.69951 2.45995,-5.65193 0.81996,-1.95242 1.63994,-3.82995 2.45991,-5.26626"
       id="path10622-7-6-4-79"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 484.59737,553.69829 c 0.81998,-1.80849 1.63994,-3.86604 2.45993,-5.7707 0.81996,-1.90467 1.63996,-3.64432 2.45993,-4.87999 0.81998,-1.23567 1.63996,-1.95762 2.45993,-2.02755 0.81997,-0.0699 1.63996,0.51604 2.45993,1.63993 0.81998,1.1239 1.63996,2.78225 2.45994,4.6482 0.81997,1.86595 1.63995,3.93001 2.45993,5.78791 0.81998,1.85788 1.63996,3.49792 2.45993,4.60089 0.81997,1.10297 1.63997,1.6597 2.45993,1.56438 0.81998,-0.0953 1.63997,-0.84573 2.45995,-2.10105 0.82001,-1.2553 1.63999,-3.01114 2.45993,-4.92184 0.81998,-1.91066 1.63995,-3.96613 2.45993,-5.76408 0.81997,-1.79794 1.63997,-3.32675 2.45996,-4.28918 0.81998,-0.96245 1.63997,-1.35001 2.45995,-1.09008 0.81997,0.25993 1.63995,1.16941 2.45993,2.54724 0.81997,1.37783 1.63994,3.21875 2.45992,5.16059 0.81998,1.94184 1.63995,3.97415 2.45993,5.69941 0.81999,1.72525 1.63997,3.13197 2.45994,3.9471 0.81997,0.81511 1.63995,1.03077 2.45994,0.60808 0.81996,-0.4227 1.63995,-1.48482 2.45992,-2.97539 0.81995,-1.49061 1.63995,-3.40351 2.45994,-5.36276 0.81998,-1.95927 1.63995,-3.95402 2.45993,-5.59435 0.81997,-1.64032 1.63992,-2.91504 2.45993,-3.57702 0.81997,-0.662 1.63996,-0.70422 2.45994,-0.12176 0.82,0.58243 1.63995,1.78969 2.45992,3.38246 0.81999,1.59276 1.63996,3.56412 2.45993,5.52692 0.81996,1.96279 1.63996,3.90582 2.45994,5.44961 0.81997,1.54379 1.63996,2.67741 2.45993,3.18159 0.81996,0.50424 1.63996,0.37264 2.45993,-0.36542 0.81999,-0.7381 1.63996,-2.08186 2.45994,-3.76553 0.81996,-1.68366 1.63996,-3.6995 2.45993,-5.65193 0.81997,-1.95241 1.63996,-3.82996 2.45993,-5.26626"
       id="path10622-8-1-1-92"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 426.91856,389.6151 c 0.81997,-1.80849 1.63995,-3.86604 2.45993,-5.7707 0.81997,-1.90466 1.63996,-3.6443 2.45992,-4.87999 0.82,-1.23566 1.63996,-1.95761 2.45995,-2.02755 0.81997,-0.0699 1.63995,0.51603 2.45993,1.63994 0.81998,1.12389 1.63996,2.78225 2.45993,4.64819 0.81998,1.86595 1.63995,3.93003 2.45993,5.7879 0.81998,1.8579 1.63995,3.49794 2.45993,4.60091 0.81998,1.10296 1.63996,1.6597 2.45994,1.56436 0.81997,-0.0953 1.63997,-0.84572 2.45994,-2.10104 0.82001,-1.25528 1.63999,-3.01114 2.45993,-4.92184 0.81999,-1.91066 1.63996,-3.96613 2.45992,-5.76408 0.81999,-1.79793 1.63997,-3.32675 2.45996,-4.28917 0.81999,-0.96245 1.63998,-1.35003 2.45995,-1.09009 0.81997,0.25993 1.63995,1.1694 2.45992,2.54724 0.81997,1.37783 1.63996,3.21874 2.45994,5.1606 0.81998,1.94184 1.63994,3.97415 2.45993,5.6994 0.81998,1.72525 1.63996,3.13199 2.45993,3.94709 0.81998,0.81511 1.63995,1.03078 2.45994,0.60809 0.81997,-0.42271 1.63995,-1.48482 2.45993,-2.97539 0.81994,-1.4906 1.63996,-3.40351 2.45992,-5.36276 0.81998,-1.95927 1.63997,-3.95402 2.45993,-5.59434 0.81998,-1.64034 1.63993,-2.91505 2.45995,-3.57703 0.81997,-0.662 1.63996,-0.70421 2.45992,-0.12176 0.82,0.58244 1.63995,1.78968 2.45994,3.38245 0.81998,1.59277 1.63996,3.56413 2.45993,5.52693 0.81997,1.9628 1.63996,3.90581 2.45993,5.44961 0.81998,1.54379 1.63997,2.67741 2.45993,3.18159 0.81997,0.50424 1.63996,0.37264 2.45994,-0.36541 0.81997,-0.7381 1.63997,-2.08188 2.45993,-3.76554 0.81997,-1.68366 1.63996,-3.69951 2.45995,-5.65193 0.81996,-1.95242 1.63994,-3.82995 2.45991,-5.26626"
       id="path10622-7-6-4-0"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
    <path
       d="m 427.72005,403.51242 c 0.81998,-1.80849 1.63994,-3.86604 2.45993,-5.7707 0.81996,-1.90467 1.63996,-3.64432 2.45993,-4.87999 0.81998,-1.23567 1.63996,-1.95762 2.45993,-2.02755 0.81997,-0.0699 1.63996,0.51604 2.45993,1.63993 0.81998,1.1239 1.63996,2.78225 2.45994,4.6482 0.81997,1.86595 1.63995,3.93001 2.45993,5.78791 0.81998,1.85788 1.63996,3.49792 2.45993,4.60089 0.81997,1.10297 1.63997,1.6597 2.45993,1.56438 0.81998,-0.0953 1.63997,-0.84573 2.45995,-2.10105 0.82001,-1.2553 1.63999,-3.01114 2.45993,-4.92184 0.81998,-1.91066 1.63995,-3.96613 2.45993,-5.76408 0.81997,-1.79794 1.63997,-3.32675 2.45996,-4.28918 0.81998,-0.96245 1.63997,-1.35001 2.45995,-1.09008 0.81997,0.25993 1.63995,1.16941 2.45993,2.54724 0.81997,1.37783 1.63994,3.21875 2.45992,5.16059 0.81998,1.94184 1.63995,3.97415 2.45993,5.69941 0.81999,1.72525 1.63997,3.13197 2.45994,3.9471 0.81997,0.81511 1.63995,1.03077 2.45994,0.60808 0.81996,-0.4227 1.63995,-1.48482 2.45992,-2.97539 0.81995,-1.49061 1.63995,-3.40351 2.45994,-5.36276 0.81998,-1.95927 1.63995,-3.95402 2.45993,-5.59435 0.81997,-1.64032 1.63992,-2.91504 2.45993,-3.57702 0.81997,-0.662 1.63996,-0.70422 2.45994,-0.12176 0.82,0.58243 1.63995,1.78969 2.45992,3.38246 0.81999,1.59276 1.63996,3.56412 2.45993,5.52692 0.81996,1.96279 1.63996,3.90582 2.45994,5.44961 0.81997,1.54379 1.63996,2.67741 2.45993,3.18159 0.81996,0.50424 1.63996,0.37264 2.45993,-0.36542 0.81999,-0.7381 1.63996,-2.08186 2.45994,-3.76553 0.81996,-1.68366 1.63996,-3.6995 2.45993,-5.65193 0.81997,-1.95241 1.63996,-3.82996 2.45993,-5.26626"
       id="path10622-8-1-1-90"
       style="fill:none;stroke:#000000;stroke-width:2;stroke-linejoin:round;stroke-miterlimit:4;stroke-opacity:1;stroke-dasharray:none;stroke-dashoffset:0;marker-end:url(#Arrow2Mend)"
       inkscape:connector-curvature="0" />
  </g>
</svg>

